The exact worst-case asymptotic rate of Nesterov acceleration for strongly convex optimization

We study Nesterov's accelerated gradient method with its standard constant parameters for smooth strongly convex optimization. We characterize the exact worst-case asymptotic factor for the squared distance to the minimizer. To this end, we construct candidate worst-case trajectories by combining planar spirals with a common contraction factor that satisfy a self-similarity condition. Each component rotates by a fixed angle at every iteration. The exact factor is the optimal value of a linear optimization problem over probability measures on a fixed disk, with constraints derived from smooth strongly convex interpolation. Every optimal measure has a common contraction factor, which is also the largest factor for which the angular interpolation conditions are feasible. We also show that this worst-case asymptotic rate can be realized by a \emph{single} function in a finite-dimensional space whose iterates attain this factor. A matching upper bound holds uniformly over all functions in the class and all finite dimensions. Consequently, allowing the function, dimension, and initial point to vary with the iteration horizon does not increase the worst-case asymptotic factor. We also show that the exact factor is $1-4/(3\sqrt\kappa)+o(\kappa^{-1/2})$ as $\kappa\to\infty$, where $\kappa=L/\mu$ is the ratio of the gradient Lipschitz constant to the strong convexity parameter.

==> anc/Manifest.toml <==
# This file is machine-generated - editing it directly is not advised

julia_version = "1.11.9"
manifest_format = "2.0"
project_hash = "6df6eadb07a77ace71bbcd09f690eeb58d8a33c2"

[[deps.AMD]]
deps = ["LinearAlgebra", "SparseArrays", "SuiteSparse_jll"]
git-tree-sha1 = "344f3d221a6bee75925b5c97a30cfd870f12a138"
uuid = "14f7f29c-3bd6-536c-9a0b-7339e30b5a3e"
version = "0.5.4"

[[deps.Artifacts]]
uuid = "56f22d72-fd6d-98f1-02f0-08ddc0907c33"
version = "1.11.0"

[[deps.Base64]]
uuid = "2a0f44e3-6c83-55bd-87e4-b1978d98bd5f"
version = "1.11.0"

[[deps.Bzip2_jll]]
deps = ["Artifacts", "JLLWrappers", "Libdl"]
git-tree-sha1 = "1b96ea4a01afe0ea4090c5c8039690672dd13f2e"
uuid = "6e34b625-4abd-537c-b88f-471c36dfa7a0"
version = "1.0.9+0"

[[deps.Clarabel]]
deps = ["AMD", "DataStructures", "GenericLinearAlgebra", "JSON", "LinearAlgebra", "MathOptInterface", "Printf", "QDLDL", "SnoopPrecompile", "SparseArrays", "StaticArrays", "SuiteSparse", "TOML", "TimerOutputs"]
git-tree-sha1 = "9f5dcd866a1cee6fb2e853db82286e4cdf06c622"
uuid = "61c947e1-3e6d-4ee4-985a-eec8c727bd6e"
version = "0.11.1"

    [deps.Clarabel.extensions]
    HSLExt = "HSL"
    PardisoExt = "Pardiso"

    [deps.Clarabel.weakdeps]
    HSL = "34c5aeac-e683-54a6-a0e9-6e0fdc586c50"
    Pardiso = "46dd5b70-b6fb-5a00-ae2d-e8fea33afaf2"

[[deps.CodecBzip2]]
deps = ["Bzip2_jll", "TranscodingStreams"]
git-tree-sha1 = "84990fa864b7f2b4901901ca12736e45ee79068c"
uuid = "523fee87-0ab8-5b00-afb7-3ecf72e48cfd"
version = "0.8.5"

[[deps.CodecZlib]]
deps = ["TranscodingStreams", "Zlib_jll"]
git-tree-sha1 = "970758a3d591a2a5c2a907c53f2e2f8c1b1d3537"
uuid = "944b1d66-785c-5afd-91f1-9de20f533193"
version = "0.7.9"

[[deps.CommonSubexpressions]]
deps = ["MacroTools"]
git-tree-sha1 = "cda2cfaebb4be89c9084adaca7dd7333369715c5"
uuid = "bbf7d656-a473-5ed7-a52c-81e309532950"
version = "0.3.1"

[[deps.CompilerSupportLibraries_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "e66e0078-7015-5450-92f7-15fbd957f2ae"
version = "1.1.1+0"

[[deps.DataStructures]]
deps = ["OrderedCollections"]
git-tree-sha1 = "b0bc6d2cad1fed8b7fd59a1551a991cb3d2809e6"
uuid = "864edb3b-99cc-5e75-8d2d-829cb0a9cfe8"
version = "0.19.6"

[[deps.Dates]]
deps = ["Printf"]
uuid = "ade2ca70-3891-5945-98fb-dc099432e06a"
version = "1.11.0"

[[deps.DiffResults]]
deps = ["StaticArraysCore"]
git-tree-sha1 = "782dd5f4561f5d267313f23853baaaa4c52ea621"
uuid = "163ba53b-c6d8-5494-b064-1a9d43ac40c5"
version = "1.1.0"

[[deps.DiffRules]]
deps = ["IrrationalConstants", "LogExpFunctions", "NaNMath", "Random", "SpecialFunctions"]
git-tree-sha1 = "79a2aca180a85c690c58a020d47b426954b590f8"
uuid = "b552c78f-8df3-52c6-915a-8e097449b14b"
version = "1.16.0"

[[deps.DocStringExtensions]]
git-tree-sha1 = "7442a5dfe1ebb773c29cc2962a8980f47221d76c"
uuid = "ffbed154-4ef7-542d-bbb7-c09d3a79fcae"
version = "0.9.5"

[[deps.ExprTools]]
git-tree-sha1 = "d2e49e7efd29719d6f28b891b0e0e159daa9d2b4"
uuid = "e2ba6199-217a-4e67-a87a-7c52f15ade04"
version = "0.1.11"

[[deps.ForwardDiff]]
deps = ["CommonSubexpressions", "DiffResults", "DiffRules", "LinearAlgebra", "LogExpFunctions", "NaNMath", "Preferences", "Printf", "Random", "SpecialFunctions"]
git-tree-sha1 = "3b0f72e2ffef1a139ac450725c9ecd01c0a3c050"
uuid = "f6369f11-7733-5829-9624-2563aa707210"
version = "1.4.6"
weakdeps = ["StaticArrays"]

    [deps.ForwardDiff.extensions]
    ForwardDiffStaticArraysExt = "StaticArrays"

[[deps.GenericLinearAlgebra]]
deps = ["LinearAlgebra", "Printf", "Random", "libblastrampoline_jll"]
git-tree-sha1 = "fc6236b7fbc40bc283e0dc5a84ead1169a6d7dda"
uuid = "14197337-ba66-59df-a3e3-ca00e7dcff7a"
version = "0.3.19"

[[deps.InteractiveUtils]]
deps = ["Markdown"]
uuid = "b77e0a4c-d291-57a0-90e8-8db25a27a240"
version = "1.11.0"

[[deps.IrrationalConstants]]
git-tree-sha1 = "b2d91fe939cae05960e760110b328288867b5758"
uuid = "92d709cd-6900-40b7-9082-c6be49f344b6"
version = "0.2.6"

[[deps.JLLWrappers]]
deps = ["Artifacts", "Preferences"]
git-tree-sha1 = "7204148362dafe5fe6a273f855b8ccbe4df8173e"
uuid = "692b3bcd-3c85-4b1f-b108-f13ce0eb3210"
version = "1.8.0"

[[deps.JSON]]
deps = ["Dates", "Logging", "Parsers", "PrecompileTools", "StructUtils", "UUIDs", "Unicode"]
git-tree-sha1 = "88352712893ec50bee3680605891eaf0e9ed6368"
uuid = "682c06a0-de6a-54ab-a142-c8b1cf79cde6"
version = "1.8.0"

    [deps.JSON.extensions]
    JSONArrowExt = ["ArrowTypes"]

    [deps.JSON.weakdeps]
    ArrowTypes = "31f734f8-188a-4ce0-8406-c8a06bd891cd"

[[deps.JuMP]]
deps = ["LinearAlgebra", "MacroTools", "MathOptInterface", "MutableArithmetics", "OrderedCollections", "PrecompileTools", "Printf", "SparseArrays"]
git-tree-sha1 = "6941586d9cf3c0af718bc6e6250dcf24057d412e"
uuid = "4076af6c-e467-56ae-b986-b466b2749572"
version = "1.30.1"

    [deps.JuMP.extensions]
    JuMPDimensionalDataExt = "DimensionalData"

    [deps.JuMP.weakdeps]
    DimensionalData = "0703355e-b756-11e9-17c0-8b28908087d0"

[[deps.Libdl]]
uuid = "8f399da3-3557-5675-b5ff-fb832c97cbdb"
version = "1.11.0"

[[deps.LinearAlgebra]]
deps = ["Libdl", "OpenBLAS_jll", "libblastrampoline_jll"]
uuid = "37e2e46d-f89d-539d-b4ee-838fcccc9c8e"
version = "1.11.0"

[[deps.LogExpFunctions]]
deps = ["DocStringExtensions", "IrrationalConstants", "LinearAlgebra"]
git-tree-sha1 = "bba2d9aa057d8f126415de240573e86a8f39d2a1"
uuid = "2ab3a3ac-af41-5b50-aa03-7779005ae688"
version = "1.0.1"

    [deps.LogExpFunctions.extensions]
    LogExpFunctionsChainRulesCoreExt = "ChainRulesCore"
    LogExpFunctionsChangesOfVariablesExt = "ChangesOfVariables"
    LogExpFunctionsInverseFunctionsExt = "InverseFunctions"

    [deps.LogExpFunctions.weakdeps]
    ChainRulesCore = "d360d2e6-b24c-11e9-a2a3-2a2ae2dbcce4"
    ChangesOfVariables = "9e997f8a-9a97-42d5-a9f1-ce6bfc15e2c0"
    InverseFunctions = "3587e190-3f89-42d0-90ee-14403ec27112"

[[deps.Logging]]
uuid = "56ddb016-857b-54e1-b83d-db4d58db5568"
version = "1.11.0"

[[deps.MacroTools]]
git-tree-sha1 = "1e0228a030642014fe5cfe68c2c0a818f9e3f522"
uuid = "1914dd2f-81c6-5fcd-8719-6d5c9610ff09"
version = "0.5.16"

[[deps.Markdown]]
deps = ["Base64"]
uuid = "d6f4376e-aef5-505a-96c1-9c027394607a"
version = "1.11.0"

[[deps.MathOptInterface]]
deps = ["CodecBzip2", "CodecZlib", "ForwardDiff", "JSON", "LinearAlgebra", "MutableArithmetics", "NaNMath", "OrderedCollections", "PrecompileTools", "Printf", "SparseArrays", "SpecialFunctions", "Test"]
git-tree-sha1 = "d10ba577e0b5a0481fab01dfd31fb20af3326954"
uuid = "b8f27783-ece8-5eb3-8dc8-9495eed66fee"
version = "1.53.0"

    [deps.MathOptInterface.extensions]
    MathOptInterfaceBenchmarkToolsExt = "BenchmarkTools"
    MathOptInterfaceCliqueTreesExt = "CliqueTrees"

    [deps.MathOptInterface.weakdeps]
    BenchmarkTools = "6e4b80f9-dd63-53aa-95a3-0cdb28fa8baf"
    CliqueTrees = "60701a23-6482-424a-84db-faee86b9b1f8"

[[deps.MutableArithmetics]]
deps = ["LinearAlgebra", "SparseArrays", "Test"]
git-tree-sha1 = "dc5b2c4c111c46bc79ac4405eeb563523b39c004"
uuid = "d8a4904e-b15c-11e9-3269-09a3773c0cb0"
version = "1.8.0"

[[deps.NaNMath]]
deps = ["OpenLibm_jll"]
git-tree-sha1 = "dbd2e8cd2c1c27f0b584f6661b4309609c5a685e"
uuid = "77ba4419-2d1f-58cd-9bb1-8ffee604a2e3"
version = "1.1.4"

[[deps.OpenBLAS_jll]]
deps = ["Artifacts", "CompilerSupportLibraries_jll", "Libdl"]
uuid = "4536629a-c528-5b80-bd46-f80d51c5b363"
version = "0.3.27+1"

[[deps.OpenLibm_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "05823500-19ac-5b8b-9628-191a04bc5112"
version = "0.8.5+0"

[[deps.OpenSpecFun_jll]]
deps = ["Artifacts", "CompilerSupportLibraries_jll", "JLLWrappers", "Libdl"]
git-tree-sha1 = "1346c9208249809840c91b26703912dff463d335"
uuid = "efe28fd5-8261-553b-a9e1-b2916fc3738e"
version = "0.5.6+0"

[[deps.OrderedCollections]]
git-tree-sha1 = "94ba93778373a53bfd5a0caaf7d809c445292ff4"
uuid = "bac558e1-5e72-5ebc-8fee-abe8a469f55d"
version = "1.8.2"

[[deps.Parsers]]
deps = ["Dates", "PrecompileTools"]
git-tree-sha1 = "663e8b48b789916221e0765393b289ca6c88f24e"
uuid = "69de0a69-1ddd-5017-9359-2bf0b02dc9f0"
version = "3.0.0"

[[deps.PrecompileTools]]
deps = ["Preferences"]
git-tree-sha1 = "5aa36f7049a63a1528fe8f7c3f2113413ffd4e1f"
uuid = "aea7be01-6a6a-4083-8856-8a6e6704d82a"
version = "1.2.1"

[[deps.Preferences]]
deps = ["TOML"]
git-tree-sha1 = "5005266de4bfe50e53ff44a5cb5c540b6e47a254"
uuid = "21216c6a-2e73-6563-6e65-726566657250"
version = "1.6.0"

[[deps.Printf]]
deps = ["Unicode"]
uuid = "de0858da-6303-5e67-8744-51eddeeeb8d7"
version = "1.11.0"

[[deps.QDLDL]]
deps = ["AMD", "LinearAlgebra", "SparseArrays"]
git-tree-sha1 = "5a3c14e534faf5b66c4633b5770a665ec1a87503"
uuid = "bfc457fd-c171-5ab7-bd9e-d5dbfc242d63"
version = "0.4.1"

[[deps.Random]]
deps = ["SHA"]
uuid = "9a3f8284-a2c9-5f02-9a11-845980a1fd5c"
version = "1.11.0"

[[deps.SHA]]
uuid = "ea8e919c-243c-51af-8825-aaa63cd721ce"
version = "0.7.0"

[[deps.Serialization]]
uuid = "9e88b42a-f829-5b0c-bbe9-9e923198166b"
version = "1.11.0"

[[deps.SnoopPrecompile]]
deps = ["Preferences"]
git-tree-sha1 = "e760a70afdcd461cf01a575947738d359234665c"
uuid = "66db9d55-30c0-4569-8b51-7e840670fc0c"
version = "1.0.3"

[[deps.SparseArrays]]
deps = ["Libdl", "LinearAlgebra", "Random", "Serialization", "SuiteSparse_jll"]
uuid = "2f01184e-e22b-5df5-ae63-d93ebab69eaf"
version = "1.11.0"

[[deps.SpecialFunctions]]
deps = ["IrrationalConstants", "LogExpFunctions", "OpenLibm_jll", "OpenSpecFun_jll"]
git-tree-sha1 = "429071b23f4c9a13fb6582f807cc2ef454082408"
uuid = "276daf66-3868-5448-9aa4-cd146d93841b"
version = "2.9.0"

    [deps.SpecialFunctions.extensions]
    SpecialFunctionsChainRulesCoreExt = "ChainRulesCore"

    [deps.SpecialFunctions.weakdeps]
    ChainRulesCore = "d360d2e6-b24c-11e9-a2a3-2a2ae2dbcce4"

[[deps.StaticArrays]]
deps = ["LinearAlgebra", "PrecompileTools", "Random", "StaticArraysCore"]
git-tree-sha1 = "e206cf4850fd7ac4255ffd2b98922f563e18ac53"
uuid = "90137ffa-7385-5640-81b9-e52037218182"
version = "1.9.20"

    [deps.StaticArrays.extensions]
    StaticArraysChainRulesCoreExt = "ChainRulesCore"
    StaticArraysStatisticsExt = "Statistics"

    [deps.StaticArrays.weakdeps]
    ChainRulesCore = "d360d2e6-b24c-11e9-a2a3-2a2ae2dbcce4"
    Statistics = "10745b16-79ce-11e8-11f9-7d13ad32a3b2"

[[deps.StaticArraysCore]]
git-tree-sha1 = "6ab403037779dae8c514bad259f32a447262455a"
uuid = "1e83bf80-4336-4d27-bf5d-d5a4f845583c"
version = "1.4.4"

[[deps.StructUtils]]
deps = ["Dates", "UUIDs"]
git-tree-sha1 = "2d0fc55c61321ba245c47be599570d11bac50303"
uuid = "ec057cc2-7a8d-4b58-b3b3-92acb9f63b42"
version = "2.8.5"

    [deps.StructUtils.extensions]
    StructUtilsMeasurementsExt = ["Measurements"]
    StructUtilsStaticArraysCoreExt = ["StaticArraysCore"]
    StructUtilsTablesExt = ["Tables"]

    [deps.StructUtils.weakdeps]
    Measurements = "eff96d63-e80a-5855-80a2-b1b0885c5ab7"
    StaticArraysCore = "1e83bf80-4336-4d27-bf5d-d5a4f845583c"
    Tables = "bd369af6-aec1-5ad0-b16a-f7cc5008161c"

[[deps.SuiteSparse]]
deps = ["Libdl", "LinearAlgebra", "Serialization", "SparseArrays"]
uuid = "4607b0f0-06f3-5cda-b6b1-a6196a1729e9"

[[deps.SuiteSparse_jll]]
deps = ["Artifacts", "Libdl", "libblastrampoline_jll"]
uuid = "bea87d4a-7f5b-5778-9afe-8cc45184846c"
version = "7.7.0+0"

[[deps.TOML]]
deps = ["Dates"]
uuid = "fa267f1f-6049-4f14-aa54-33bafae1ed76"
version = "1.0.3"

[[deps.Test]]
deps = ["InteractiveUtils", "Logging", "Random", "Serialization"]
uuid = "8dfed614-e22c-5e08-85e1-65c5234f0b40"
version = "1.11.0"

[[deps.TimerOutputs]]
deps = ["ExprTools", "Printf"]
git-tree-sha1 = "3748bd928e68c7c346b52125cf41fff0de6937d0"
uuid = "a759f4b9-e2f1-59dc-863e-4aeb61b1ea8f"
version = "0.5.29"

    [deps.TimerOutputs.extensions]
    FlameGraphsExt = "FlameGraphs"

    [deps.TimerOutputs.weakdeps]
    FlameGraphs = "08572546-2f56-4bcf-ba4e-bab62c3a3f89"

[[deps.TranscodingStreams]]
git-tree-sha1 = "0c45878dcfdcfa8480052b6ab162cdd138781742"
uuid = "3bb67fe8-82b1-5028-8e26-92a6c54297fa"
version = "0.11.3"

[[deps.UUIDs]]
deps = ["Random", "SHA"]
uuid = "cf7118a7-6976-5b1a-9a39-7adc72f591a4"
version = "1.11.0"

[[deps.Unicode]]
uuid = "4ec0a83e-493e-50e2-b9ac-8f72acf5a8f5"
version = "1.11.0"

[[deps.Zlib_jll]]
deps = ["Libdl"]
uuid = "83775a58-1f1d-513f-b197-d71354ab007a"
version = "1.2.13+1"

[[deps.libblastrampoline_jll]]
deps = ["Artifacts", "Libdl"]
uuid = "8e850b90-86db-534c-a0d3-1478176c7d93"
version = "5.11.0+0"


==> anc/Project.toml <==
[deps]
Clarabel = "61c947e1-3e6d-4ee4-985a-eec8c727bd6e"
JuMP = "4076af6c-e467-56ae-b986-b466b2749572"
LinearAlgebra = "37e2e46d-f89d-539d-b4ee-838fcccc9c8e"
Printf = "de0858da-6303-5e67-8744-51eddeeeb8d7"
Random = "9a3f8284-a2c9-5f02-9a11-845980a1fd5c"
SHA = "ea8e919c-243c-51af-8825-aaa63cd721ce"
TOML = "fa267f1f-6049-4f14-aa54-33bafae1ed76"

[compat]
Clarabel = "=0.11.1"
JuMP = "=1.30.1"
julia = "~1.11.9"


==> anc/README.md <==
# Computational supplement: exact standard acceleration rates

This supplement accompanies the October 10, 2026 arXiv version of
*The exact worst-case asymptotic rate of Nesterov acceleration for strongly
convex optimization*. The paper PDF contains the proofs and appendices.
This archive contains the computational certificates, figure data, scripts,
and supporting Lean modules.

This directory is the computational supplement within the arXiv source
archive. Download the complete source archive from the paper's "Other
formats" page and extract it. Keep `anc/`, `main.tex`, and `figures/`
together. From the extracted source directory, run `cd anc`, then run the
commands below. Some checkers read constants and coefficient tables directly
from the submitted `../main.tex`. It is the only TeX file in the archive.
No duplicate manuscript or TeX source is stored in this ancillary directory.
The packaged readers use table labels and environments instead of source
comments or separate TeX inputs. Mathematical formulas and tolerances are
unchanged. The coefficient-table provenance check uses the original
deterministic table formatter; its stored hash is unchanged.

The `papers/iclr2027_nag/figures/` directory retains reference figure copies
used by the contact checkers. No repository history or private review files
are needed. The Lean verification scope remains as described below.

## Python setup

Install `uv`, then create the pinned environment:

```bash
uv sync --frozen
```

The lockfile pins the Python dependencies, including SymPy, python-flint/Arb,
NumPy, SciPy, and matplotlib. Assertions must remain enabled; do not use
`python -O`. Run regeneration commands in a working copy because they write
figure data and tables.

## Exact example certificates

These commands retain the original precision, tolerances, and certificates:

```bash
uv run --frozen python code/scripts/verify_nag_exact_rate.py
uv run --frozen python code/scripts/verify_nag_exact_rate_dyadic.py
uv run --frozen python scripts/verify/verify_nag_kappa10_exposition.py
uv run --frozen python scripts/verify/verify_nag_kappa10_upper.py
uv run --frozen python code/scripts/verify_nag_multimode_example.py
uv run --frozen python code/scripts/verify_nag_mixed_cycle_example.py
```

The two condition-ten backends independently use Arb intervals and integer
dyadic arithmetic. They check the root, interpolation inequalities, and
memory-18 matrix certificate. The exposition checker reconstructs all 210
coefficient tuples. The upper-bound checker verifies the polynomial cycle
identity, positive double-root quotient, and derivative used in the appendix for the condition-ten example.

The condition-hundred checker certifies the two-frequency primal and dual
solution and shows that neither contact frequency is feasible alone.
The mixed-cycle checker certifies the additional point
`kappa = (1421/1250)^2`, including exact rational coverage of the frequency
interval. Full root-box centers are stored in these scripts; the shorter
numbers printed in the paper are approximations.

## Generic identities and radical obstruction

```bash
uv run --frozen python code/scripts/derive_nag_generic_cycle.py --variational
uv run --frozen python code/scripts/derive_nag_generic_cycle.py --lag-one-discriminant
uv run --frozen python scripts/verify/verify_nag_large_kappa_asymptotic.py
uv run --frozen python scripts/verify/verify_generic_nag_foundations.py
uv run --frozen python scripts/verify/verify_nag_metric_corollary.py
uv run --frozen python scripts/verify/verify_nag_q_algebra.py --resultant
uv run --frozen python scripts/verify/verify_nag_rate_extensions.py --math-only
```

These check the interpolation and disk-formulation algebra, the sharp `4/3`
large-condition-number expansion, the degree-20 resultant, modular
factorizations, and supporting calculations for the radical-robustness
extension. The foundation checker includes numerical and adversarial tests;
it does not replace the analytic compactness, separation, or strict-IQC
arguments. The extension check compares its regenerated exact data with
`nag_rate_extensions_certificate.json`. The `--math-only` option excludes a
historical repository snapshot check, not a mathematical check.

## Independent Julia replay

Use Julia 1.11.9 and the included pinned project:

```bash
julia --project=. -e 'using Pkg; Pkg.instantiate()'
julia --project=. scripts/verify/verify_nag_q_reformulation.jl
```

This independently checks finite-field factorizations and algebraic identities.
Its small LP is a mechanism test, not a NAG-rate certificate.
The following standard-library replay checks the compact discriminant
certificate using its own finite-field determinant arithmetic. First export
the exact polynomial coefficients from the checked JSON certificate:

```bash
uv run --frozen python - <<'PYTHON'
import json
from pathlib import Path
certificate = json.loads(Path('scripts/verify/nag_rate_extensions_certificate.json').read_text())
rows = certificate['H_terms_a_q_coefficient']
Path('terms.tsv').write_text(''.join(f'{i}\t{j}\t{c}\n' for i, j, c in rows))
PYTHON
julia --project=. scripts/verify/verify_nag_rate_extensions_modular.jl terms.tsv
```

## Figures and numerical rate table

The supplied figures and data match the paper. To check the three contact
illustrations against the original interpolation expressions:

```bash
uv run --frozen python scripts/verify/verify_nag_kappa10_tangency.py
uv run --frozen python scripts/verify/verify_nag_kappa100_tangency.py
uv run --frozen python scripts/verify/verify_nag_radical_tangency.py
```

To regenerate trajectories, contact figures, and the numerical rate table:

```bash
uv run --frozen python scripts/verify/verify_nag_kappa100_trajectory.py
uv run --frozen python code/scripts/plot_nag_exact_example.py
SOURCE_DATE_EPOCH=0 uv run --frozen python scripts/plot/plot_nag_kappa100_trajectory.py
SOURCE_DATE_EPOCH=0 uv run --frozen python scripts/plot/plot_nag_kappa10_tangency.py
SOURCE_DATE_EPOCH=0 uv run --frozen python scripts/plot/plot_nag_kappa100_tangency.py
SOURCE_DATE_EPOCH=0 uv run --frozen python scripts/plot/plot_nag_radical_tangency.py
uv run --frozen python scripts/verify/verify_nag_rate_curve.py
SOURCE_DATE_EPOCH=0 uv run --frozen python scripts/plot/plot_nag_rate_curve.py
```

Figures are numerical illustrations. The condition-hundred trajectory plot is
a three-dimensional projection of a four-dimensional tail. The initialization
construction uses five dimensions. Rate-table entries other than
`kappa = 1, 10, 100` are numerical evaluations, not exact decimal certificates.
The evaluator rejects condition numbers below one. Plot scripts write PDF and
PNG files under `images/`; some also update the paper's figure copies.
The older condition-ten trajectory and rate-curve plotters require a LaTeX
installation for their text rendering.

## Supporting Lean checks

```bash
cd lean
lake build TimeReversal.NAG TimeReversal.NAGExact TimeReversal.NAGRateExtensions
```

The toolchain and Mathlib revision are pinned in the included manifests.
These modules cover supporting algebra, interpolation mechanisms,
rate-quantifier bridges, and conditional Galois reductions. They do not give a
complete formalization of the generic rate theorem, concrete root-isolation
and matrix arithmetic, the concrete degree-20 Galois group, or local branch
persistence. The exact arithmetic checks above and the paper's analytic proofs
provide those separate parts of the argument.

The included KYP appendix has its algebra and finite-example checks in
`scripts/verify/verify_nag_kyp_energy.py`; run this with `uv run --frozen python`.
These checks do not prove the KYP theorem or positive-definite feasibility.
Historical manuscript-fingerprint audits are not included.


==> anc/code/scripts/derive_nag_generic_cycle.py <==
"""Derive the exact lag-m NAG spiral cycle over Q(sqrt(kappa)).

This script is symbolic.  It verifies the generic interpolation-residual
formulas and reduces the active forward-lag-one/reverse-lag-m equality to a
self-reciprocal polynomial ``P_m(s, q, x)``, where ``s = sqrt(kappa)`` and
``x = z + q/z``.  A candidate extremum along a solution branch is a feasible
common root of

    P_m(s, q, x) = d P_m(s, q, x) / dx = 0.

The output is a derivation aid, not by itself a root-isolation or branch-
coverage proof.  From the anonymous supplement root, run for example:

  PYTHONDONTWRITEBYTECODE=1 uv run --frozen python \
      code/scripts/derive_nag_generic_cycle.py --lag 5

The mutually exclusive ``--lag-one-discriminant``, ``--variational``,
``--small-kappa``,
``--large-kappa``, ``--large-kappa-measure``, and
``--large-kappa-boundary`` modes verify the
Gannot-discriminant identity, the all-cycle transform identities, the exact
small-condition-number series, the historical single-mode continuum system,
the corrected multimode asymptotic construction, and its matching first
boundary layer.  The single-mode limit is retained as a falsified benchmark;
the measure constructions prove the first two large-condition-number terms.
The separate ``--boundary-squeeze`` mode replays the exact high-order finite
primal and dual certificates for the third boundary constant.  The
``--boundary-tail`` mode checks the symbolic kernel identities and an Arb
enclosure for the quantitative infinite-tail constant.
"""

from __future__ import annotations

import argparse
import math

import mpmath as mp
import sympy as sp


def sharp(expression: sp.Expr, z: sp.Symbol, zbar: sp.Symbol) -> sp.Expr:
    """Formal conjugation, exchanging z and zbar simultaneously."""

    return expression.xreplace({z: zbar, zbar: z})


def inner(
    left: sp.Expr,
    right: sp.Expr,
    z: sp.Symbol,
    zbar: sp.Symbol,
) -> sp.Expr:
    return sp.expand(
        (left * sharp(right, z, zbar) + sharp(left, z, zbar) * right) / 2
    )


def verify_interpolation_transform() -> None:
    """Check the scalar identity behind the convex spiral transform."""

    kappa = sp.symbols("kappa", nonzero=True)
    yi, yj, gi, gj, fi, fj = sp.symbols("yi yj gi gj fi fj")
    difference_y = yi - yj
    difference_g = gi - gj
    original = (
        fj
        - fi
        + gj * difference_y
        + difference_g**2 / (2 * kappa)
        + kappa
        * (difference_y - difference_g / kappa) ** 2
        / (2 * (kappa - 1))
    )
    site_i = gi - yi
    site_j = gj - yj
    shifted_value_i = fi - yi**2 / 2
    shifted_value_j = fj - yj**2 / 2
    slope_i = yi - site_i / (kappa - 1)
    potential_i = (
        site_i * yi
        - shifted_value_i
        - site_i**2 / (2 * (kappa - 1))
    )
    potential_j = (
        site_j * yj
        - shifted_value_j
        - site_j**2 / (2 * (kappa - 1))
    )
    transformed = (
        potential_i
        + slope_i * (site_j - site_i)
        - potential_j
    )
    if sp.cancel(original - transformed) != 0:
        raise AssertionError("smooth strongly convex interpolation transform failed")


def derive(lag: int) -> tuple[sp.Expr, sp.Expr, sp.Expr, sp.Expr]:
    """Return the reduced polynomial, circle numerator, denominator, and core."""

    if lag < 1:
        raise ValueError("lag must be positive")
    verify_interpolation_transform()
    s, q, z, zbar, x, function_value = sp.symbols("s q z zbar x F")
    kappa = s**2
    beta = (s - 1) / (s + 1)
    evaluation = 1 + beta - beta / z
    gradient = kappa * (evaluation - z)
    transformed_site = gradient - evaluation
    transformed_slope = evaluation - transformed_site / (kappa - 1)
    if sp.cancel(
        transformed_slope - kappa * z / (kappa - 1)
    ) != 0:
        raise AssertionError("generic transformed-slope identity failed")
    if sp.cancel(
        transformed_site + (s * z - (s - 1)) ** 2 / z
    ) != 0:
        raise AssertionError("generic transformed-site factorization failed")
    common = (
        gradient * sharp(gradient, z, zbar) / (2 * kappa)
        + kappa * q / (2 * (kappa - 1))
    )

    def constants(index: int) -> tuple[sp.Expr, sp.Expr]:
        multiplier = z**index
        difference = 1 - multiplier
        quadratic = difference * sharp(difference, z, zbar) * common
        forward = inner(
            multiplier * gradient,
            difference * evaluation,
            z,
            zbar,
        ) + quadratic
        reverse = inner(
            gradient,
            -difference * evaluation,
            z,
            zbar,
        ) + quadratic
        return forward, reverse

    forward_one = constants(1)[0]
    reverse_lag = constants(lag)[1]

    # Every lag is a sample of one damped trigonometric expression.  Keeping
    # this identity in the checker is useful for the eventual all-lag proof.
    cross = gradient * sharp(evaluation, z, zbar)
    cross_real = inner(gradient, evaluation, z, zbar)
    oscillation = cross - 2 * common
    forward_closed = (
        common
        + (common - cross_real) * q**lag
        + inner(oscillation * z**lag, sp.Integer(1), z, zbar)
    )
    reverse_closed = (
        common
        - cross_real
        + common * q**lag
        + inner(oscillation * zbar**lag, sp.Integer(1), z, zbar)
    )
    forward_lag_closed, reverse_lag_closed = constants(lag)
    if sp.cancel(
        (forward_lag_closed - forward_closed).subs(zbar, q / z)
    ) != 0:
        raise AssertionError("generic closed-form forward lag identity failed")
    if sp.cancel(
        (reverse_lag_closed - reverse_closed).subs(zbar, q / z)
    ) != 0:
        raise AssertionError("generic closed-form reverse lag identity failed")
    if sp.cancel(
        (
            oscillation
            - zbar * gradient
            + kappa * q / (kappa - 1)
        ).subs(zbar, q / z)
    ) != 0:
        raise AssertionError("generic oscillation identity failed")

    def squared_norm(expression: sp.Expr) -> sp.Expr:
        return expression * sharp(expression, z, zbar)

    def interpolation_residual(
        yi: sp.Expr,
        gi: sp.Expr,
        fi: sp.Expr,
        yj: sp.Expr,
        gj: sp.Expr,
        fj: sp.Expr,
    ) -> sp.Expr:
        difference_y = yi - yj
        difference_g = gi - gj
        corrected = difference_y - difference_g / kappa
        return (
            fj
            - fi
            + inner(gj, difference_y, z, zbar)
            + squared_norm(difference_g) / (2 * kappa)
            + kappa * squared_norm(corrected) / (2 * (kappa - 1))
        )

    power = z**lag
    full_forward = interpolation_residual(
        evaluation,
        gradient,
        function_value,
        power * evaluation,
        power * gradient,
        q**lag * function_value,
    )
    full_reverse = interpolation_residual(
        power * evaluation,
        power * gradient,
        q**lag * function_value,
        evaluation,
        gradient,
        function_value,
    )
    forward_lag, reverse_lag_check = constants(lag)
    forward_identity = sp.cancel(
        (full_forward - (-(1 - q**lag) * function_value + forward_lag)).subs(
            zbar, q / z
        )
    )
    reverse_identity = sp.cancel(
        (full_reverse - ((1 - q**lag) * function_value + reverse_lag_check)).subs(
            zbar, q / z
        )
    )
    if forward_identity != 0:
        raise AssertionError("generic forward residual identity failed")
    if reverse_identity != 0:
        raise AssertionError("generic reverse residual identity failed")

    # With p = transformed_slope / transformed_site, the cyclic-monotonicity
    # cost of the polygon (1,z,...,z**lag) is |site|^2 Re(p K_lag).
    # The adjacent residuals scale geometrically, so their sum plus the
    # reverse lag is the negative of this polygon cost.
    slope_ratio = sp.cancel(transformed_slope / transformed_site)
    expected_slope_ratio = -s**2 * z**2 / (
        (s**2 - 1) * (s * z - (s - 1)) ** 2
    )
    if sp.cancel(slope_ratio - expected_slope_ratio) != 0:
        raise AssertionError("generic spiral slope-ratio factorization failed")
    geometric_sum = (1 - q**lag) / (1 - q)
    polygon_complex = (
        (1 - zbar) * geometric_sum + q**lag - z**lag
    )
    ratio, ratio_bar = sp.symbols("p pbar")

    def abstract_real(expression: sp.Expr) -> sp.Expr:
        conjugate = expression.xreplace(
            {z: zbar, zbar: z, ratio: ratio_bar, ratio_bar: ratio}
        )
        return (expression + conjugate) / 2

    # After the function-value terms cancel, the normalized residual sum is
    # S_m Re(p(zbar-1)) + Re(p(z^m-q^m)).
    normalized_cycle_residual = (
        geometric_sum * abstract_real(ratio * (zbar - 1))
        + abstract_real(ratio * (z**lag - q**lag))
    )
    normalized_polygon_cost = abstract_real(ratio * polygon_complex)
    if sp.cancel(normalized_cycle_residual + normalized_polygon_cost) != 0:
        raise AssertionError("generic polygon-cycle identity failed")

    # Choosing the potential so that the adjacent plane is exact turns both
    # orientations of every lag into a simple interval for C_lag.
    normalized_potential = abstract_real(ratio * (1 - zbar)) / (1 - q)
    normalized_reverse = (
        q**lag * normalized_potential
        + abstract_real(ratio * (z**lag - q**lag))
        - normalized_potential
    )
    normalized_forward = (
        normalized_potential
        + abstract_real(ratio * (zbar**lag - 1))
        - q**lag * normalized_potential
    )
    real_ratio = abstract_real(ratio)
    chord_squared = (1 - z**lag) * (1 - zbar**lag)
    if sp.cancel(
        (normalized_reverse + normalized_polygon_cost).subs(zbar, q / z)
    ) != 0:
        raise AssertionError("reverse lag does not equal negative polygon cost")
    if sp.cancel(
        (
            normalized_forward
            - normalized_polygon_cost
            + real_ratio * chord_squared
        ).subs(zbar, q / z)
    ) != 0:
        raise AssertionError("forward lag does not equal upper polygon gap")

    polygon_conjugate = polygon_complex.xreplace({z: zbar, zbar: z})
    edge_energy = (
        (1 - z) * (1 - zbar) * geometric_sum
        + (1 - z**lag) * (1 - zbar**lag)
    )
    twice_area = (
        (z - zbar) * geometric_sum
        - (z**lag - zbar**lag)
    ) / (2 * sp.I)
    if sp.cancel(
        (polygon_complex + polygon_conjugate - edge_energy).subs(
            zbar, q / z
        )
    ) != 0:
        raise AssertionError("polygon real part is not half the edge energy")
    if sp.cancel(
        (
            (polygon_complex - polygon_conjugate) / (2 * sp.I)
            - twice_area
        ).subs(zbar, q / z)
    ) != 0:
        raise AssertionError("polygon imaginary part is not twice the area")

    gap = forward_one / (1 - q) + reverse_lag / (1 - q**lag)
    circle_gap = sp.cancel(gap.subs(zbar, q / z))
    numerator, denominator = sp.fraction(circle_gap)
    numerator = sp.expand(numerator)

    quotient, remainder = sp.div(numerator, (z - 1) * (z - q), z)
    if sp.expand(remainder) != 0:
        raise AssertionError("the trivial circle factors did not divide")
    core = sp.expand(quotient)
    expected_degree = 2 * (lag + 1)
    if sp.degree(core, z) != expected_degree:
        raise AssertionError(
            f"unexpected core degree {sp.degree(core, z)} != {expected_degree}"
        )
    center = lag + 1
    symmetric_powers: list[sp.Expr] = [sp.Integer(2), x]
    for index in range(2, center + 1):
        symmetric_powers.append(
            sp.expand(x * symmetric_powers[-1] - q * symmetric_powers[-2])
        )
    reduced = sp.Poly(core, z).coeff_monomial(z**center)
    for index in range(1, center + 1):
        reduced += (
            sp.Poly(core, z).coeff_monomial(z ** (center + index))
            * symmetric_powers[index]
        )
    reduced = sp.factor_terms(sp.expand(reduced))
    reconstruction = sp.cancel(
        z**center * reduced.subs(x, z + q / z) - core
    )
    if reconstruction != 0:
        raise AssertionError("self-reciprocal reconstruction failed")
    return reduced, numerator, denominator, core


def derive_lag_one_discriminant() -> tuple[sp.Expr, sp.Expr, sp.Expr]:
    """Reduce lag one versus the minimizer and identify Gannot's cubic."""

    s, q, z, zbar, x = sp.symbols("s q z zbar x")
    kappa = s**2
    beta = (s - 1) / (s + 1)
    evaluation = 1 + beta - beta / z
    gradient = kappa * (evaluation - z)
    common = (
        gradient * sharp(gradient, z, zbar) / (2 * kappa)
        + kappa * q / (2 * (kappa - 1))
    )
    difference = 1 - z
    forward_one = (
        inner(z * gradient, difference * evaluation, z, zbar)
        + difference * sharp(difference, z, zbar) * common
    )
    anchor_upper = inner(gradient, evaluation, z, zbar) - common
    gap = forward_one / (1 - q) - anchor_upper
    circle_gap = sp.cancel(gap.subs(zbar, q / z))
    numerator, denominator = sp.fraction(circle_gap)
    polynomial = sp.Poly(sp.expand(numerator), z)
    if polynomial.degree() != 4:
        raise AssertionError("unexpected anchor numerator degree")
    reduced = sp.expand(
        polynomial.coeff_monomial(z**2)
        + polynomial.coeff_monomial(z**3) * x
        + polynomial.coeff_monomial(z**4) * (x**2 - 2 * q)
    )
    if sp.cancel(z**2 * reduced.subs(x, z + q / z) - numerator) != 0:
        raise AssertionError("anchor self-reciprocal reconstruction failed")

    resultant = sp.factor(sp.resultant(reduced, sp.diff(reduced, x), x))
    gannot_cubic = (
        8 * (1 - s) ** 4
        - (1 - s) ** 2 * (15 * s**2 - 10 * s - 1) * q
        + 2 * s**2 * (3 * s**2 - 4 * s + 1) * q**2
        + s**4 * q**3
    )
    expected = q * s**6 * (s - 1) ** 2 * gannot_cubic
    if sp.expand(resultant - expected) != 0:
        raise AssertionError("anchor resultant does not equal Gannot's cubic")
    return sp.factor(reduced), resultant, sp.factor(denominator)


def derive_variational_identities() -> tuple[sp.Expr, sp.Expr, sp.Expr]:
    """Verify the identities used by the all-cycle minimax formulation."""

    s, q, z, zbar, x, radius = sp.symbols("s q z zbar x r")
    kappa = s**2
    beta = (s - 1) / (s + 1)

    # The shifted convex-gradient variables are linked to the NAG state by
    # r_t = kappa x_{t+1} / (kappa - 1).  On a geometric mode this produces
    # exactly the rational transfer p used by every cycle symbol.
    evaluation = 1 + beta - beta / z
    gradient = kappa * (evaluation - z)
    transformed_site = gradient - evaluation
    transformed_slope = evaluation - transformed_site / (kappa - 1)
    transfer = sp.cancel(transformed_slope / transformed_site)
    expected_transfer = -s**2 * z**2 / (
        (s**2 - 1) * (s * z - (s - 1)) ** 2
    )
    if sp.cancel(transfer - expected_transfer) != 0:
        raise AssertionError("all-cycle transfer identity failed")
    evaluation_transfer = sp.factor(expected_transfer + 1 / (kappa - 1))
    expected_evaluation_transfer = (
        s - 1 - 2 * s * z
    ) / ((s + 1) * (s * z - (s - 1)) ** 2)
    if sp.cancel(evaluation_transfer - expected_evaluation_transfer) != 0:
        raise AssertionError("strictly causal evaluation transfer failed")

    # The limiting star-cycle symbol is a quadratic in x=z+q/z.  Its
    # numerator is positive on the frequency interval for q sufficiently
    # close to one.  The two displayed factorizations are the exact local
    # proof: at q=1 the only interval zero is x=2, and on the moving right
    # endpoint x=2 sqrt(q) the numerator is strictly positive for q<1.
    transfer_bar = sharp(expected_transfer, z, zbar)
    anchor_polygon = (1 - zbar) / (1 - q)
    anchor_real = sp.cancel(
        (
            expected_transfer * anchor_polygon
            + transfer_bar * sharp(anchor_polygon, z, zbar)
        ).subs(zbar, q / z)
        / 2
    )
    anchor_numerator, _ = sp.fraction(anchor_real)
    anchor_polynomial = sp.Poly(sp.expand(anchor_numerator), z)
    if anchor_polynomial.degree() != 4:
        raise AssertionError("unexpected all-cycle anchor degree")
    anchor_reduced = sp.expand(
        anchor_polynomial.coeff_monomial(z**2)
        + anchor_polynomial.coeff_monomial(z**3) * x
        + anchor_polynomial.coeff_monomial(z**4) * (x**2 - 2 * q)
    )
    anchor_reduced = sp.factor(anchor_reduced / s**2)
    endpoint_factorization = sp.factor(anchor_reduced.subs(q, 1))
    expected_endpoint = (x - 2) * (
        (s - 1) ** 2 * x - (2 * s**2 - 1)
    )
    if sp.expand(endpoint_factorization - expected_endpoint) != 0:
        raise AssertionError("q=1 anchor factorization failed")
    radial_boundary = sp.factor(
        anchor_reduced.subs({q: radius**2, x: 2 * radius})
    )
    expected_boundary = (
        -2
        * radius**2
        * (radius - 1)
        * (radius * s - s + 1) ** 2
    )
    if sp.expand(radial_boundary - expected_boundary) != 0:
        raise AssertionError("moving-frequency-boundary factorization failed")

    # A scalar interior quadratic supplies the strict cold-start buffer.
    curvature = sp.symbols("h")
    yi, yj = sp.symbols("yi yj")
    gi, gj = curvature * yi, curvature * yj
    fi, fj = curvature * yi**2 / 2, curvature * yj**2 / 2
    difference_y = yi - yj
    difference_g = gi - gj
    interpolation_residual = sp.factor(
        fj
        - fi
        + gj * difference_y
        + difference_g**2 / (2 * kappa)
        + kappa
        * (difference_y - difference_g / kappa) ** 2
        / (2 * (kappa - 1))
    )
    expected_residual = (
        (curvature - 1)
        * (curvature - kappa)
        * (yi - yj) ** 2
        / (2 * (kappa - 1))
    )
    if sp.cancel(interpolation_residual - expected_residual) != 0:
        raise AssertionError("strict quadratic buffer identity failed")

    # For the buffer recurrence lambda^2-a(1+beta)lambda+a beta=0,
    # a < 4 beta/(1+beta)^2 makes the roots conjugate with squared
    # modulus a beta.  The curvature-one threshold is exactly q_0/beta.
    base_step = 1 - 1 / kappa
    quadratic_root = 1 - 1 / s
    quadratic_rate = quadratic_root**2
    characteristic_variable = sp.symbols("lambda")
    curvature_one_characteristic = (
        characteristic_variable**2
        - base_step * (1 + beta) * characteristic_variable
        + base_step * beta
    )
    if sp.cancel(
        curvature_one_characteristic
        - (characteristic_variable - quadratic_root) ** 2
    ) != 0:
        raise AssertionError("curvature-one characteristic factorization failed")
    # With x_{-1}=x_0, x_1=(1-1/kappa)x_0.  The coefficient of
    # t*quadratic_root^t is x_0/s and is nonzero for s>1, so the asymptotic
    # squared-distance factor really is quadratic_root^2.
    if sp.cancel(base_step / quadratic_root - 1 - 1 / s) != 0:
        raise AssertionError("curvature-one repeated-root amplitude failed")
    if sp.cancel(base_step * beta - quadratic_rate) != 0:
        raise AssertionError("quadratic-buffer rate threshold identity failed")

    # The real-frequency normalization of every closed walk is negative:
    # sum a_j(a_{j+1}-a_j) = -1/2 sum (a_{j+1}-a_j)^2.
    cycle_values = sp.symbols("a0:6")
    directed_sum = sum(
        cycle_values[index]
        * (cycle_values[(index + 1) % len(cycle_values)] - cycle_values[index])
        for index in range(len(cycle_values))
    )
    edge_energy = sum(
        (
            cycle_values[(index + 1) % len(cycle_values)]
            - cycle_values[index]
        )
        ** 2
        for index in range(len(cycle_values))
    )
    if sp.expand(directed_sum + edge_energy / 2) != 0:
        raise AssertionError("closed-walk energy identity failed")

    # The IQC homotopy identity holds with equality.  If sigma_tau=tau sigma and
    # r_tau=r+(1-tau)sigma/(kappa-1), then every transformed cycle cost is
    # tau times the original cost plus a nonnegative squared-edge term.
    cycle_slopes = sp.symbols("b0:6")
    tau = sp.symbols("tau")
    inverse_curvature = 1 / (kappa - 1)
    base_cycle_cost = sum(
        cycle_slopes[index]
        * (
            cycle_values[index]
            - cycle_values[(index + 1) % len(cycle_values)]
        )
        for index in range(len(cycle_values))
    )
    homotopy_cycle_cost = sum(
        (
            cycle_slopes[index]
            + (1 - tau) * inverse_curvature * cycle_values[index]
        )
        * tau
        * (
            cycle_values[index]
            - cycle_values[(index + 1) % len(cycle_values)]
        )
        for index in range(len(cycle_values))
    )
    expected_homotopy = (
        tau * base_cycle_cost
        + tau * (1 - tau) * inverse_curvature * edge_energy / 2
    )
    if sp.cancel(homotopy_cycle_cost - expected_homotopy) != 0:
        raise AssertionError("cycle-IQC homotopy identity failed")
    return transfer, endpoint_factorization, radial_boundary


def derive_small_kappa_series() -> tuple[sp.Expr, sp.Expr, sp.Expr]:
    """Derive the lag-five and Gannot series at s = 1."""

    reduced, _, _, _ = derive(5)
    s, q, x, epsilon = sp.symbols("s q x epsilon")
    q_unknowns = sp.symbols("a3:8")
    x_unknowns = sp.symbols("b2:7")
    q_series = 2 * epsilon**2 + sum(
        q_unknowns[index - 3] * epsilon**index for index in range(3, 8)
    )
    x_series = 2 * epsilon + sum(
        x_unknowns[index - 2] * epsilon**index for index in range(2, 7)
    )
    substituted = sp.series(
        reduced.subs({s: 1 + epsilon, q: q_series, x: x_series}),
        epsilon,
        0,
        11,
    ).removeO().expand()
    substituted_derivative = sp.series(
        sp.diff(reduced, x).subs(
            {s: 1 + epsilon, q: q_series, x: x_series}
        ),
        epsilon,
        0,
        9,
    ).removeO().expand()
    solution: dict[sp.Symbol, sp.Expr] = {}
    for order in range(4, 9):
        equations = [
            sp.expand(substituted_derivative.coeff(epsilon, order).subs(solution)),
            sp.expand(substituted.coeff(epsilon, order + 1).subs(solution)),
        ]
        unknowns = [x_unknowns[order - 4], q_unknowns[order - 4]]
        candidates = sp.solve(
            equations, unknowns, dict=True, simplify=False
        )
        if len(candidates) != 1:
            raise AssertionError(
                f"small-kappa recursion is not unique at order {order}"
            )
        solution.update(candidates[0])
    lag_five = sp.expand(q_series.subs(solution))
    expected_lag_five = (
        2 * epsilon**2
        - 6 * epsilon**3
        + sp.Rational(29, 2) * epsilon**4
        - 34 * epsilon**5
        + sp.Rational(657, 8) * epsilon**6
        - sp.Rational(1731, 8) * epsilon**7
    )
    if lag_five != expected_lag_five:
        raise AssertionError("unexpected lag-five small-kappa series")

    gannot_unknowns = sp.symbols("c3:8")
    gannot_series = 2 * epsilon**2 + sum(
        gannot_unknowns[index - 3] * epsilon**index
        for index in range(3, 8)
    )
    s_value = 1 + epsilon
    gannot_cubic = (
        8 * (1 - s_value) ** 4
        - (1 - s_value) ** 2
        * (15 * s_value**2 - 10 * s_value - 1)
        * q
        + 2
        * s_value**2
        * (3 * s_value**2 - 4 * s_value + 1)
        * q**2
        + s_value**4 * q**3
    )
    expanded_cubic = sp.series(
        gannot_cubic.subs(q, gannot_series), epsilon, 0, 10
    ).removeO().expand()
    gannot_solution: dict[sp.Symbol, sp.Expr] = {}
    for offset, order in enumerate(range(5, 10)):
        equation = sp.expand(
            expanded_cubic.coeff(epsilon, order).subs(gannot_solution)
        )
        unknown = gannot_unknowns[offset]
        coefficient = equation.coeff(unknown)
        if coefficient == 0:
            raise AssertionError(
                f"Gannot recursion is singular at order {order}"
            )
        gannot_solution[unknown] = sp.cancel(
            -equation.subs(unknown, 0) / coefficient
        )
    gannot = sp.expand(gannot_series.subs(gannot_solution))
    expected_gannot = (
        2 * epsilon**2
        - 6 * epsilon**3
        + sp.Rational(29, 2) * epsilon**4
        - 34 * epsilon**5
        + sp.Rational(657, 8) * epsilon**6
        - sp.Rational(1667, 8) * epsilon**7
    )
    if gannot != expected_gannot:
        raise AssertionError("unexpected Gannot small-kappa series")
    difference = sp.expand(gannot - lag_five)
    if difference != 8 * epsilon**7:
        raise AssertionError("unexpected first separation from Gannot")
    return lag_five, gannot, difference


def derive_large_kappa_limit() -> tuple[sp.Expr, tuple[mp.mpf, mp.mpf, mp.mpf]]:
    """Derive and solve the formal continuum limiting tangency system."""

    rate, phase, scaled_lag = sp.symbols(
        "lambda b t", positive=True, real=True
    )
    mode = -rate / 2 + sp.I * phase
    gradient = -mode * (mode + 2)
    gradient_real = sp.re(gradient).expand(complex=True)
    gradient_imag = sp.im(gradient).expand(complex=True)
    radius = sp.exp(-rate * scaled_lag / 2)
    angle = phase * scaled_lag
    forward_value = (
        (rate**2 / 4 + phase**2) * (4 - rate) / (2 * rate)
    )
    reverse_constant = (
        -gradient_real
        + (1 + radius**2) / 2
        + radius
        * (
            (gradient_real - 1) * sp.cos(angle)
            + gradient_imag * sp.sin(angle)
        )
    )
    gap = sp.simplify(
        forward_value
        + reverse_constant / (1 - sp.exp(-rate * scaled_lag))
    )
    equations = [gap, sp.diff(gap, phase), sp.diff(gap, scaled_lag)]
    mp.mp.dps = 80
    functions = [
        sp.lambdify((rate, phase, scaled_lag), equation, "mpmath")
        for equation in equations
    ]
    root = mp.findroot(
        lambda rate_value, phase_value, lag_value: tuple(
            function(rate_value, phase_value, lag_value)
            for function in functions
        ),
        (mp.mpf("1.398"), mp.mpf("1.055"), mp.mpf("4.904")),
        tol=mp.mpf("1e-70"),
        maxsteps=100,
    )
    rate_value, phase_value, lag_value = root
    if not (
        mp.mpf("1.39818") < rate_value < mp.mpf("1.39820")
        and mp.mpf("1.05459") < phase_value < mp.mpf("1.05462")
        and mp.mpf("4.9036") < lag_value < mp.mpf("4.9038")
    ):
        raise AssertionError(f"unexpected large-kappa limiting root: {root}")
    residual = max(
        abs(function(rate_value, phase_value, lag_value))
        for function in functions
    )
    if residual >= mp.mpf("1e-65"):
        raise AssertionError(f"large-kappa residual is too large: {residual}")
    return gap, (rate_value, phase_value, lag_value)


def derive_large_kappa_measure() -> tuple[sp.Expr, ...]:
    """Verify the exact rational-density construction and its 4/3 limit."""

    alpha, gamma, time = sp.symbols(
        "alpha gamma t", positive=True, real=True
    )
    complement = 1 - alpha

    # The limiting density is proportional to
    # (b^2 + complement^2)^2 / (b^2 + gamma^2)^3.  Multiplication by
    # p(b) = -1 / (complement + i b)^2 cancels the transfer-function pole.  The Fourier
    # transform is obtained from the standard third-order Cauchy transform.
    cauchy_three = (
        sp.pi
        * sp.exp(-gamma * time)
        * (gamma**2 * time**2 + 3 * gamma * time + 3)
        / (8 * gamma**5)
    )
    transform_plus = sp.factor(
        -sp.diff(cauchy_three, time, 2)
        + 2 * complement * sp.diff(cauchy_three, time)
        - complement**2 * cauchy_three
    )
    transform_minus = sp.factor(
        -sp.diff(cauchy_three, time, 2)
        - 2 * complement * sp.diff(cauchy_three, time)
        - complement**2 * cauchy_three
    )
    moment_zero = sp.factor(transform_plus.subs(time, 0))
    if sp.expand(transform_minus.subs(time, 0) - moment_zero) != 0:
        raise AssertionError("limiting zeroth moments disagree")
    tangent = sp.factor(
        sp.diff(transform_plus, time).subs(time, 0)
        + alpha * moment_zero
    )
    expected_tangent = (
        -sp.pi
        * (
            3 * alpha * complement**2
            + (2 - 3 * alpha) * gamma**2
        )
        / (8 * gamma**5)
    )
    if sp.expand(tangent - expected_tangent) != 0:
        raise AssertionError("limiting tangent identity failed")
    gamma_squared = (
        3 * alpha * complement**2 / (3 * alpha - 2)
    )
    plus_polynomial = sp.factor(
        transform_plus * sp.exp(gamma * time) / moment_zero
    )
    minus_polynomial = sp.factor(
        transform_minus * sp.exp(gamma * time) / moment_zero
    )
    for name, polynomial, expected_linear in (
        ("reverse", plus_polynomial, gamma - alpha),
        ("forward", minus_polynomial, gamma + alpha),
    ):
        if sp.cancel(polynomial.subs(time, 0) - 1) != 0:
            raise AssertionError(f"{name} limiting constant coefficient failed")
        linear_coefficient = sp.diff(polynomial, time).subs(time, 0)
        if sp.cancel(
            sp.factor(linear_coefficient - expected_linear).subs(
                gamma**2, gamma_squared
            )
        ) != 0:
            raise AssertionError(f"{name} limiting linear coefficient failed")
    plus_quadratic = sp.factor(
        sp.Poly(plus_polynomial, time).coeff_monomial(time**2)
    )
    minus_quadratic = sp.factor(
        sp.Poly(minus_polynomial, time).coeff_monomial(time**2)
    )
    plus_exponential_gap = sp.factor(
        ((gamma - alpha) ** 2 / 2 - plus_quadratic).subs(
            gamma**2, gamma_squared
        )
    )
    minus_exponential_gap = sp.factor(
        ((gamma + alpha) ** 2 / 2 - minus_quadratic).subs(
            gamma**2, gamma_squared
        )
    )
    expected_exponential_gap = alpha / (2 * (3 * alpha - 2))
    if sp.cancel(plus_exponential_gap - expected_exponential_gap) != 0:
        raise AssertionError("reverse limiting exponential gap failed")
    if sp.cancel(minus_exponential_gap - expected_exponential_gap) != 0:
        raise AssertionError("forward limiting exponential gap failed")

    # Exact finite-s circle density.  Here w is on the unit circle,
    # z = r w, and the positive density is proportional to
    # |s r w-(s-1)|^4 / |1-h w|^6.  After cancellation with p_s, the two
    # moment families are residues at the third-order poles h and 1/h.
    circle, shape, radius, root_condition, lag = sp.symbols(
        "w h r s ell", positive=True
    )
    offset = root_condition - 1
    plus_core = (
        -(root_condition * radius - offset * circle) ** 2
        * circle ** (lag + 2)
        / (1 - shape * circle) ** 3
    )
    plus_moment = sp.factor(
        sp.diff(plus_core, circle, 2).subs(circle, shape) / 2
    )
    outer_core = (
        -(root_condition * radius - offset * circle) ** 2
        * circle ** (2 - lag)
        / ((-shape) ** 3 * (circle - shape) ** 3)
    )
    minus_moment = sp.factor(
        -sp.diff(outer_core, circle, 2).subs(circle, 1 / shape) / 2
    )
    finite_moment_zero = sp.factor(plus_moment.subs(lag, 0))
    if sp.cancel(minus_moment.subs(lag, 0) - finite_moment_zero) != 0:
        raise AssertionError("finite zeroth moments disagree")
    plus_ratio = sp.cancel(
        plus_moment / (finite_moment_zero * shape**lag)
    )
    minus_ratio = sp.cancel(
        minus_moment / (finite_moment_zero * shape**lag)
    )
    if sp.degree(plus_ratio, lag) != 2 or sp.degree(minus_ratio, lag) != 2:
        raise AssertionError("finite moment ratios are not quadratic in lag")
    if sp.cancel(plus_ratio.subs(lag, 0) - 1) != 0:
        raise AssertionError("finite reverse moment ratio is not normalized")
    if sp.cancel(minus_ratio.subs(lag, 0) - 1) != 0:
        raise AssertionError("finite forward moment ratio is not normalized")

    def binomial_coefficients(expression: sp.Expr) -> tuple[sp.Expr, sp.Expr]:
        polynomial = sp.Poly(expression, lag)
        power_two = polynomial.coeff_monomial(lag**2)
        power_one = polynomial.coeff_monomial(lag)
        # 1 + A ell + B binom(ell,2).
        return sp.cancel(power_one + power_two), sp.cancel(2 * power_two)

    plus_one, plus_two = binomial_coefficients(plus_ratio)
    minus_one, minus_two = binomial_coefficients(minus_ratio)

    # Closed rational formulas displayed in R053 of the report.  Keep these
    # assertions separate from the residue derivation so transcription errors
    # in the public proof are caught exactly.
    common_denominator = (
        root_condition**2
        * radius**2
        * (shape**4 + 4 * shape**2 + 1)
        - 6
        * root_condition
        * radius
        * (root_condition - 1)
        * shape
        * (shape**2 + 1)
        + 6 * (root_condition - 1) ** 2 * shape**2
    )
    plus_edge = root_condition * radius - (root_condition - 1) * shape
    minus_edge = (
        root_condition * radius * shape - (root_condition - 1)
    )
    displayed_coefficients = (
        -(
            (shape**2 - 1)
            * plus_edge
            * (
                (root_condition - 1) * shape**3
                + root_condition * radius * shape**2
                - 4 * (root_condition - 1) * shape
                + 2 * root_condition * radius
            )
            / common_denominator
        ),
        (shape**2 - 1) ** 2 * plus_edge**2 / common_denominator,
        -(
            (shape**2 - 1)
            * minus_edge
            * (
                root_condition * radius * shape**2
                - 3 * (root_condition - 1) * shape
                + 2 * root_condition * radius
            )
            / (shape * common_denominator)
        ),
        (shape**2 - 1) ** 2
        * minus_edge**2
        / (shape**2 * common_denominator),
    )
    for name, derived, displayed in zip(
        ("A_plus", "B_plus", "A_minus", "B_minus"),
        (plus_one, plus_two, minus_one, minus_two),
        displayed_coefficients,
        strict=True,
    ):
        if sp.cancel(derived - displayed) != 0:
            raise AssertionError(f"displayed finite coefficient {name} failed")
    if sp.cancel(
        finite_moment_zero
        - common_denominator / (shape**2 - 1) ** 5
    ) != 0:
        raise AssertionError("displayed finite zeroth residue failed")

    plus_one_gap = sp.cancel(
        radius / shape - 1 - plus_one
    )
    plus_two_gap = sp.cancel(
        (radius / shape - 1) ** 2 - plus_two
    )
    minus_one_gap = sp.cancel(
        1 / (radius * shape) - 1 - minus_one
    )
    minus_two_gap = sp.cancel(
        (1 / (radius * shape) - 1) ** 2 - minus_two
    )

    epsilon = sp.symbols("epsilon", positive=True)
    asymptotic_substitution = {
        root_condition: 1 / epsilon,
        radius: sp.exp(-alpha * epsilon),
        shape: sp.exp(-gamma * epsilon),
    }
    denominator_limit = 3 * alpha**2 - 6 * alpha - gamma**2 + 3
    tangent_numerator = (
        3 * alpha * (alpha - 1) ** 2
        + (2 - 3 * alpha) * gamma**2
    )
    tangent_ratio = sp.factor(tangent_numerator / denominator_limit)
    plus_one_limit = sp.factor(
        sp.limit(
            plus_one_gap.subs(asymptotic_substitution) / epsilon,
            epsilon,
            0,
        )
    )
    minus_one_limit = sp.factor(
        sp.limit(
            minus_one_gap.subs(asymptotic_substitution) / epsilon,
            epsilon,
            0,
        )
    )
    if sp.cancel(plus_one_limit + tangent_ratio) != 0:
        raise AssertionError("finite reverse tangent limit failed")
    if sp.cancel(minus_one_limit - tangent_ratio) != 0:
        raise AssertionError("finite forward tangent limit failed")

    def reduce_on_tangent(expression: sp.Expr) -> sp.Expr:
        numerator, denominator = sp.fraction(sp.factor(expression))
        relation = (
            (3 * alpha - 2) * gamma**2
            - 3 * alpha * (1 - alpha) ** 2
        )
        reduced_numerator = sp.rem(
            sp.Poly(numerator, gamma), sp.Poly(relation, gamma)
        ).as_expr()
        reduced_denominator = sp.rem(
            sp.Poly(denominator, gamma), sp.Poly(relation, gamma)
        ).as_expr()
        return sp.factor(reduced_numerator / reduced_denominator)

    equalizer_derivative = sp.diff(-2 * tangent_ratio, gamma)
    expected_equalizer_derivative = (
        4 * (3 * alpha - 2) * gamma / denominator_limit
    )
    if sp.cancel(
        reduce_on_tangent(
            equalizer_derivative - expected_equalizer_derivative
        )
    ) != 0:
        raise AssertionError("finite linear equalizer derivative failed")

    linear_sum_limit = sp.factor(
        sp.limit(
            (plus_one_gap + minus_one_gap).subs(asymptotic_substitution)
            / epsilon**2,
            epsilon,
            0,
        )
    )
    plus_two_limit = sp.factor(
        sp.limit(
            plus_two_gap.subs(asymptotic_substitution) / epsilon**2,
            epsilon,
            0,
        )
    )
    minus_two_limit = sp.factor(
        sp.limit(
            minus_two_gap.subs(asymptotic_substitution) / epsilon**2,
            epsilon,
            0,
        )
    )
    expected_finite_gap = alpha / (3 * alpha - 2)
    for name, expression in (
        ("linear sum", linear_sum_limit),
        ("reverse quadratic", plus_two_limit),
        ("forward quadratic", minus_two_limit),
    ):
        if sp.cancel(
            reduce_on_tangent(expression) - expected_finite_gap
        ) != 0:
            raise AssertionError(f"finite {name} gap limit failed")
    moment_sign_limit = sp.factor(
        sp.limit(
            finite_moment_zero.subs(asymptotic_substitution) * epsilon**5,
            epsilon,
            0,
        )
    )
    expected_moment_sign = -denominator_limit / (16 * gamma**5)
    if sp.cancel(moment_sign_limit - expected_moment_sign) != 0:
        raise AssertionError("finite moment sign limit failed")
    reduced_denominator_limit = sp.factor(
        denominator_limit.subs(gamma**2, gamma_squared)
    )
    expected_denominator_limit = (
        6 * (alpha - 1) ** 3 / (3 * alpha - 2)
    )
    if sp.cancel(
        reduced_denominator_limit - expected_denominator_limit
    ) != 0:
        raise AssertionError("finite moment sign reduction failed")
    gamma_minus_alpha_sign = sp.factor(gamma_squared - alpha**2)
    expected_gamma_minus_alpha_sign = (
        alpha * (3 - 4 * alpha) / (3 * alpha - 2)
    )
    if sp.cancel(
        gamma_minus_alpha_sign - expected_gamma_minus_alpha_sign
    ) != 0:
        raise AssertionError("shape/radius ordering reduction failed")

    # The lag-one necessary condition has a convex quadratic numerator in
    # x = z + conjugate(z).  Its vertex enters the frequency interval only
    # when the logarithmic rate reaches 4/3.
    logarithmic_rate = sp.symbols("Lambda", positive=True)
    q_value = sp.exp(-logarithmic_rate * epsilon)
    radial_value = sp.exp(-logarithmic_rate * epsilon / 2)
    vertex = (
        q_value
        * (
            q_value / epsilon**2
            + 3 / epsilon**2
            - 4 / epsilon
            + 1
        )
        / (2 * (1 / epsilon - 1) ** 2)
    )
    vertex_entry_limit = sp.factor(
        sp.limit((2 * radial_value - vertex) / epsilon, epsilon, 0)
    )
    if sp.expand(vertex_entry_limit - (3 * logarithmic_rate / 2 - 2)) != 0:
        raise AssertionError("lag-one 4/3 vertex limit failed")

    return (
        gamma_squared,
        transform_plus,
        transform_minus,
        expected_exponential_gap,
        expected_finite_gap,
        moment_sign_limit,
        vertex_entry_limit,
    )


def derive_large_kappa_boundary_layer() -> tuple[sp.Expr, ...]:
    """Verify the preliminary zero-centered boundary-layer bracket."""

    v = sp.symbols("v", positive=True)
    correction, scale = sp.symbols("A C", positive=True)
    cubic_correction = sp.symbols("d", real=True)
    root_condition = v ** -4
    alpha = sp.Rational(2, 3) + correction * v**2
    radius = sp.exp(-alpha * v**4)
    shape = sp.exp(-scale * v**3)

    common_denominator = (
        root_condition**2
        * radius**2
        * (shape**4 + 4 * shape**2 + 1)
        - 6
        * root_condition
        * radius
        * (root_condition - 1)
        * shape
        * (shape**2 + 1)
        + 6 * (root_condition - 1) ** 2 * shape**2
    )
    plus_edge = root_condition * radius - (root_condition - 1) * shape
    minus_edge = (
        root_condition * radius * shape - (root_condition - 1)
    )
    plus_one = -(
        (shape**2 - 1)
        * plus_edge
        * (
            (root_condition - 1) * shape**3
            + root_condition * radius * shape**2
            - 4 * (root_condition - 1) * shape
            + 2 * root_condition * radius
        )
        / common_denominator
    )
    plus_two = (
        (shape**2 - 1) ** 2
        * plus_edge**2
        / common_denominator
    )
    minus_one = -(
        (shape**2 - 1)
        * minus_edge
        * (
            root_condition * radius * shape**2
            - 3 * (root_condition - 1) * shape
            + 2 * root_condition * radius
        )
        / (shape * common_denominator)
    )
    minus_two = (
        (shape**2 - 1) ** 2
        * minus_edge**2
        / (shape**2 * common_denominator)
    )
    gaps = (
        radius / shape - 1 - plus_one,
        1 / (radius * shape) - 1 - minus_one,
        (radius / shape - 1) ** 2 - plus_two,
        (1 / (radius * shape) - 1) ** 2 - minus_two,
    )
    gap_limits = tuple(
        sp.factor(sp.series(gap, v, 0, 7).removeO().coeff(v, 6))
        for gap in gaps
    )
    expected_gap_limits = (
        -3 * correction + sp.Rational(9, 2) * scale**2
        + sp.Rational(2, 9) / scale**2,
        3 * correction - sp.Rational(3, 2) * scale**2
        - sp.Rational(2, 9) / scale**2,
        3 * scale**2,
        3 * scale**2,
    )
    for name, derived, expected in zip(
        ("reverse linear", "forward linear", "reverse quadratic", "forward quadratic"),
        gap_limits,
        expected_gap_limits,
        strict=True,
    ):
        if sp.cancel(derived - expected) != 0:
            raise AssertionError(f"boundary-layer {name} gap failed")

    moment_zero = common_denominator / (shape**2 - 1) ** 5
    moment_limit = sp.factor(sp.limit(moment_zero * v**17, v, 0))
    if sp.cancel(moment_limit - 1 / (16 * scale**3)) != 0:
        raise AssertionError("boundary-layer moment sign failed")

    # Gannot's cubic has a pair of Puiseux branches at the double limiting
    # root.  The smaller branch has coefficient -4 sqrt(3) / 27.
    q_value = (
        1 - sp.Rational(4, 3) * v**4 + cubic_correction * v**6
    )
    gannot = (
        8 * (1 - root_condition) ** 4
        - (1 - root_condition) ** 2
        * (15 * root_condition**2 - 10 * root_condition - 1)
        * q_value
        + 2
        * root_condition**2
        * (3 * root_condition**2 - 4 * root_condition + 1)
        * q_value**2
        + root_condition**4 * q_value**3
    )
    gannot_limit = sp.factor(sp.limit(gannot * v**4, v, 0))
    expected_gannot_limit = (243 * cubic_correction**2 - 16) / 27
    if sp.cancel(gannot_limit - expected_gannot_limit) != 0:
        raise AssertionError("Gannot boundary-layer limit failed")

    optimal_scale_squared = 2 * sp.sqrt(3) / 9
    family_alpha_correction = sp.factor(
        optimal_scale_squared / 2
        + sp.Rational(2, 27) / optimal_scale_squared
    )
    expected_family_correction = 2 * sp.sqrt(3) / 9
    if sp.simplify(
        family_alpha_correction - expected_family_correction
    ) != 0:
        raise AssertionError("boundary-layer family minimizer failed")
    return (
        *gap_limits,
        moment_limit,
        gannot_limit,
        expected_family_correction,
        4 * sp.sqrt(3) / 27,
        2 * expected_family_correction,
    )


def derive_shifted_poisson_boundary_layer() -> tuple[sp.Expr, ...]:
    """Verify the shifted Poisson pair that closes the second-order term."""

    epsilon = sp.symbols("epsilon", positive=True)
    lag = sp.symbols("ell", integer=True, positive=True)
    width, remainder = sp.symbols("H B", positive=True)
    root_three = sp.sqrt(3)
    center_squared = 2 * root_three / 9
    center = sp.sqrt(center_squared)
    alpha_correction = 2 * root_three / 27

    root_condition = epsilon**-8
    alpha = (
        sp.Rational(2, 3)
        + alpha_correction * epsilon**4
        + remainder * epsilon**6
    )
    radius = sp.exp(-alpha * epsilon**8)
    shape = sp.exp(-width * epsilon**7)
    phase = center * epsilon**6
    denominator = shape**4 + 4 * shape**2 + 1

    def poisson_amplitude(index: sp.Expr) -> sp.Expr:
        """Normalized Fourier amplitude for a third-order Poisson kernel."""

        return (
            shape**index
            * (
                index**2 * (1 - shape**2) ** 2
                + 3 * index * (1 - shape**4)
                + 2 * denominator
            )
            / (2 * denominator)
        )

    def positive_moment(index: sp.Expr) -> sp.Expr:
        return poisson_amplitude(index) * sp.cos(index * phase)

    def transformed(
        moment_zero: sp.Expr,
        moment_one: sp.Expr,
        moment_two: sp.Expr,
    ) -> sp.Expr:
        return (
            -(root_condition * radius) ** 2 * moment_zero
            + 2
            * root_condition
            * radius
            * (root_condition - 1)
            * moment_one
            - (root_condition - 1) ** 2 * moment_two
        )

    transformed_zero = transformed(
        positive_moment(0),
        positive_moment(1),
        positive_moment(2),
    )
    transformed_plus = transformed(
        positive_moment(lag),
        positive_moment(lag + 1),
        positive_moment(lag + 2),
    )
    transformed_minus = transformed(
        positive_moment(lag),
        positive_moment(lag - 1),
        positive_moment(lag - 2),
    )
    plus_gap = radius**lag * transformed_zero - transformed_plus
    minus_gap = radius**(-lag) * transformed_zero - transformed_minus

    zeroth_limit = sp.factor(
        sp.limit(transformed_zero * epsilon**4, epsilon, 0)
    )
    fixed_plus_limit = sp.factor(
        sp.limit(plus_gap / epsilon**8, epsilon, 0)
    )
    fixed_minus_limit = sp.factor(
        sp.limit(minus_gap / epsilon**8, epsilon, 0)
    )
    expected_plus = 2 * lag * (lag + 1) / 27
    expected_minus = 2 * lag * (lag - 1) / 27
    if sp.simplify(zeroth_limit - center_squared) != 0:
        raise AssertionError("shifted Poisson zeroth-moment limit failed")
    if sp.simplify(fixed_plus_limit - expected_plus) != 0:
        raise AssertionError("shifted Poisson fixed forward limit failed")
    if sp.simplify(fixed_minus_limit - expected_minus) != 0:
        raise AssertionError("shifted Poisson fixed reverse limit failed")

    # The reverse lag-one formula crosses the absolute-value cusp in k_n,
    # so derive it separately instead of substituting ell = 1 above.
    transformed_minus_one = transformed(
        positive_moment(1),
        positive_moment(0),
        positive_moment(1),
    )
    minus_one_gap = (
        transformed_zero / radius - transformed_minus_one
    )
    minus_one_limit = sp.factor(
        sp.limit(minus_one_gap / epsilon**10, epsilon, 0)
    )
    expected_minus_one = (
        2 * root_three * (9 * remainder - 2 * width**2) / 27
    )
    if sp.simplify(minus_one_limit - expected_minus_one) != 0:
        raise AssertionError("shifted Poisson lag-one limit failed")

    # At ell = tau / epsilon^6, derive the growing-lag limits directly from
    # the exact moments.  Factoring out s^2 = epsilon^(-16), the leading
    # gap is the coefficient of epsilon^12 in the scaled bracket.  Keeping
    # the next coefficient is essential at the cosine resonances.
    scaled_lag = sp.symbols("tau", positive=True)
    truncation_order = 15

    def truncate(expression: sp.Expr) -> sp.Expr:
        return sp.series(
            expression, epsilon, 0, truncation_order
        ).removeO().expand()

    radius_series = truncate(radius)
    one_minus_inverse_s = 1 - epsilon**8
    amplitude_linear = 3 * (1 - shape**4) / (2 * denominator)
    amplitude_quadratic = (1 - shape**2) ** 2 / (2 * denominator)

    def scaled_kernel(offset: int) -> sp.Expr:
        index = scaled_lag / epsilon**6 + offset
        return truncate(
            sp.exp(-width * scaled_lag * epsilon)
            * sp.exp(-width * offset * epsilon**7)
            * (
                1
                + amplitude_linear * index
                + amplitude_quadratic * index**2
            )
            * sp.expand_trig(
                sp.cos(center * scaled_lag + center * offset * epsilon**6)
            )
        )

    def fixed_kernel(index: int) -> sp.Expr:
        return truncate(
            sp.exp(-width * index * epsilon**7)
            * (
                1
                + amplitude_linear * index
                + amplitude_quadratic * index**2
            )
            * sp.cos(center * index * epsilon**6)
        )

    scaled_zero = truncate(
        -radius_series**2 * fixed_kernel(0)
        + 2
        * radius_series
        * one_minus_inverse_s
        * fixed_kernel(1)
        - one_minus_inverse_s**2 * fixed_kernel(2)
    )
    scaled_plus = truncate(
        -radius_series**2 * scaled_kernel(0)
        + 2
        * radius_series
        * one_minus_inverse_s
        * scaled_kernel(1)
        - one_minus_inverse_s**2 * scaled_kernel(2)
    )
    scaled_minus = truncate(
        -radius_series**2 * scaled_kernel(0)
        + 2
        * radius_series
        * one_minus_inverse_s
        * scaled_kernel(-1)
        - one_minus_inverse_s**2 * scaled_kernel(-2)
    )
    scaled_plus_gap = truncate(
        truncate(sp.exp(-alpha * scaled_lag * epsilon**2))
        * scaled_zero
        - scaled_plus
    )
    scaled_minus_gap = truncate(
        truncate(sp.exp(alpha * scaled_lag * epsilon**2))
        * scaled_zero
        - scaled_minus
    )
    growing_lag_limit = center_squared * (
        1 - sp.cos(center * scaled_lag)
    )
    for name, gap in (
        ("reverse-star", scaled_plus_gap),
        ("forward-star", scaled_minus_gap),
    ):
        if sp.simplify(
            gap.coeff(epsilon, 12) - growing_lag_limit
        ) != 0:
            raise AssertionError(
                f"shifted Poisson {name} growing-lag limit failed"
            )
        if gap.coeff(epsilon, 13) != 0:
            raise AssertionError(
                f"shifted Poisson {name} epsilon^13 term did not cancel"
            )

    # The kernel width at this scale is x = H tau epsilon.  Its exact
    # envelope supplies both the resonant correction and the tail bound.
    envelope_argument = sp.symbols("x", positive=True)
    envelope = sp.exp(-envelope_argument) * (
        1 + envelope_argument + envelope_argument**2 / 3
    )
    envelope_quadratic = sp.factor(
        sp.limit(
            (1 - envelope) / envelope_argument**2,
            envelope_argument,
            0,
        )
    )
    if envelope_quadratic != sp.Rational(1, 6):
        raise AssertionError("shifted Poisson envelope expansion failed")

    resonant_plus = sp.factor(
        center_squared
        * (
            width**2 * scaled_lag**2 / 6
            - sp.Rational(2, 3) * scaled_lag
        )
    )
    resonant_minus = sp.factor(
        center_squared
        * (
            width**2 * scaled_lag**2 / 6
            + sp.Rational(2, 3) * scaled_lag
        )
    )
    expected_resonant_plus = (
        root_three
        * scaled_lag
        * (width**2 * scaled_lag - 4)
        / 27
    )
    expected_resonant_minus = (
        root_three
        * scaled_lag
        * (width**2 * scaled_lag + 4)
        / 27
    )
    if sp.simplify(resonant_plus - expected_resonant_plus) != 0:
        raise AssertionError("shifted Poisson resonant forward limit failed")
    if sp.simplify(resonant_minus - expected_resonant_minus) != 0:
        raise AssertionError("shifted Poisson resonant reverse limit failed")

    resonance_values = {
        sp.cos(center * scaled_lag): 1,
        sp.sin(center * scaled_lag): 0,
    }
    actual_resonant_plus = sp.factor(
        scaled_plus_gap.coeff(epsilon, 14).subs(resonance_values)
    )
    actual_resonant_minus = sp.factor(
        scaled_minus_gap.coeff(epsilon, 14).subs(resonance_values)
    )
    if sp.simplify(actual_resonant_plus - resonant_plus) != 0:
        raise AssertionError(
            "exact shifted Poisson resonant forward expansion failed"
        )
    if sp.simplify(actual_resonant_minus - resonant_minus) != 0:
        raise AssertionError(
            "exact shifted Poisson resonant reverse expansion failed"
        )

    resonance_displacement = sp.factor(
        center_squared**2 / 2
    )
    if sp.simplify(resonance_displacement - sp.Rational(2, 27)) != 0:
        raise AssertionError("shifted Poisson resonance displacement failed")

    # At ell = x / epsilon^7 the phase need not converge, so represent a
    # convergent phase subsequence by psi.  The exact coefficient below is
    # c^2 [1 - F(H x) cos(psi)], which is positive for x > 0 because F < 1.
    tail_phase = sp.symbols("psi", real=True)

    def tail_kernel(offset: int) -> sp.Expr:
        index = envelope_argument / epsilon**7 + offset
        return truncate(
            sp.exp(-width * envelope_argument)
            * sp.exp(-width * offset * epsilon**7)
            * (
                1
                + amplitude_linear * index
                + amplitude_quadratic * index**2
            )
            * sp.expand_trig(
                sp.cos(tail_phase + center * offset * epsilon**6)
            )
        )

    tail_plus = truncate(
        -radius_series**2 * tail_kernel(0)
        + 2
        * radius_series
        * one_minus_inverse_s
        * tail_kernel(1)
        - one_minus_inverse_s**2 * tail_kernel(2)
    )
    tail_minus = truncate(
        -radius_series**2 * tail_kernel(0)
        + 2
        * radius_series
        * one_minus_inverse_s
        * tail_kernel(-1)
        - one_minus_inverse_s**2 * tail_kernel(-2)
    )
    tail_limit = center_squared * (
        1
        - sp.exp(-width * envelope_argument)
        * (
            1
            + width * envelope_argument
            + width**2 * envelope_argument**2 / 3
        )
        * sp.cos(tail_phase)
    )
    for name, transformed_tail, radial_sign in (
        ("reverse-star", tail_plus, -1),
        ("forward-star", tail_minus, 1),
    ):
        tail_gap = truncate(
            truncate(
                sp.exp(
                    radial_sign
                    * alpha
                    * envelope_argument
                    * epsilon
                )
            )
            * scaled_zero
            - transformed_tail
        )
        if sp.simplify(
            tail_gap.coeff(epsilon, 12) - tail_limit
        ) != 0:
            raise AssertionError(
                f"shifted Poisson {name} tail-scale limit failed"
            )

    chosen_lag_one = sp.factor(
        expected_minus_one.subs({width: 1, remainder: sp.Rational(1, 2)})
    )
    second_order_coefficient = 2 * alpha_correction
    return (
        zeroth_limit,
        fixed_plus_limit,
        fixed_minus_limit,
        minus_one_limit,
        envelope,
        growing_lag_limit,
        tail_limit,
        resonant_plus,
        resonant_minus,
        resonance_displacement,
        chosen_lag_one,
        second_order_coefficient,
    )


def shifted_poisson_falsification_scan(
    epsilon: float = 10.0**-0.5,
    max_lag: int = 20_000,
    width: float = 1.0,
    remainder: float = 0.5,
) -> tuple[float, int, float, int]:
    """Scan exact shifted moments for chosen parameters; not a proof."""

    root_three = math.sqrt(3.0)
    center = math.sqrt(2.0 * root_three / 9.0)
    alpha_correction = 2.0 * root_three / 27.0
    root_condition = epsilon**-8
    alpha = (
        2.0 / 3.0
        + alpha_correction * epsilon**4
        + remainder * epsilon**6
    )
    radius = math.exp(-alpha * epsilon**8)
    shape = math.exp(-width * epsilon**7)
    phase = center * epsilon**6
    denominator = shape**4 + 4.0 * shape**2 + 1.0

    def coefficient(index: int) -> float:
        absolute = abs(index)
        amplitude = (
            shape**absolute
            * (
                absolute**2 * (1.0 - shape**2) ** 2
                + 3.0 * absolute * (1.0 - shape**4)
                + 2.0 * denominator
            )
            / (2.0 * denominator)
        )
        return amplitude * math.cos(index * phase)

    def transformed(index: int) -> float:
        return (
            -(root_condition * radius) ** 2 * coefficient(index)
            + 2.0
            * root_condition
            * radius
            * (root_condition - 1.0)
            * coefficient(index + 1)
            - (root_condition - 1.0) ** 2 * coefficient(index + 2)
        )

    transformed_zero = transformed(0)
    best_plus = (math.inf, 0)
    best_minus = (math.inf, 0)
    for index in range(1, max_lag + 1):
        plus = radius**index * transformed_zero - transformed(index)
        minus = radius**(-index) * transformed_zero - transformed(-index)
        if plus < best_plus[0]:
            best_plus = (plus, index)
        if minus < best_minus[0]:
            best_minus = (minus, index)
    if best_plus[0] <= 0.0 or best_minus[0] <= 0.0:
        raise AssertionError(
            "shifted Poisson falsification scan found a negative gap: "
            f"{best_plus}, {best_minus}"
        )
    return best_plus[0], best_plus[1], best_minus[0], best_minus[1]


def derive_local_width_third_boundary() -> tuple[sp.Expr, ...]:
    """Derive and delimit the restricted local-width third boundary."""

    epsilon = sp.symbols("epsilon", positive=True)
    offset = sp.symbols("u", real=True)
    remainder = sp.symbols("B", real=True)
    scaled_lag = sp.symbols("tau", positive=True)
    root_three = sp.sqrt(3)
    center_squared = 2 * root_three / 9
    center = sp.sqrt(center_squared)
    alpha_correction = 2 * root_three / 27
    root_condition = epsilon**-8
    alpha = (
        sp.Rational(2, 3)
        + alpha_correction * epsilon**4
        + remainder * epsilon**6
    )
    radius = sp.exp(-alpha * epsilon**8)
    rate = radius**2
    phase = center * epsilon**6 + offset * epsilon**7
    circle = radius * sp.exp(sp.I * phase)
    circle_bar = radius * sp.exp(-sp.I * phase)
    real_coordinate = circle + circle_bar

    # The forward lag-one numerator is a convex quadratic R_s(q,x).
    # At the optimal first two coefficients, its first nonzero local term
    # bounds the transverse second moment of every feasible measure.
    anchor_quadratic = (
        (root_condition - 1) ** 2 * real_coordinate**2
        - rate
        * (
            rate * root_condition**2
            + 3 * root_condition**2
            - 4 * root_condition
            + 1
        )
        * real_coordinate
        + 6 * rate**2 * root_condition**2
        - 4 * rate**2 * root_condition
        - 2 * rate * root_condition**2
        + 4 * rate * root_condition
        - 2 * rate
    )
    anchor_series = sp.series(
        anchor_quadratic, epsilon, 0, 11
    ).removeO().expand()
    anchor_limit = sp.factor(anchor_series.coeff(epsilon, 10))
    expected_anchor_limit = (
        4 * root_three * (-3 * remainder + 2 * offset**2) / 9
    )
    if sp.simplify(anchor_limit - expected_anchor_limit) != 0:
        raise AssertionError("local-width lag-one moment limit failed")

    anchor_a = (root_condition - 1) ** 2
    anchor_b = -rate * (
        rate * root_condition**2
        + 3 * root_condition**2
        - 4 * root_condition
        + 1
    )
    anchor_constant = (
        6 * rate**2 * root_condition**2
        - 4 * rate**2 * root_condition
        - 2 * rate * root_condition**2
        + 4 * rate * root_condition
        - 2 * rate
    )
    anchor_minimum = sp.cancel(
        anchor_constant - anchor_b**2 / (4 * anchor_a)
    )
    squared_radius = sp.cancel(-anchor_minimum / anchor_a)
    squared_radius_limit = sp.factor(
        sp.limit(squared_radius / epsilon**26, epsilon, 0)
    )
    expected_squared_radius = 4 * root_three * remainder / 3
    if sp.simplify(
        squared_radius_limit - expected_squared_radius
    ) != 0:
        raise AssertionError("local-width completed-square radius failed")
    normalized_second_moment_bound = sp.factor(
        squared_radius_limit / (4 * center_squared)
    )
    if sp.simplify(
        normalized_second_moment_bound - 3 * remainder / 2
    ) != 0:
        raise AssertionError("local-width moment normalization failed")

    # Choose a growing reverse-star lag whose central phase is a multiple of
    # 2 pi.  The exact numerator Re[p(z)(z^ell-q^ell)] then has the displayed
    # leading term.  Multiplication by the fourth power of the common transfer
    # denominator gives the universal resonance constraint on the same moment.
    def transfer(value: sp.Expr) -> sp.Expr:
        return -(
            root_condition**2 * value**2
        ) / (
            (root_condition**2 - 1)
            * (root_condition * value - (root_condition - 1)) ** 2
        )

    mode_power = sp.exp(-alpha * scaled_lag * epsilon**2) * sp.exp(
        sp.I * offset * scaled_lag * epsilon
    )
    mode_power_bar = sp.conjugate(mode_power).subs(
        sp.conjugate(offset), offset
    )
    radial_power = sp.exp(-2 * alpha * scaled_lag * epsilon**2)
    reverse_numerator = (
        transfer(circle) * (mode_power - radial_power)
        + transfer(circle_bar) * (mode_power_bar - radial_power)
    ) / 2
    reverse_series = sp.series(
        reverse_numerator, epsilon, 0, 7
    ).removeO().expand()
    reverse_limit = sp.factor(reverse_series.coeff(epsilon, 6))
    expected_reverse_limit = (
        scaled_lag
        * (4 - 3 * scaled_lag * offset**2)
        / (6 * center_squared)
    )
    if sp.simplify(reverse_limit - expected_reverse_limit) != 0:
        raise AssertionError("local-width resonant numerator failed")
    radial_limit = sp.factor(
        sp.limit(
            (1 - radial_power) / epsilon**2,
            epsilon,
            0,
        )
    )
    expected_radial_limit = 4 * scaled_lag / 3
    if sp.simplify(radial_limit - expected_radial_limit) != 0:
        raise AssertionError("local-width radial denominator failed")
    denominator_factor = root_condition * circle - (root_condition - 1)
    denominator_factor_bar = (
        root_condition * circle_bar - (root_condition - 1)
    )
    denominator_weight_limit = sp.factor(
        sp.limit(
            (denominator_factor * denominator_factor_bar) ** 2
            * epsilon**8,
            epsilon,
            0,
        )
    )
    if sp.simplify(denominator_weight_limit - center_squared**2) != 0:
        raise AssertionError("local-width common weight failed")
    weighted_reverse_limit = sp.factor(
        reverse_limit * denominator_weight_limit / radial_limit
    )
    expected_weighted_reverse = (
        center_squared * (4 - 3 * scaled_lag * offset**2) / 8
    )
    if sp.simplify(
        weighted_reverse_limit - expected_weighted_reverse
    ) != 0:
        raise AssertionError("local-width weighted resonance failed")

    first_resonance = 2 * sp.pi / center
    second_moment_lower = sp.factor(4 / (3 * first_resonance))
    alpha_remainder_lower = sp.factor(
        sp.Rational(2, 3) * second_moment_lower
    )
    third_rate_coefficient = sp.factor(2 * alpha_remainder_lower)
    expected_third_rate_coefficient = (
        8 * sp.sqrt(2) * 3 ** sp.Rational(1, 4) / (27 * sp.pi)
    )
    if sp.simplify(
        third_rate_coefficient - expected_third_rate_coefficient
    ) != 0:
        raise AssertionError("local-width optimized coefficient failed")
    return (
        anchor_limit,
        normalized_second_moment_bound,
        weighted_reverse_limit,
        first_resonance,
        second_moment_lower,
        alpha_remainder_lower,
        third_rate_coefficient,
    )


def derive_satellite_third_boundary() -> tuple[sp.Expr, ...]:
    """Derive the exact arbitrary-measure third-boundary normalization."""

    epsilon = sp.symbols("epsilon", positive=True)
    remainder = sp.symbols("B", positive=True)
    relative_frequency = sp.symbols("t", positive=True)
    scaled_lag = sp.symbols("tau", positive=True)
    root_three = sp.sqrt(3)
    center_squared = 2 * root_three / 9
    center = sp.sqrt(center_squared)
    alpha_correction = 2 * root_three / 27
    root_condition = epsilon**-8
    alpha = (
        sp.Rational(2, 3)
        + alpha_correction * epsilon**4
        + remainder * epsilon**6
    )
    radius = sp.exp(-alpha * epsilon**8)
    rate = radius**2

    # Complete the exact lag-one quadratic and use its own moving radial
    # coordinate.  If x = 2r - delta t^2, its squared term is exactly
    # a delta^2 (t^2 - 1)^2.  This coordinate is global and therefore also
    # applies to arbitrary feasible measures, not only to a Poisson ansatz.
    anchor_a = (root_condition - 1) ** 2
    anchor_b = -rate * (
        rate * root_condition**2
        + 3 * root_condition**2
        - 4 * root_condition
        + 1
    )
    anchor_constant = (
        6 * rate**2 * root_condition**2
        - 4 * rate**2 * root_condition
        - 2 * rate * root_condition**2
        + 4 * rate * root_condition
        - 2 * rate
    )
    anchor_vertex = sp.cancel(-anchor_b / (2 * anchor_a))
    anchor_minimum = sp.cancel(
        anchor_constant - anchor_b**2 / (4 * anchor_a)
    )
    radial_scale = 2 * radius - anchor_vertex
    radial_scale_limit = sp.factor(
        sp.limit(radial_scale / epsilon**12, epsilon, 0)
    )
    if sp.simplify(radial_scale_limit - center_squared) != 0:
        raise AssertionError("third-boundary moving coordinate failed")
    moment_capacity = sp.cancel(
        -anchor_minimum / (anchor_a * radial_scale**2)
    )
    moment_capacity_limit = sp.factor(
        sp.limit(moment_capacity / epsilon**2, epsilon, 0)
    )
    expected_capacity = 6 * remainder / center_squared
    if sp.simplify(moment_capacity_limit - expected_capacity) != 0:
        raise AssertionError("third-boundary moment capacity failed")

    # A point at theta = c t epsilon^6 pays this leading lag-one cost.
    point_phase = center * relative_frequency * epsilon**6
    point_coordinate = 2 * radius * sp.cos(point_phase)
    point_anchor = (
        anchor_a * point_coordinate**2
        + anchor_b * point_coordinate
        + anchor_constant
    )
    point_anchor_series = sp.series(
        point_anchor, epsilon, 0, 11
    ).removeO().expand()
    point_cost = sp.factor(point_anchor_series.coeff(epsilon, 8))
    expected_point_cost = (
        sp.Rational(4, 27) * (relative_frequency**2 - 1) ** 2
    )
    if sp.simplify(point_cost - expected_point_cost) != 0:
        raise AssertionError("third-boundary satellite cost failed")

    # At ell = tau / epsilon^6, derive the leading reverse-star gap for a
    # zero-width point.  Multiplying a satellite by epsilon^2 moves this
    # epsilon^12 coefficient to the central epsilon^14 resonance scale.
    truncation_order = 13

    def truncate(expression: sp.Expr) -> sp.Expr:
        return sp.series(
            expression, epsilon, 0, truncation_order
        ).removeO().expand()

    radius_series = truncate(radius)
    one_minus_inverse_s = 1 - epsilon**8

    def point_kernel(offset: int) -> sp.Expr:
        return sp.expand_trig(
            sp.cos(
                center
                * relative_frequency
                * (scaled_lag + offset * epsilon**6)
            )
        )

    def fixed_point_kernel(offset: int) -> sp.Expr:
        return sp.cos(
            center * relative_frequency * offset * epsilon**6
        )

    scaled_zero = truncate(
        -radius_series**2 * fixed_point_kernel(0)
        + 2
        * radius_series
        * one_minus_inverse_s
        * fixed_point_kernel(1)
        - one_minus_inverse_s**2 * fixed_point_kernel(2)
    )
    scaled_point = truncate(
        -radius_series**2 * point_kernel(0)
        + 2
        * radius_series
        * one_minus_inverse_s
        * point_kernel(1)
        - one_minus_inverse_s**2 * point_kernel(2)
    )
    point_gap = truncate(
        truncate(sp.exp(-alpha * scaled_lag * epsilon**2))
        * scaled_zero
        - scaled_point
    )
    satellite_resonance = sp.factor(
        point_gap.coeff(epsilon, 12)
    )
    expected_satellite_resonance = center_squared * relative_frequency**2 * (
        1 - sp.cos(center * relative_frequency * scaled_lag)
    )
    if sp.simplify(
        satellite_resonance - expected_satellite_resonance
    ) != 0:
        raise AssertionError("third-boundary satellite resonance failed")

    # Normalize the measure LP to a dimensionless Levy problem.  The
    # diffusion variable below is D = 3 pi M / (2c), and the normalized
    # satellite measure is dmu = 3c t^2 deta / (4 pi).
    local_moment, satellite_mass = sp.symbols("M eta", positive=True)
    normalized_diffusion = 3 * sp.pi * local_moment / (2 * center)
    normalized_mass = (
        3
        * center
        * relative_frequency**2
        * satellite_mass
        / (4 * sp.pi)
    )
    original_cost = (
        sp.Rational(2, 3) * local_moment
        + center_squared
        * (relative_frequency**2 - 1) ** 2
        * satellite_mass
        / 6
    )
    normalized_obstacle = (
        relative_frequency - 1 / relative_frequency
    ) ** 2
    normalized_cost = (
        2 * normalized_diffusion / sp.pi**2
        + normalized_mass * normalized_obstacle
    )
    cost_scale = 2 * sp.pi * center / 9
    if sp.simplify(original_cost - cost_scale * normalized_cost) != 0:
        raise AssertionError("third-boundary normalized objective failed")

    # The exact one-satellite point.  In normalized variables it is simply
    # D = 1/9 and mu = 8/[9(1-cos(2 pi/9))] at t = 10/9.
    ninth_frequency = sp.Rational(10, 9)
    ninth_kernel = 1 - sp.cos(2 * sp.pi / 9)
    ninth_diffusion = sp.Rational(1, 9)
    ninth_mass = 8 / (9 * ninth_kernel)
    for lag_value in (1, 8, 9):
        ninth_slack = (
            ninth_diffusion * lag_value**2
            + ninth_mass
            * (
                1
                - sp.cos(
                    2 * sp.pi * lag_value * ninth_frequency
                )
            )
            - lag_value
        )
        if sp.trigsimp(sp.expand_trig(ninth_slack)) != 0:
            raise AssertionError(
                f"third-boundary lag {lag_value} equality failed"
            )
    ninth_normalized_cost = sp.factor(
        2 * ninth_diffusion / sp.pi**2
        + ninth_mass
        * (ninth_frequency - 1 / ninth_frequency) ** 2
    )
    ninth_cost = sp.factor(cost_scale * ninth_normalized_cost)
    expected_ninth_cost = (
        4 * center / (81 * sp.pi)
        + 1444
        * sp.pi
        * center
        / (164025 * ninth_kernel)
    )
    if sp.simplify(ninth_cost - expected_ninth_cost) != 0:
        raise AssertionError("third-boundary ninth cost failed")

    return (
        radial_scale_limit,
        moment_capacity_limit,
        point_cost,
        satellite_resonance,
        normalized_diffusion,
        normalized_mass,
        cost_scale,
        ninth_diffusion,
        ninth_mass,
        ninth_normalized_cost,
        ninth_cost,
    )


def derive_sixteenth_grid_certificate() -> tuple[sp.Expr, ...]:
    """Verify the exact three-point improvement of the ninth certificate.

    In the probability normalization of R061, put mass at residues
    ``0``, ``1/16``, and ``1/8``.  The atom at zero makes every lag at least
    sixteen automatic.  Reflection modulo sixteen reduces the remaining
    checks to lags two through seven, whose radical expressions are strictly
    positive.  This is an exact symbolic replay, not a floating-point LP.
    """

    root_two = sp.sqrt(2)
    root_two_plus = sp.sqrt(2 + root_two)
    zero_weight = sp.Rational(1, 16)
    first_weight = 2 - root_two_plus
    second_weight = root_two_plus - sp.Rational(17, 16)
    if sp.simplify(zero_weight + first_weight + second_weight - 1) != 0:
        raise AssertionError("sixteenth-certificate weights do not sum to one")
    if not first_weight.is_positive or not second_weight.is_positive:
        raise AssertionError("sixteenth-certificate weights are not positive")

    def fejer_kernel(lag: int, residue: sp.Rational) -> sp.Expr:
        if residue == 0:
            return sp.Integer(lag**2)
        return sp.sin(sp.pi * lag * residue) ** 2 / sp.sin(
            sp.pi * residue
        ) ** 2

    gaps: list[sp.Expr] = []
    for lag in range(1, 17):
        expectation = (
            zero_weight * fejer_kernel(lag, sp.Rational(0))
            + first_weight * fejer_kernel(lag, sp.Rational(1, 16))
            + second_weight * fejer_kernel(lag, sp.Rational(1, 8))
        )
        gap = sp.radsimp(
            sp.simplify(sp.trigsimp(sp.expand_trig(expectation - lag)))
        )
        if lag in (1, 8, 15, 16):
            if gap != 0:
                raise AssertionError(
                    f"sixteenth-certificate lag {lag} equality failed"
                )
        elif not gap.is_positive:
            raise AssertionError(
                f"sixteenth-certificate lag {lag} positivity failed"
            )
        gaps.append(gap)
    for lag in range(1, 16):
        if sp.simplify(gaps[lag - 1] - gaps[15 - lag]) != 0:
            raise AssertionError(
                f"sixteenth-certificate reflection at lag {lag} failed"
            )

    def obstacle(residue: sp.Rational) -> sp.Expr:
        if residue == 0:
            return 2 / sp.pi**2
        radial_cost = ((1 + residue) - 1 / (1 + residue)) ** 2
        return radial_cost / (1 - sp.cos(2 * sp.pi * residue))

    normalized_cost = sp.simplify(
        zero_weight * obstacle(sp.Rational(0))
        + first_weight * obstacle(sp.Rational(1, 16))
        + second_weight * obstacle(sp.Rational(1, 8))
    )
    displayed_cost = (
        1 / (8 * sp.pi**2)
        + sp.Rational(1089, 36992)
        + (root_two_plus - sp.Rational(17, 16))
        * sp.Rational(289, 5184)
        / (1 - root_two / 2)
    )
    if sp.simplify(normalized_cost - displayed_cost) != 0:
        raise AssertionError("sixteenth-certificate objective failed")

    # An entirely rational separation from the old ninth certificate.  The
    # upper bound uses 333/106 < pi, sqrt(2) < 70711/50000, and
    # sqrt(2 + sqrt(2)) < 23097/12500.  The lower bound uses pi < 22/7 and
    # cos(2*pi/9) > 383/500.  The latter follows because
    # 8*x^3 - 6*x + 1 is increasing above 1/2 and is negative at 383/500.
    root_two_upper = sp.Rational(70711, 50000)
    root_two_plus_upper = sp.Rational(23097, 12500)
    root_two_plus_bridge = root_two_plus_upper**2 - 2
    if not sp.simplify(root_two_upper**2 - 2).is_positive:
        raise AssertionError("sqrt(2) rational upper bound failed")
    if not sp.simplify(root_two_plus_bridge**2 - 2).is_positive:
        raise AssertionError("nested-radical rational upper bound failed")
    sixteenth_upper = (
        sp.Rational(1, 8) / sp.Rational(333, 106) ** 2
        + sp.Rational(1089, 36992)
        + (root_two_plus_upper - sp.Rational(17, 16))
        * sp.Rational(289, 5184)
        / (1 - root_two_upper / 2)
    )
    ninth_cosine_lower = sp.Rational(383, 500)
    ninth_cubic_value = sp.expand(
        8 * ninth_cosine_lower**3 - 6 * ninth_cosine_lower + 1
    )
    if not ninth_cubic_value.is_negative:
        raise AssertionError("ninth-certificate cosine lower bound failed")
    ninth_lower = (
        sp.Rational(2, 9) * sp.Rational(49, 484)
        + sp.Rational(8, 9)
        * sp.Rational(361, 8100)
        * sp.Rational(500, 117)
    )
    if not sp.simplify(ninth_lower - sixteenth_upper).is_positive:
        raise AssertionError("sixteenth certificate does not beat ninth")

    return (
        zero_weight,
        first_weight,
        second_weight,
        *gaps[1:7],
        normalized_cost,
        sixteenth_upper,
        ninth_lower,
    )


def verify_two_mode_boundary_dual() -> tuple[object, ...]:
    """Certify an exact rational lag-one/lag-eight dual minorant.

    The obstacle difference is divided by ``d^2`` before evaluation, so its
    removable zero at the origin never causes cancellation.  Arb evaluates
    the normalized difference on exact rational boxes with directed
    rounding.  The boxes partition ``[0, 1/2]`` exactly.
    """

    import flint
    from flint import arb, ctx

    lag_one = sp.Rational(19033, 100000)
    lag_eight = sp.Rational(23, 200000)
    objective = sp.simplify(lag_one + 8 * lag_eight)
    curvature = sp.simplify(lag_one + 64 * lag_eight)
    if objective != sp.Rational(153, 800):
        raise AssertionError("two-mode dual objective normalization failed")
    if not (curvature < sp.Rational(1, 5)):
        raise AssertionError("two-mode dual curvature comparison failed")

    old_precision = ctx.prec
    ctx.prec = 192
    try:
        lag_one_ball = arb(int(lag_one.p)) / int(lag_one.q)
        lag_eight_ball = arb(int(lag_eight.p)) / int(lag_eight.q)
        pi_ball = arb.pi()
        denominator = 100000
        radius = arb(1) / (2 * denominator)
        certified_margin = arb(1) / 25000
        minimum_gap = None
        minimum_box = -1
        for index in range(denominator // 2):
            midpoint = arb(2 * index + 1) / (2 * denominator)
            residue = arb(midpoint, radius)
            normalized_gap = (
                ((2 + residue) / (1 + residue)) ** 2
                - 2
                * pi_ball**2
                * lag_one_ball
                * (pi_ball * residue).sinc() ** 2
                - 128
                * pi_ball**2
                * lag_eight_ball
                * (8 * pi_ball * residue).sinc() ** 2
            )
            if not normalized_gap > 0:
                raise AssertionError(
                    "two-mode dual obstacle failed on box "
                    f"{index}: {normalized_gap}"
                )
            if not normalized_gap > certified_margin:
                raise AssertionError(
                    "two-mode dual rational margin failed on box "
                    f"{index}: {normalized_gap}"
                )
            if (
                minimum_gap is None
                or normalized_gap.lower() < minimum_gap.lower()
            ):
                minimum_gap = normalized_gap
                minimum_box = index
        assert minimum_gap is not None
        flint_version = flint.__version__
        minimum_gap_text = str(minimum_gap.lower())
    finally:
        ctx.prec = old_precision

    return (
        lag_one,
        lag_eight,
        objective,
        curvature,
        sp.Rational(1, 25000),
        minimum_box,
        minimum_gap_text,
        flint_version,
    )


def verify_boundary_dual_fixed_point(
    lag_weights_input: dict[int, sp.Rational],
    certified_margin_input: sp.Rational,
    base_box_count: int,
    allowed_depth: int,
    midpoint_taylor: bool = False,
    primal_weights_input: dict[int, sp.Rational] | None = None,
    primal_grid_denominator: int | None = None,
    primal_objective_upper: sp.Rational | None = None,
) -> tuple[object, ...]:
    """Replay a finite dual obstacle with integer fixed-point intervals.

    This checker deliberately does not call Arb.  Every interval endpoint is
    an integer multiple of ``2**-160``.  It encloses pi through Machin's
    formula and exact alternating-series bounds, then encloses sine and sinc
    through Taylor truncation index 18 with exact rational remainders.
    Large phases are reduced about each rational box midpoint before the
    Taylor evaluation.
    """

    from fractions import Fraction

    precision = 160
    scale = 1 << precision
    taylor_degree = 18
    lag_weights = {
        lag: Fraction(int(weight.p), int(weight.q))
        for lag, weight in lag_weights_input.items()
    }
    certified_margin = Fraction(
        int(certified_margin_input.p),
        int(certified_margin_input.q),
    )
    if base_box_count < 1 or allowed_depth < 0:
        raise ValueError("invalid fixed-point cover parameters")
    primal_arguments = (
        primal_weights_input,
        primal_grid_denominator,
        primal_objective_upper,
    )
    if any(argument is None for argument in primal_arguments) and not all(
        argument is None for argument in primal_arguments
    ):
        raise ValueError("fixed-point primal arguments must be supplied together")

    def floor_scaled(value: Fraction) -> int:
        return (value.numerator * scale) // value.denominator

    def ceil_scaled(value: Fraction) -> int:
        return -((-value.numerator * scale) // value.denominator)

    def ceil_div(numerator: int, divisor: int) -> int:
        return -((-numerator) // divisor)

    class FixedInterval:
        """Closed dyadic interval represented by two scaled integers."""

        __slots__ = ("lo", "hi")

        def __init__(self, lo: int, hi: int) -> None:
            if lo > hi:
                raise ValueError("reversed fixed-point interval")
            self.lo = lo
            self.hi = hi

        @classmethod
        def rational(cls, value: Fraction | int) -> FixedInterval:
            fraction = Fraction(value)
            return cls(floor_scaled(fraction), ceil_scaled(fraction))

        @classmethod
        def bounds(
            cls,
            lower: Fraction | int,
            upper: Fraction | int,
        ) -> FixedInterval:
            lower_fraction = Fraction(lower)
            upper_fraction = Fraction(upper)
            if lower_fraction > upper_fraction:
                raise ValueError("reversed rational bounds")
            return cls(
                floor_scaled(lower_fraction),
                ceil_scaled(upper_fraction),
            )

        def __neg__(self) -> FixedInterval:
            return FixedInterval(-self.hi, -self.lo)

        def __add__(self, other: FixedInterval) -> FixedInterval:
            return FixedInterval(self.lo + other.lo, self.hi + other.hi)

        def __sub__(self, other: FixedInterval) -> FixedInterval:
            return self + (-other)

        def __mul__(self, other: FixedInterval) -> FixedInterval:
            products = (
                self.lo * other.lo,
                self.lo * other.hi,
                self.hi * other.lo,
                self.hi * other.hi,
            )
            return FixedInterval(
                min(products) // scale,
                ceil_div(max(products), scale),
            )

        def reciprocal(self) -> FixedInterval:
            if self.lo <= 0 <= self.hi:
                raise ZeroDivisionError("interval reciprocal crosses zero")
            return FixedInterval(
                (scale * scale) // self.hi,
                ceil_div(scale * scale, self.lo),
            )

        def __truediv__(self, other: FixedInterval) -> FixedInterval:
            return self * other.reciprocal()

        def square(self) -> FixedInterval:
            if self.lo >= 0:
                lower_square = self.lo * self.lo
                upper_square = self.hi * self.hi
            elif self.hi <= 0:
                lower_square = self.hi * self.hi
                upper_square = self.lo * self.lo
            else:
                lower_square = 0
                upper_square = max(self.lo * self.lo, self.hi * self.hi)
            return FixedInterval(
                lower_square // scale,
                ceil_div(upper_square, scale),
            )

        def absolute_upper(self) -> Fraction:
            return Fraction(max(abs(self.lo), abs(self.hi)), scale)

    zero = FixedInterval.rational(0)
    one = FixedInterval.rational(1)
    two = FixedInterval.rational(2)

    def alternating_atan_bounds(
        reciprocal: int,
        terms: int,
    ) -> tuple[Fraction, Fraction]:
        x = Fraction(1, reciprocal)
        partial = Fraction(0)
        for power in range(terms):
            term = x ** (2 * power + 1) / (2 * power + 1)
            partial += term if power % 2 == 0 else -term
        next_power = terms
        next_term = x ** (2 * next_power + 1) / (2 * next_power + 1)
        neighbor = partial + (
            next_term if next_power % 2 == 0 else -next_term
        )
        return min(partial, neighbor), max(partial, neighbor)

    atan_five_lower, atan_five_upper = alternating_atan_bounds(5, 35)
    atan_239_lower, atan_239_upper = alternating_atan_bounds(239, 8)
    pi_lower = 16 * atan_five_lower - 4 * atan_239_upper
    pi_upper = 16 * atan_five_upper - 4 * atan_239_lower
    if not (
        Fraction(333, 106) < pi_lower < pi_upper < Fraction(22, 7)
    ):
        raise AssertionError("Machin enclosure for pi failed")
    pi_interval = FixedInterval.bounds(pi_lower, pi_upper)

    def symmetric_error(radius: Fraction) -> FixedInterval:
        return FixedInterval.bounds(-radius, radius)

    sinc_coefficients = [
        FixedInterval.rational(
            Fraction((-1) ** power, math.factorial(2 * power + 1))
        )
        for power in range(taylor_degree + 1)
    ]
    cosine_coefficients = [
        FixedInterval.rational(
            Fraction((-1) ** power, math.factorial(2 * power))
        )
        for power in range(taylor_degree + 1)
    ]
    sinc_remainder = symmetric_error(Fraction(1, math.factorial(39)))
    cosine_remainder = symmetric_error(Fraction(1, math.factorial(38)))

    def sinc_small(argument: FixedInterval) -> FixedInterval:
        absolute_upper = argument.absolute_upper()
        if absolute_upper > 1:
            raise AssertionError("sinc Taylor argument left [-1,1]")
        squared = argument.square()
        value = sinc_coefficients[taylor_degree]
        for power in range(taylor_degree - 1, -1, -1):
            value = sinc_coefficients[power] + squared * value
        return value + sinc_remainder

    def sin_cos_small(
        argument: FixedInterval,
    ) -> tuple[FixedInterval, FixedInterval]:
        absolute_upper = argument.absolute_upper()
        if absolute_upper > 1:
            raise AssertionError("trigonometric Taylor argument left [-1,1]")
        sine = argument * sinc_small(argument)
        squared = argument.square()
        cosine = cosine_coefficients[taylor_degree]
        for power in range(taylor_degree - 1, -1, -1):
            cosine = cosine_coefficients[power] + squared * cosine
        return sine, cosine + cosine_remainder

    def sinc_on_box(
        multiplier: int,
        index: int,
        residue: FixedInterval,
        denominator: int,
    ) -> FixedInterval:
        phase = (
            pi_interval
            * FixedInterval.rational(multiplier)
            * residue
        )
        if phase.absolute_upper() <= 1:
            return sinc_small(phase)

        midpoint = Fraction(2 * index + 1, 2 * denominator)
        twice_center = 2 * multiplier * midpoint
        nearest_half_turn = (
            twice_center + Fraction(1, 2)
        ).numerator // (twice_center + Fraction(1, 2)).denominator
        reduced_center = (
            multiplier * midpoint - Fraction(nearest_half_turn, 2)
        )
        if abs(reduced_center) > Fraction(1, 4):
            raise AssertionError("phase reduction left the principal sector")

        center_phase = pi_interval * FixedInterval.rational(reduced_center)
        delta_phase = pi_interval * FixedInterval.bounds(
            Fraction(-multiplier, 2 * denominator),
            Fraction(multiplier, 2 * denominator),
        )
        sine_center, cosine_center = sin_cos_small(center_phase)
        sine_delta, cosine_delta = sin_cos_small(delta_phase)
        sine_reduced = (
            sine_center * cosine_delta + cosine_center * sine_delta
        )
        cosine_reduced = (
            cosine_center * cosine_delta - sine_center * sine_delta
        )
        quadrant = nearest_half_turn % 4
        sine_phase = (
            sine_reduced
            if quadrant == 0
            else cosine_reduced
            if quadrant == 1
            else -sine_reduced
            if quadrant == 2
            else -cosine_reduced
        )
        if phase.lo <= 0:
            raise AssertionError("reduced sinc denominator is not positive")
        return sine_phase / phase

    def sin_cos_at_rational_phase(
        multiplier: int,
        residue: Fraction,
    ) -> tuple[FixedInterval, FixedInterval, FixedInterval]:
        phase = (
            pi_interval
            * FixedInterval.rational(multiplier)
            * FixedInterval.rational(residue)
        )
        if phase.absolute_upper() <= 1:
            sine_phase, cosine_phase = sin_cos_small(phase)
            return sine_phase, cosine_phase, phase

        twice_phase = 2 * multiplier * residue
        shifted_phase = twice_phase + Fraction(1, 2)
        nearest_half_turn = (
            shifted_phase.numerator // shifted_phase.denominator
        )
        reduced_center = (
            multiplier * residue - Fraction(nearest_half_turn, 2)
        )
        if abs(reduced_center) > Fraction(1, 4):
            raise AssertionError("point phase reduction left principal sector")
        reduced_phase = pi_interval * FixedInterval.rational(reduced_center)
        sine_reduced, cosine_reduced = sin_cos_small(reduced_phase)
        quadrant = nearest_half_turn % 4
        if quadrant == 0:
            sine_phase, cosine_phase = sine_reduced, cosine_reduced
        elif quadrant == 1:
            sine_phase, cosine_phase = cosine_reduced, -sine_reduced
        elif quadrant == 2:
            sine_phase, cosine_phase = -sine_reduced, -cosine_reduced
        else:
            sine_phase, cosine_phase = -cosine_reduced, sine_reduced
        return sine_phase, cosine_phase, phase

    pi_squared = pi_interval.square()
    coefficients = {
        lag: FixedInterval.rational(2 * lag**2 * weight)
        for lag, weight in lag_weights.items()
    }
    if midpoint_taylor:
        # Taylor's theorem on each box avoids interval wrapping across the
        # high-frequency sum.  The exact global second-derivative bound uses
        # sinc(x) = integral_0^1 cos(tx) dt, hence
        # |(sinc(pi*m*d)^2)''| <= 7*pi^2*m^2/6.
        second_derivative_bound = (
            Fraction(10)
            + Fraction(7, 3)
            * Fraction(22, 7) ** 4
            * sum(
                lag**4 * weight
                for lag, weight in lag_weights.items()
            )
        )
        box_radius = Fraction(1, 4 * base_box_count)
        minimum_lower = None
        minimum_box = (-1, 0)
        for index in range(base_box_count):
            midpoint = Fraction(2 * index + 1, 4 * base_box_count)
            point = FixedInterval.rational(midpoint)
            inverse = (one + point).reciprocal()
            point_gap = ((two + point) * inverse).square()
            point_derivative = (
                -two * inverse.square()
                - two * inverse.square() * inverse
            )
            for lag, coefficient in coefficients.items():
                sine_phase, cosine_phase, phase = (
                    sin_cos_at_rational_phase(lag, midpoint)
                )
                sinc_value = sine_phase / phase
                phase_derivative = (
                    pi_interval * FixedInterval.rational(lag)
                )
                sinc_derivative = (
                    phase_derivative
                    * (phase * cosine_phase - sine_phase)
                    / phase.square()
                )
                weighted_coefficient = coefficient * pi_squared
                point_gap -= weighted_coefficient * sinc_value.square()
                point_derivative -= (
                    two
                    * weighted_coefficient
                    * sinc_value
                    * sinc_derivative
                )
            derivative_upper = Fraction(
                max(abs(point_derivative.lo), abs(point_derivative.hi)),
                scale,
            )
            taylor_loss = (
                derivative_upper * box_radius
                + second_derivative_bound * box_radius**2 / 2
            )
            lower_bound = Fraction(point_gap.lo, scale) - taylor_loss
            if lower_bound <= certified_margin:
                raise AssertionError(
                    "fixed-point midpoint-Taylor margin failed on box "
                    f"{index}: {lower_bound}"
                )
            if minimum_lower is None or lower_bound < minimum_lower:
                minimum_lower = lower_bound
                minimum_box = (index, 0)
        assert minimum_lower is not None

        if primal_weights_input is not None:
            assert primal_grid_denominator is not None
            assert primal_objective_upper is not None
            grid_denominator = primal_grid_denominator
            primal_weights = {
                residue: Fraction(int(weight.p), int(weight.q))
                for residue, weight in primal_weights_input.items()
            }
            if sum(primal_weights.values()) != 1:
                raise AssertionError(
                    "fixed-point primal weights do not sum to one"
                )
            zero_weight = primal_weights.get(0, Fraction(0))
            if zero_weight <= Fraction(1, grid_denominator):
                raise AssertionError("fixed-point primal tail atom is too small")
            denominator_squares = {}
            for residue_index in primal_weights:
                if residue_index == 0:
                    continue
                sine_denominator, _, _ = sin_cos_at_rational_phase(
                    1,
                    Fraction(residue_index, grid_denominator),
                )
                if sine_denominator.lo <= 0:
                    raise AssertionError(
                        "fixed-point primal denominator is not positive"
                    )
                denominator_squares[residue_index] = (
                    sine_denominator.square()
                )
            for lag in range(2, grid_denominator):
                expectation = FixedInterval.rational(zero_weight * lag**2)
                for residue_index, weight in primal_weights.items():
                    if residue_index == 0:
                        continue
                    sine_numerator, _, _ = sin_cos_at_rational_phase(
                        lag,
                        Fraction(residue_index, grid_denominator),
                    )
                    kernel = (
                        sine_numerator.square()
                        / denominator_squares[residue_index]
                    )
                    expectation += FixedInterval.rational(weight) * kernel
                gap = expectation - FixedInterval.rational(lag)
                if gap.lo <= 0:
                    raise AssertionError(
                        "fixed-point primal gap failed at lag "
                        f"{lag}: {gap.lo}/{scale}"
                    )

            primal_objective = (
                FixedInterval.rational(2 * zero_weight) / pi_squared
            )
            for residue_index, weight in primal_weights.items():
                if residue_index == 0:
                    continue
                residue = Fraction(residue_index, grid_denominator)
                point = FixedInterval.rational(residue)
                sine_point, _, _ = sin_cos_at_rational_phase(1, residue)
                radial_cost = (
                    (one + point) - (one + point).reciprocal()
                ).square()
                point_cost = radial_cost / (two * sine_point.square())
                primal_objective += FixedInterval.rational(weight) * point_cost
            objective_upper = Fraction(
                int(primal_objective_upper.p),
                int(primal_objective_upper.q),
            )
            if Fraction(primal_objective.hi, scale) >= objective_upper:
                raise AssertionError(
                    "fixed-point primal objective bound failed: "
                    f"{primal_objective.hi}/{scale}"
                )

        return (
            sp.Integer(precision),
            sp.Integer(taylor_degree),
            sp.Integer(base_box_count),
            sp.Integer(0),
            sp.Integer(0),
            minimum_box,
            sp.Rational(minimum_lower.numerator, minimum_lower.denominator),
            f"{float(minimum_lower):.16e}",
        )

    minimum_lower = scale
    minimum_box = (-1, -1)
    leaf_count = 0
    split_count = 0
    maximum_depth = 0
    stack = [(index, 0) for index in range(base_box_count)]
    while stack:
        index, depth = stack.pop()
        denominator = 2 * base_box_count * (1 << depth)
        residue = FixedInterval.bounds(
            Fraction(index, denominator),
            Fraction(index + 1, denominator),
        )
        radial = ((two + residue) / (one + residue)).square()
        normalized_gap = radial
        for lag, coefficient in coefficients.items():
            normalized_gap -= (
                coefficient
                * pi_squared
                * sinc_on_box(lag, index, residue, denominator).square()
            )
        if normalized_gap.lo * certified_margin.denominator <= (
            certified_margin.numerator * scale
        ):
            if depth >= allowed_depth:
                raise AssertionError(
                    "fixed-point dual margin failed on box "
                    f"({index}, {depth}): {normalized_gap.lo}/{scale}"
                )
            stack.append((2 * index, depth + 1))
            stack.append((2 * index + 1, depth + 1))
            split_count += 1
            maximum_depth = max(maximum_depth, depth + 1)
            continue
        leaf_count += 1
        if normalized_gap.lo < minimum_lower:
            minimum_lower = normalized_gap.lo
            minimum_box = (index, depth)

    minimum_fraction = Fraction(minimum_lower, scale)
    return (
        sp.Integer(precision),
        sp.Integer(taylor_degree),
        sp.Integer(leaf_count),
        sp.Integer(split_count),
        sp.Integer(maximum_depth),
        minimum_box,
        sp.Rational(minimum_fraction.numerator, minimum_fraction.denominator),
        f"{float(minimum_fraction):.16e}",
    )


def verify_two_mode_boundary_dual_fixed_point() -> tuple[object, ...]:
    """Independently replay the two-mode obstacle with integer intervals."""

    (
        precision,
        taylor_degree,
        leaf_count,
        split_count,
        maximum_depth,
        minimum_box,
        minimum_gap,
        minimum_gap_decimal,
    ) = verify_boundary_dual_fixed_point(
        {
            1: sp.Rational(19033, 100000),
            8: sp.Rational(23, 200000),
        },
        sp.Rational(1, 25000),
        50000,
        0,
    )
    if leaf_count != 50000 or split_count != 0 or maximum_depth != 0:
        raise AssertionError("unexpected two-mode fixed-point cover shape")
    return (
        precision,
        taylor_degree,
        minimum_box[0],
        minimum_gap,
        minimum_gap_decimal,
    )


def verify_high_order_boundary_squeeze() -> tuple[object, ...]:
    """Certify the R063 finite primal-dual squeeze with exact data.

    The decimal strings below are certificate data, not floating-point
    decisions.  They are parsed as rationals, scaled, and rounded downward
    by exact integer arithmetic.  Arb then proves the dual obstacle on an
    exhaustive adaptive cover and every finite Fejer inequality of the
    denominator-512 primal law.  A separate integer-fixed-point backend
    independently replays both certificates.
    """

    from flint import arb, ctx

    dual_seed = {
        1: "0.190333291183589",
        8: "0.0001131014024277083",
        9: "0.0000005816342057187319",
        15: "0.0000020217223572596335",
        16: "0.0000057962019425842725",
        23: "0.0000005918025683759414",
        24: "0.0000009632459258534518",
        31: "0.00000023914285864104925",
        32: "0.00000025185428425033053",
        39: "0.0000001220011101986847",
        40: "0.00000007844926628147835",
        47: "0.00000007373168389305686",
        48: "0.000000023133067757408405",
        55: "0.00000004858815220296694",
        56: "0.00000000379873217975771",
        63: "0.000000030970730184095934",
        71: "0.000000019492213580905262",
        79: "0.000000012536003085309444",
        87: "0.00000000826141929454413",
        94: "0.000000001936677834331767",
        95: "0.0000000038970596739210526",
        102: "0.0000000036907432221252643",
        103: "0.0000000005349541864689",
        110: "0.000000003115482281698188",
        118: "0.0000000026495644933401318",
        126: "0.00000000190892972384582",
        134: "0.0000000014211045515803",
        142: "0.0000000011977864789639946",
        150: "0.0000000008578713998847072",
        157: "0.0000000005699708272355203",
        158: "0.00000000004700481294555215",
        165: "0.0000000006664453633082744",
        173: "0.0000000004812900679594375",
        181: "0.00000000036314134388889325",
        189: "0.00000000036530577770240573",
        197: "0.00000000028721286798104925",
        205: "0.0000000002363809032752291",
        213: "0.00000000008187413186523204",
        220: "0.00000000007398741493786364",
        228: "0.00000000016425070970090854",
        236: "0.000000000015308070823633824",
        244: "0.00000000003168561906846026",
        252: "0.00000000213471741285546",
    }
    dual_denominator = 10**22
    dual_scale = sp.Rational(999999, 1000000)
    lag_weights = {
        lag: sp.Rational(
            sp.floor(
                sp.Rational(seed)
                * dual_scale
                * dual_denominator
            ),
            dual_denominator,
        )
        for lag, seed in dual_seed.items()
    }
    dual_objective = sp.factor(
        sum(lag * weight for lag, weight in lag_weights.items())
    )
    expected_dual_objective = sp.Rational(
        598257291324004791,
        3125000000000000000,
    )
    if dual_objective != expected_dual_objective:
        raise AssertionError("high-order dual objective changed")
    if any(weight <= 0 for weight in lag_weights.values()):
        raise AssertionError("high-order dual has a nonpositive weight")

    primal_seed = {
        1: "0.003907934610879742",
        2: "0.003885720487332081",
        3: "0.003934394706824783",
        4: "0.003958270666981336",
        5: "0.0039502099695311555",
        6: "0.003953107860442126",
        7: "0.003997914397299262",
        8: "0.0036944342178792363",
        9: "0.004154695439959437",
        10: "0.004329995558537098",
        11: "0.004281470333396421",
        12: "0.004288936079789698",
        13: "0.002104441565462895",
        14: "0.0021889687799632354",
        15: "0.0026760490285041446",
        16: "0.001159489467081181",
        17: "0.004967486049808726",
        18: "0.004835229147222364",
        19: "0.005245070068844479",
        20: "0.0021195889587047314",
        24: "0.0016970776111115474",
        25: "0.006592611474164705",
        26: "0.004826979779201536",
        27: "0.006703573959829569",
        29: "0.004675368595792244",
        30: "0.0007221507898914608",
        33: "0.009837089749683415",
        34: "0.011383033966089083",
        35: "0.010620080667331677",
        36: "0.006540458619730056",
        37: "0.0133567211994888",
        38: "0.00096566332431045",
        39: "0.004831097304880656",
        41: "0.013842329786120695",
        42: "0.01948154103121468",
        43: "0.022965498301762654",
        44: "0.025646580757641733",
        45: "0.014924645941133722",
        49: "0.035153782107402866",
        50: "0.020496363732920936",
        51: "0.028448934994926615",
        52: "0.034137373568854816",
        62: "0.0017837023817374228",
        63: "0.03212869264348559",
        64: "0.007735996052671635",
    }
    primal_denominator = 10**20
    primal_retreat = sp.Rational(1, 100000000)
    primal_weights = {
        0: primal_retreat
        + (1 - primal_retreat) * sp.Rational(1, 512)
    }
    for residue, seed in primal_seed.items():
        primal_weights[residue] = sp.Rational(
            sp.floor(
                sp.Rational(seed)
                * (1 - primal_retreat)
                * primal_denominator
            ),
            primal_denominator,
        )
    primal_weights[65] = sp.factor(1 - sum(primal_weights.values()))
    if sp.factor(sum(primal_weights.values())) != 1:
        raise AssertionError("high-order primal weights do not sum to one")
    if any(weight <= 0 for weight in primal_weights.values()):
        raise AssertionError("high-order primal has a nonpositive weight")
    if not primal_weights[0] > sp.Rational(1, 512):
        raise AssertionError("high-order primal zero atom is too small")

    def arb_rational(value: sp.Rational) -> arb:
        return arb(int(value.p)) / int(value.q)

    old_precision = ctx.prec
    ctx.prec = 192
    try:
        pi_ball = arb.pi()
        pi_squared = pi_ball**2
        lag_balls = {
            lag: arb_rational(weight)
            for lag, weight in lag_weights.items()
        }
        dual_margin = arb(1) / 1000000
        base_box_count = 50000
        stack = [(index, 0) for index in range(base_box_count)]
        leaf_count = 0
        split_count = 0
        maximum_depth = 0
        minimum_dual_gap = None
        minimum_dual_box = None
        while stack:
            index, depth = stack.pop()
            denominator = 2 * base_box_count * (1 << depth)
            midpoint = arb(2 * index + 1) / (2 * denominator)
            radius = arb(1) / (2 * denominator)
            residue = arb(midpoint, radius)
            normalized_gap = ((2 + residue) / (1 + residue)) ** 2
            for lag, weight in lag_balls.items():
                normalized_gap -= (
                    2
                    * pi_squared
                    * lag**2
                    * weight
                    * (pi_ball * lag * residue).sinc() ** 2
                )
            if normalized_gap > dual_margin:
                leaf_count += 1
                if (
                    minimum_dual_gap is None
                    or normalized_gap.lower() < minimum_dual_gap.lower()
                ):
                    minimum_dual_gap = normalized_gap
                    minimum_dual_box = (index, depth)
                continue
            if depth >= 15:
                raise AssertionError(
                    "high-order dual obstacle failed on adaptive box "
                    f"({index}, {depth}): {normalized_gap}"
                )
            stack.append((2 * index, depth + 1))
            stack.append((2 * index + 1, depth + 1))
            split_count += 1
            maximum_depth = max(maximum_depth, depth + 1)
        assert minimum_dual_gap is not None
        assert minimum_dual_box is not None

        minimum_primal_gap = None
        minimum_primal_lag = -1
        for lag in range(2, 512):
            expectation = arb_rational(primal_weights[0]) * lag**2
            for residue, weight in primal_weights.items():
                if residue == 0:
                    continue
                expectation += (
                    arb_rational(weight)
                    * (pi_ball * lag * residue / 512).sin() ** 2
                    / (pi_ball * residue / 512).sin() ** 2
                )
            gap = expectation - lag
            if not gap > 0:
                raise AssertionError(
                    f"high-order primal failed at lag {lag}: {gap}"
                )
            if (
                minimum_primal_gap is None
                or gap.lower() < minimum_primal_gap.lower()
            ):
                minimum_primal_gap = gap
                minimum_primal_lag = lag
        assert minimum_primal_gap is not None

        primal_objective = (
            arb_rational(primal_weights[0]) * 2 / pi_squared
        )
        for residue, weight in primal_weights.items():
            if residue == 0:
                continue
            point = arb(residue) / 512
            point_cost = (
                ((1 + point) - 1 / (1 + point)) ** 2
                / (1 - (2 * pi_ball * point).cos())
            )
            primal_objective += arb_rational(weight) * point_cost
        primal_upper = sp.Rational(19144293, 100000000)
        if not primal_objective < arb_rational(primal_upper):
            raise AssertionError(
                "high-order primal objective bound failed: "
                f"{primal_objective}"
            )

        minimum_dual_gap_text = str(minimum_dual_gap.lower())
        minimum_primal_gap_text = str(minimum_primal_gap.lower())
        primal_objective_text = str(primal_objective)
    finally:
        ctx.prec = old_precision

    (
        fixed_precision,
        fixed_taylor_degree,
        fixed_leaf_count,
        fixed_split_count,
        fixed_maximum_depth,
        fixed_minimum_box,
        fixed_minimum_gap,
        fixed_minimum_gap_decimal,
    ) = verify_boundary_dual_fixed_point(
        lag_weights,
        sp.Rational(1, 1000000),
        50000,
        0,
        midpoint_taylor=True,
        primal_weights_input=primal_weights,
        primal_grid_denominator=512,
        primal_objective_upper=primal_upper,
    )
    if (
        fixed_leaf_count != 50000
        or fixed_split_count != 0
        or fixed_maximum_depth != 0
    ):
        raise AssertionError("unexpected high-order fixed-point cover shape")

    return (
        dual_objective,
        sp.Integer(len(lag_weights)),
        sp.Rational(1, 1000000),
        sp.Integer(leaf_count),
        sp.Integer(split_count),
        sp.Integer(maximum_depth),
        minimum_dual_box,
        minimum_dual_gap_text,
        sp.Integer(len(primal_weights)),
        sp.Integer(minimum_primal_lag),
        minimum_primal_gap_text,
        primal_objective_text,
        primal_upper,
        fixed_precision,
        fixed_taylor_degree,
        fixed_minimum_box,
        fixed_minimum_gap,
        fixed_minimum_gap_decimal,
    )


def verify_boundary_tail_constant() -> tuple[object, ...]:
    """Check the exact R067--R095 kernel calculus and tail constants.

    SymPy verifies the antiderivative used to evaluate the monotone-envelope
    constant.  It also checks the exact signed-kernel mass used by the
    logarithmic-average theorem.  Arb then encloses all displayed tail
    constants with directed rounding.  This is a reproducibility check for
    the decimals; the tail theorems themselves are analytic.
    """

    import flint
    from flint import arb, ctx

    u = sp.symbols("u", positive=True)
    integrand = (
        2 * (1 - sp.cos(u)) / u**4 - sp.sin(u) / u**3
    )
    primitive = (
        sp.cos(u) / (6 * u)
        + sp.sin(u) / (6 * u**2)
        + sp.Si(u) / 6
        - 2 * (1 - sp.cos(u)) / (3 * u**3)
    )
    if sp.simplify(sp.diff(primitive, u) - integrand) != 0:
        raise AssertionError("boundary-tail antiderivative failed")

    v = sp.symbols("v", real=True)
    monotonicity_factorization = sp.trigsimp(
        2 * (1 - sp.cos(2 * v))
        - 2 * v * sp.sin(2 * v)
        - 2
        * sp.sin(v)
        * (2 * sp.sin(v) - 2 * v * sp.cos(v))
    )
    if monotonicity_factorization != 0:
        raise AssertionError("boundary-tail factorization failed")

    envelope_integral = sp.simplify(
        (2 * sp.pi) ** 3 * primitive.subs(u, 2 * sp.pi)
    )
    expected_integral = (
        sp.Rational(2, 3)
        * sp.pi**2
        * (1 + 2 * sp.pi * sp.Si(2 * sp.pi))
    )
    if sp.simplify(envelope_integral - expected_integral) != 0:
        raise AssertionError("boundary-tail envelope integral failed")

    logarithmic_kernel_mass = sp.Rational(2, 3) * sp.pi**4
    logarithmic_tail = sp.simplify(4 / logarithmic_kernel_mass)
    if logarithmic_tail != 6 / sp.pi**4:
        raise AssertionError("boundary-tail logarithmic constant failed")

    # R072 uses the increasing minorant that equals h through x = 1/2 and
    # then uses 2*pi^2 - 2/x^2.  The second branch has derivative 4/x^3,
    # so its contribution to integral d h_lower(x) / x is 32/3.
    contact_minorant_integral = sp.simplify(
        (2 * sp.pi) ** 3 * primitive.subs(u, sp.pi)
        + sp.Rational(32, 3)
    )
    expected_contact_minorant_integral = (
        sp.Rational(4, 3)
        * sp.pi**2
        * (sp.pi * sp.Si(sp.pi) - 1)
    )
    if sp.simplify(
        contact_minorant_integral - expected_contact_minorant_integral
    ) != 0:
        raise AssertionError("boundary-tail contact minorant integral failed")
    contact_subsequence_upper = sp.simplify(
        4 / contact_minorant_integral
    )
    expected_contact_subsequence_upper = (
        3 / (sp.pi**2 * (sp.pi * sp.Si(sp.pi) - 1))
    )
    if sp.simplify(
        contact_subsequence_upper - expected_contact_subsequence_upper
    ) != 0:
        raise AssertionError("boundary-tail contact subsequence constant failed")

    xi = sp.symbols("xi", real=True)
    mellin_cosine_factor = sp.cos(
        sp.pi * (3 + sp.I * xi) / 2
    )
    if sp.simplify(
        sp.expand_complex(mellin_cosine_factor)
        - sp.I * sp.sinh(sp.pi * xi / 2)
    ) != 0:
        raise AssertionError("boundary-tail Mellin cosine factor failed")
    mellin_transform = (
        (1 + sp.I * xi)
        * (2 * sp.pi) ** (3 + sp.I * xi)
        * sp.gamma(-3 - sp.I * xi)
        * mellin_cosine_factor
    )

    # R073 keeps both sides of tangent complementary slackness.  In
    # logarithmic coordinates its primal and dual kernels are p and q below.
    # The Euler operator D = y*d/dy is ordinary differentiation in log y.
    # The exact ODE and the positive convolution factorization are the two
    # identities used in the periodic-tangent rigidity proof.
    y = sp.symbols("y", positive=True)
    primal_log_kernel = (
        (1 - sp.cos(2 * sp.pi * y)) / (2 * sp.pi**2 * y)
    )
    dual_log_kernel = (
        2 * sp.pi**2 / y
        - (1 - sp.cos(2 * sp.pi * y)) / y**3
    )

    def euler_derivative(expression: sp.Expr) -> sp.Expr:
        return sp.simplify(y * sp.diff(expression, y))

    tangent_ode_gap = sp.trigsimp(
        euler_derivative(euler_derivative(dual_log_kernel))
        + 5 * euler_derivative(dual_log_kernel)
        + 6 * dual_log_kernel
        - 8 * sp.pi**4 * primal_log_kernel
    )
    if sp.simplify(tangent_ode_gap) != 0:
        raise AssertionError("boundary-tail tangent ODE failed")

    smoothing_integral = sp.simplify(
        4
        * sp.pi**2
        / y
        * (
            sp.Rational(1, 2)
            - (1 - sp.cos(2 * sp.pi * y))
            / (4 * sp.pi**2 * y**2)
        )
    )
    if sp.simplify(smoothing_integral - dual_log_kernel) != 0:
        raise AssertionError("boundary-tail positive smoothing failed")

    tangent_smoothing_mass = sp.simplify(
        8 * sp.pi**4 * (sp.Rational(1, 2) - sp.Rational(1, 3))
    )
    tangent_mass_ratio = sp.simplify(4 / tangent_smoothing_mass)
    if tangent_smoothing_mass != 4 * sp.pi**4 / 3:
        raise AssertionError("boundary-tail smoothing mass failed")
    if tangent_mass_ratio != 3 / sp.pi**4:
        raise AssertionError("boundary-tail tangent mass ratio failed")

    primal_mellin_cosine_factor = sp.cos(
        sp.pi * (1 + sp.I * xi) / 2
    )
    if sp.simplify(
        sp.expand_complex(primal_mellin_cosine_factor)
        + sp.I * sp.sinh(sp.pi * xi / 2)
    ) != 0:
        raise AssertionError("boundary-tail primal Mellin factor failed")
    primal_mellin_transform = (
        -(2 * sp.pi) ** (1 + sp.I * xi)
        * sp.gamma(-1 - sp.I * xi)
        * primal_mellin_cosine_factor
        / (2 * sp.pi**2)
    )

    # R074 fills the integer-to-real sampling gap for the primal Fejer
    # constraints.  If a = pi*d and f(x) = sin(a*x)^2 / sin(a)^2, then
    # |f''| <= pi^2/2 on d in [0, 1/2].  Linear interpolation on a unit
    # interval therefore loses at most pi^2/16.
    x = sp.symbols("x", real=True)
    angle = sp.symbols("angle", positive=True)
    generalized_fejer = sp.sin(angle * x) ** 2 / sp.sin(angle) ** 2
    generalized_fejer_second = sp.trigsimp(
        sp.diff(generalized_fejer, x, 2)
    )
    expected_fejer_second = (
        2 * angle**2 * sp.cos(2 * angle * x) / sp.sin(angle) ** 2
    )
    if sp.simplify(
        generalized_fejer_second - expected_fejer_second
    ) != 0:
        raise AssertionError("boundary-tail Fejer interpolation failed")
    fejer_interpolation_loss = sp.pi**2 / 16

    # In the exact half-line log system the dual obstacle is
    # b(z) = (4 + 3*d)/(1 + d)^2 with d = exp(-z).  Differentiation in z
    # is the operator -d*d/dd.  At contact the ODE from R073 gives the
    # displayed lower bound on the cross-kernel Y.
    d = sp.symbols("d", positive=True)
    obstacle_log = (4 + 3 * d) / (1 + d) ** 2

    def negative_euler_derivative(expression: sp.Expr) -> sp.Expr:
        return sp.simplify(-d * sp.diff(expression, d))

    obstacle_contact_numerator = sp.factor(
        negative_euler_derivative(
            negative_euler_derivative(obstacle_log)
        )
        - 5 * negative_euler_derivative(obstacle_log)
        + 6 * obstacle_log
    )
    expected_contact_numerator = (
        6
        * (d + 2)
        * (d**2 + 2 * d + 2)
        / (d + 1) ** 4
    )
    if sp.simplify(
        obstacle_contact_numerator - expected_contact_numerator
    ) != 0:
        raise AssertionError("boundary-tail fixed-log contact failed")
    obstacle_contact_lower = sp.factor(
        obstacle_contact_numerator / (8 * sp.pi**4)
    )

    # R075 compactifies contact-centered dual translates after weighting by
    # q.  At the two endpoints q has the exact exponential coefficients
    # below.  The boundary-only tangent alpha*exp(v) + beta*exp(-v) has
    # total mass four and a minimum at zero, so alpha = beta = 2.
    endpoint_left_coefficient = sp.simplify(
        sp.limit(dual_log_kernel / y, y, 0, dir="+")
    )
    if endpoint_left_coefficient != 2 * sp.pi**4 / 3:
        raise AssertionError("boundary-tail left endpoint failed")
    endpoint_right_coefficient = sp.simplify(
        sp.limit(y * dual_log_kernel, y, sp.oo)
    )
    if endpoint_right_coefficient != 2 * sp.pi**2:
        raise AssertionError("boundary-tail right endpoint failed")
    endpoint_alpha, endpoint_beta = sp.symbols(
        "endpoint_alpha endpoint_beta", real=True
    )
    endpoint_balance_solution = sp.solve(
        [endpoint_alpha + endpoint_beta - 4,
         endpoint_alpha - endpoint_beta],
        [endpoint_alpha, endpoint_beta],
        dict=True,
    )
    if endpoint_balance_solution != [
        {endpoint_alpha: 2, endpoint_beta: 2}
    ]:
        raise AssertionError("boundary-tail endpoint balance failed")

    # With X equal to the reciprocal contact scale, multiplication of
    # q(log(m/X)) by m^3*lambda_m gives the exact right-tail summand in
    # (75i).  This is the algebraic identity behind the endpoint estimate.
    lag, contact_scale, lag_weight = sp.symbols(
        "lag contact_scale lag_weight", positive=True
    )
    endpoint_ratio = lag / contact_scale
    endpoint_kernel = (
        2 * sp.pi**2 / endpoint_ratio
        - (1 - sp.cos(2 * sp.pi * endpoint_ratio))
        / endpoint_ratio**3
    )
    endpoint_tail_summand = sp.expand(
        endpoint_kernel * lag**3 * lag_weight
    )
    expected_endpoint_tail_summand = (
        2 * sp.pi**2 * contact_scale * lag**2 * lag_weight
        - contact_scale**3
        * (1 - sp.cos(2 * sp.pi * lag / contact_scale))
        * lag_weight
    )
    if sp.simplify(
        endpoint_tail_summand - expected_endpoint_tail_summand
    ) != 0:
        raise AssertionError("boundary-tail endpoint summand failed")

    # R076 weights a scaled primal translate by omega(t) = q(log(t))/t.
    # Its finite value at zero and inverse-square value at infinity are the
    # exact constants in the two primal tightness estimates.
    primal_tightness_weight = sp.simplify(dual_log_kernel / y)
    primal_tightness_left = sp.simplify(
        sp.limit(primal_tightness_weight, y, 0, dir="+")
    )
    primal_tightness_right = sp.simplify(
        sp.limit(y**2 * primal_tightness_weight, y, sp.oo)
    )
    if primal_tightness_left != 2 * sp.pi**4 / 3:
        raise AssertionError("boundary-tail primal left weight failed")
    if primal_tightness_right != 2 * sp.pi**2:
        raise AssertionError("boundary-tail primal right weight failed")

    # R077 gives an exact superlacunary moment skeleton.  With
    # H_j = K/(n_j^2 H_{j-1}), its past fourth moment K/H_j telescopes,
    # while the chosen contact scale makes both endpoint contributions two.
    tail_level, previous_tail, cascade_lag = sp.symbols(
        "tail_level previous_tail cascade_lag", positive=True
    )
    cascade_constant = 3 / sp.pi**6
    cascade_relation = {
        cascade_lag**2: cascade_constant
        / (tail_level * previous_tail)
    }
    cascade_increment = sp.factor(
        (
            cascade_constant / tail_level
            - cascade_constant / previous_tail
            - (previous_tail - tail_level) * cascade_lag**2
        ).subs(cascade_relation)
    )
    if cascade_increment != 0:
        raise AssertionError("boundary-tail cascade recursion failed")
    cascade_scale = 1 / (sp.pi**2 * tail_level)
    cascade_left_ratio_squared = sp.factor(
        (cascade_lag / cascade_scale) ** 2
    ).subs(cascade_relation)
    expected_cascade_left_ratio_squared = (
        3 * tail_level / (sp.pi**2 * previous_tail)
    )
    if sp.simplify(
        cascade_left_ratio_squared
        - expected_cascade_left_ratio_squared
    ) != 0:
        raise AssertionError("boundary-tail cascade scale failed")
    cascade_left_mass = sp.simplify(
        endpoint_left_coefficient
        * (cascade_constant / tail_level)
        / cascade_scale
    )
    cascade_right_mass = sp.simplify(
        endpoint_right_coefficient * cascade_scale * tail_level
    )
    if cascade_left_mass != 2 or cascade_right_mass != 2:
        raise AssertionError("boundary-tail cascade endpoint mass failed")

    # R079 resolves the status of the exact R077 skeleton.  For
    # 0 <= u <= 1, alternating cosine remainders give
    #
    #   u^4/24 - B(u) >= u^6/800.
    #
    # Hence the small-scale endpoint approximation for q loses at least
    # (2*pi^6/25)*x^3.  Once H_j/H_{j-1} <= 1/2, the last left atom alone
    # loses at least (9/25)*H_j/H_{j-1}.  The exact obstacle lies no lower
    # than 4 - 5/X_j, so H_{j-1} -> 0 makes the skeleton violate it.
    cascade_phase_squared = sp.simplify(
        (2 * sp.pi * cascade_lag / cascade_scale) ** 2
    ).subs(cascade_relation)
    expected_cascade_phase_squared = (
        12 * tail_level / previous_tail
    )
    if sp.simplify(
        cascade_phase_squared - expected_cascade_phase_squared
    ) != 0:
        raise AssertionError("boundary-tail cascade phase failed")
    sixth_order_endpoint_deficit = sp.simplify(
        (2 * sp.pi) ** 6 / 800
    )
    if sixth_order_endpoint_deficit != 2 * sp.pi**6 / 25:
        raise AssertionError("boundary-tail sixth-order deficit failed")
    alternating_remainder_margin = sp.simplify(
        sp.Rational(55, 40320) - sp.Rational(1, 800)
    )
    if alternating_remainder_margin != sp.Rational(23, 201600):
        raise AssertionError("boundary-tail cosine remainder failed")
    cascade_left_loss = sp.simplify(
        sixth_order_endpoint_deficit
        * (previous_tail / 2)
        * cascade_relation[cascade_lag**2] ** 2
        / cascade_scale**3
    )
    expected_cascade_left_loss = (
        sp.Rational(9, 25) * tail_level / previous_tail
    )
    if sp.simplify(
        cascade_left_loss - expected_cascade_left_loss
    ) != 0:
        raise AssertionError("boundary-tail cascade loss failed")
    obstacle_linear_remainder = sp.factor(
        5 * d - (4 - obstacle_log)
    )
    expected_obstacle_linear_remainder = (
        d**2 * (6 + 5 * d) / (1 + d) ** 2
    )
    if sp.simplify(
        obstacle_linear_remainder - expected_obstacle_linear_remainder
    ) != 0:
        raise AssertionError("boundary-tail obstacle remainder failed")
    cascade_obstacle_threshold = sp.Rational(9, 125) / sp.pi**2

    # R080 writes the same mechanism for an arbitrary lag cutoff.  If P is
    # the past fourth moment, H the future curvature tail, and S the past
    # sixth moment, the two endpoint terms balance at the scale below.  The
    # endpoint sum and the universal sixth-order loss then have these exact
    # forms.  Feasibility forces their difference to dominate the obstacle.
    past_fourth, future_curvature, past_sixth = sp.symbols(
        "past_fourth future_curvature past_sixth", positive=True
    )
    gap_balance_scale = (
        sp.pi / sp.sqrt(3)
        * sp.sqrt(past_fourth / future_curvature)
    )
    gap_endpoint_sum = sp.simplify(
        2 * sp.pi**4 / 3 * past_fourth / gap_balance_scale
        + 2 * sp.pi**2 * gap_balance_scale * future_curvature
    )
    expected_gap_endpoint_sum = 4 * sp.sqrt(
        past_fourth * future_curvature / cascade_constant
    )
    if sp.simplify(
        gap_endpoint_sum - expected_gap_endpoint_sum
    ) != 0:
        raise AssertionError("boundary-tail general endpoint sum failed")
    gap_sixth_order_loss = sp.simplify(
        sixth_order_endpoint_deficit
        * past_sixth / gap_balance_scale**3
    )
    expected_gap_sixth_order_loss = (
        6 * sp.sqrt(3) * sp.pi**3 / 25
        * past_sixth
        * (future_curvature / past_fourth) ** sp.Rational(3, 2)
    )
    if sp.simplify(
        gap_sixth_order_loss - expected_gap_sixth_order_loss
    ) != 0:
        raise AssertionError("boundary-tail general sixth loss failed")

    # R081 shows that the full obstacle and saturated curvature do not by
    # themselves bound the normalized curvature tail.  The explicit regular
    # minorant has coefficients
    #
    #   lambda_m = 6/(pi^4*m^4) + 1_{m=1}/pi^2.
    #
    # Its Fourier sum is
    # 2*d^2*(1-d)^2 + (1-cos(2*pi*d))/pi^2.  The elementary cosine upper
    # bound leaves the exact quartic margin below.  Moving a curvature packet
    # delta from lag n to a larger lag M increases the Fourier sum by at most
    # (2/3)*pi^4*delta*n^2*d^4.  The explicit packet fractions sum to 1/16,
    # so the total perturbation consumes only d^4/4 of the margin.
    regular_minorant_curvature = sp.simplify(
        6 / sp.pi**4 * sp.zeta(2) + 1 / sp.pi**2
    )
    if regular_minorant_curvature != 2 / sp.pi**2:
        raise AssertionError("boundary-tail regular minorant curvature failed")
    boundary_obstacle = d**2 * (2 + d) ** 2 / (1 + d) ** 2
    regular_minorant_quartic_margin = sp.factor(
        boundary_obstacle
        - 2 * d**2 * (1 - d) ** 2
        - 2 * d**2
    )
    expected_regular_minorant_margin = (
        d**4 * (3 - 2 * d**2) / (1 + d) ** 2
    )
    if sp.simplify(
        regular_minorant_quartic_margin
        - expected_regular_minorant_margin
    ) != 0:
        raise AssertionError("boundary-tail regular minorant margin failed")
    spike_fraction_sum = sp.Rational(1, 16)
    spike_curvature_moment_budget = sp.simplify(
        6 / sp.pi**4 * spike_fraction_sum
    )
    spike_quartic_cost = sp.simplify(
        sp.Rational(2, 3)
        * sp.pi**4
        * spike_curvature_moment_budget
    )
    if spike_quartic_cost != sp.Rational(1, 4):
        raise AssertionError("boundary-tail spike perturbation cost failed")
    spike_remaining_margin = sp.simplify(
        sp.Rational(10, 9) - spike_quartic_cost
    )
    if spike_remaining_margin != sp.Rational(31, 36):
        raise AssertionError("boundary-tail spike remaining margin failed")

    # The first two terms of the sharp endpoint expansion explain why R080's
    # product surplus is not itself contradictory.  For a tail ratio r and
    # product P_j H_j = K z_j, the scale-separated last-left-atom model has
    #
    #   R_j(0) = 4 + (2*c - 4/5) r
    #              + (2*e + 128/175) r^2 + O(r^3)
    #
    # when z_j = 1 + c*r + e*r^2 and the previous product is K.  Thus the
    # exact repair begins with c=2/5 and e=-64/175.
    tail_ratio, first_surplus, second_surplus = sp.symbols(
        "tail_ratio first_surplus second_surplus", positive=True
    )
    repaired_product = (
        1
        + first_surplus * tail_ratio
        + second_surplus * tail_ratio**2
    )
    repaired_lag_squared = (
        cascade_constant
        * (repaired_product / tail_ratio - 1)
        / (1 - tail_ratio)
    )
    repaired_scale = (
        sp.sqrt(repaired_product) / (sp.pi**2 * tail_ratio)
    )
    sharp_sixth_deficit = 4 * sp.pi**6 / 45
    sharp_eighth_return = 2 * sp.pi**8 / 315
    repaired_sixth_loss = sp.simplify(
        sharp_sixth_deficit
        * (1 - tail_ratio)
        * repaired_lag_squared**2
        / repaired_scale**3
    )
    repaired_eighth_return = sp.simplify(
        sharp_eighth_return
        * (1 - tail_ratio)
        * repaired_lag_squared**3
        / repaired_scale**5
    )
    repaired_balanced_value = (
        4 * sp.sqrt(repaired_product)
        - repaired_sixth_loss
        + repaired_eighth_return
    )
    repaired_series = sp.series(
        repaired_balanced_value,
        tail_ratio,
        0,
        3,
    ).removeO()
    repaired_linear = sp.expand(repaired_series - 4).coeff(
        tail_ratio, 1
    )
    repaired_quadratic = sp.expand(repaired_series - 4).coeff(
        tail_ratio, 2
    )
    if sp.simplify(
        repaired_linear - (2 * first_surplus - sp.Rational(4, 5))
    ) != 0:
        raise AssertionError("boundary-tail repaired linear surplus failed")
    expected_repaired_quadratic = (
        -first_surplus**2 / 2
        - 2 * first_surplus / 5
        + 2 * second_surplus
        + sp.Rational(34, 35)
    )
    if sp.simplify(
        repaired_quadratic - expected_repaired_quadratic
    ) != 0:
        raise AssertionError("boundary-tail repaired quadratic surplus failed")
    repaired_coefficients = {
        first_surplus: sp.Rational(2, 5),
        second_surplus: -sp.Rational(64, 175),
    }
    if sp.simplify(
        repaired_linear.subs(repaired_coefficients)
    ) != 0 or sp.simplify(
        repaired_quadratic.subs(repaired_coefficients)
    ) != 0:
        raise AssertionError("boundary-tail repaired coefficients failed")

    # R082 uses the circle Poisson semigroup to smooth any feasible primal
    # measure without losing a Fejer constraint.  If e_m is the lag-m slack,
    # Poisson damping by rho gives, for m >= 2,
    #
    #   e_m(rho) = rho^(m-1)e_m
    #     + sum_{j=2}^{m-1} rho^(j-1)
    #       ((m-j)(1-rho)^2 + 1-rho^2)e_j.
    #
    # The displayed coefficient is the second difference of
    # (m-k)rho^k.  The finite symbolic checks below independently replay the
    # summation-by-parts identity through twelve lags.
    rho = sp.symbols("rho", nonnegative=True)
    smoothing_lag, smoothing_index = sp.symbols(
        "smoothing_lag smoothing_index", integer=True, positive=True
    )
    poisson_fejer_coefficient = sp.factor(
        rho ** (smoothing_index - 1)
        * (
            (smoothing_lag - smoothing_index) * (1 - rho) ** 2
            + 1
            - rho**2
        )
    )
    weight_second_difference_normalized = sp.factor(
        smoothing_lag
        - smoothing_index
        + 1
        - 2 * (smoothing_lag - smoothing_index) * rho
        + (smoothing_lag - smoothing_index - 1) * rho**2
    )
    expected_second_difference_normalized = (
        (smoothing_lag - smoothing_index) * (1 - rho) ** 2
        + 1
        - rho**2
    )
    if sp.simplify(
        weight_second_difference_normalized
        - expected_second_difference_normalized
    ) != 0:
        raise AssertionError("boundary-tail Poisson coefficient failed")
    for lag_value in range(2, 13):
        slacks = sp.symbols(f"poisson_slack_0:{lag_value + 1}")
        damped_slack = sp.expand(
            sum(
                (lag_value - index)
                * rho**index
                * (
                    slacks[index + 1]
                    - 2 * slacks[index]
                    + slacks[index - 1]
                )
                for index in range(1, lag_value)
            )
        ).subs({slacks[0]: 0, slacks[1]: 0})
        positive_expansion = (
            rho ** (lag_value - 1) * slacks[lag_value]
            + sum(
                rho ** (index - 1)
                * (
                    (lag_value - index) * (1 - rho) ** 2
                    + 1
                    - rho**2
                )
                * slacks[index]
                for index in range(2, lag_value)
            )
        )
        if sp.simplify(damped_slack - positive_expansion) != 0:
            raise AssertionError(
                f"boundary-tail Poisson slack identity failed at lag "
                f"{lag_value}"
            )

    # R084 combines the two localized complementary identities.  Write
    # n - c*m = A + E1 and 4*m - L*n = D + E2 + E3 with L*c = 4.
    # Eliminating n gives L*A + D = -L*E1 - E2 - E3.  This symbolic
    # replay protects the sign bookkeeping in the finite-dissipation proof.
    local_mass_m, defect_a = sp.symbols(
        "local_mass_m defect_a", real=True
    )
    boundary_e1, boundary_e2, boundary_e3 = sp.symbols(
        "boundary_e1 boundary_e2 boundary_e3", real=True
    )
    smoothing_mass = sp.symbols("smoothing_mass", nonzero=True, real=True)
    local_mass_n = (
        4 * local_mass_m / smoothing_mass
        + defect_a
        + boundary_e1
    )
    defect_d = sp.solve(
        sp.Eq(
            4 * local_mass_m - smoothing_mass * local_mass_n,
            sp.Symbol("defect_d", real=True) + boundary_e2 + boundary_e3,
        ),
        sp.Symbol("defect_d", real=True),
    )[0]
    localized_flux_balance = sp.simplify(
        smoothing_mass * defect_a
        + defect_d
        + smoothing_mass * boundary_e1
        + boundary_e2
        + boundary_e3
    )
    if localized_flux_balance != 0:
        raise AssertionError("boundary-tail localized flux balance failed")

    # R086 couples a pure dual two-endpoint cascade to its phase-tight
    # primal analogue.  Let H_j be consecutive dual curvature tails, G_j
    # consecutive primal masses, n_j active lags, and X_j intervening
    # reciprocal contact scales.  The four normalized endpoint balances are
    #
    #   D_j = pi^2 X_j H_j,
    #   E_j = (pi^6/3) n_j^2 H_j H_{j-1},
    #   S_j = 2 n_j G_j,
    #   C_j = (4/pi^2) X_j^2 G_j G_{j+1}.
    #
    # Direct elimination gives the exact ratio identity below.  If all four
    # balances tend to one, consecutive tail ratios must grow by a factor
    # nine, which is incompatible with a two-sided lacunary tail ratio
    # tending to zero.
    h_previous, h_current, h_next = sp.symbols(
        "h_previous h_current h_next", positive=True
    )
    g_current, g_next = sp.symbols(
        "g_current g_next", positive=True
    )
    n_current, n_next, x_current = sp.symbols(
        "n_current n_next x_current", positive=True
    )
    dual_contact_balance = sp.pi**2 * x_current * h_current
    dual_jump_balance_current = (
        sp.pi**6 / 3 * n_current**2 * h_current * h_previous
    )
    dual_jump_balance_next = (
        sp.pi**6 / 3 * n_next**2 * h_next * h_current
    )
    primal_active_balance_current = 2 * n_current * g_current
    primal_active_balance_next = 2 * n_next * g_next
    primal_phase_tight_balance = (
        4 / sp.pi**2 * x_current**2 * g_current * g_next
    )
    endpoint_ratio_identity = sp.factor(
        (h_next / h_current) / (h_current / h_previous)
        - 9
        * primal_phase_tight_balance**2
        * dual_jump_balance_current
        * dual_jump_balance_next
        / (
            dual_contact_balance**4
            * primal_active_balance_current**2
            * primal_active_balance_next**2
        )
    )
    if endpoint_ratio_identity != 0:
        raise AssertionError("boundary-tail endpoint ratio identity failed")
    endpoint_ratio_factor = sp.Integer(9)

    # R087 exposes the exact surplus reservoirs behind the remaining phase
    # escape.  The dual past-tail product and the primal far-near product
    # obey the same affine packet recursion.  These identities are purely
    # algebraic and do not assume that either normalized product is bounded.
    packet_ratio, previous_surplus, packet_balance = sp.symbols(
        "packet_ratio previous_surplus packet_balance", positive=True
    )
    current_surplus = (
        packet_ratio * previous_surplus
        + (1 - packet_ratio) * packet_balance
    )
    dual_past, dual_tail_previous, dual_tail_current = sp.symbols(
        "dual_past dual_tail_previous dual_tail_current", positive=True
    )
    packet_scale_squared, endpoint_constant = sp.symbols(
        "packet_scale_squared endpoint_constant", positive=True
    )
    dual_packet_mass = dual_tail_previous - dual_tail_current
    dual_past_current = (
        dual_past + packet_scale_squared * dual_packet_mass
    )
    dual_surplus_direct = (
        dual_past_current * dual_tail_current / endpoint_constant
    )
    dual_surplus_recursive = current_surplus.subs(
        {
            packet_ratio: dual_tail_current / dual_tail_previous,
            previous_surplus:
                dual_past * dual_tail_previous / endpoint_constant,
            packet_balance:
                packet_scale_squared
                * dual_tail_current
                * dual_tail_previous
                / endpoint_constant,
        }
    )
    dual_surplus_residual = sp.factor(
        dual_surplus_direct - dual_surplus_recursive
    )
    if dual_surplus_residual != 0:
        raise AssertionError("boundary-tail dual surplus recursion failed")

    primal_mass_current, primal_mass_next = sp.symbols(
        "primal_mass_current primal_mass_next", positive=True
    )
    primal_far_previous, packet_weight = sp.symbols(
        "primal_far_previous packet_weight", positive=True
    )
    primal_far_next = (
        primal_far_previous
        + packet_weight * (primal_mass_current - primal_mass_next)
    )
    primal_surplus_direct = 4 * primal_mass_next * primal_far_next
    primal_surplus_recursive = current_surplus.subs(
        {
            packet_ratio: primal_mass_next / primal_mass_current,
            previous_surplus:
                4 * primal_mass_current * primal_far_previous,
            packet_balance:
                4
                * packet_weight
                * primal_mass_current
                * primal_mass_next,
        }
    )
    primal_surplus_residual = sp.factor(
        primal_surplus_direct - primal_surplus_recursive
    )
    if primal_surplus_residual != 0:
        raise AssertionError("boundary-tail primal surplus recursion failed")

    rounding_ratio = sp.symbols("rounding_ratio", positive=True)
    balanced_rounding_identity = sp.factor(
        rounding_ratio
        + 1 / rounding_ratio
        - 2
        - (rounding_ratio - 1) ** 2 / rounding_ratio
    )
    if balanced_rounding_identity != 0:
        raise AssertionError("boundary-tail balanced rounding identity failed")

    # R088 rewrites the coupled endpoint geometry as one alternating
    # recurrence.  Even ratios are consecutive dual-tail ratios and odd
    # ratios are consecutive primal-mass ratios.  The two identities below
    # are exact before any endpoint normalization is sent to one.
    dual_tail_ratio = h_current / h_previous
    dual_tail_ratio_next = h_next / h_current
    primal_mass_ratio = g_next / g_current
    alternating_coupling_even = sp.factor(
        primal_mass_ratio / dual_tail_ratio
        - 3
        * dual_jump_balance_current
        * primal_phase_tight_balance
        / (
            dual_contact_balance**2
            * primal_active_balance_current**2
        )
    )
    alternating_coupling_odd = sp.factor(
        dual_tail_ratio_next / primal_mass_ratio
        - 3
        * primal_phase_tight_balance
        * dual_jump_balance_next
        / (
            dual_contact_balance**2
            * primal_active_balance_next**2
        )
    )
    if alternating_coupling_even != 0:
        raise AssertionError("boundary-tail even alternating coupling failed")
    if alternating_coupling_odd != 0:
        raise AssertionError("boundary-tail odd alternating coupling failed")

    # R089 eliminates the lag-one coefficient after curvature saturation.
    # A curvature packet a_m = m^2 lambda_m contributes the normalized
    # cover 1 - K_m/m^2 and pays objective loss 1 - 1/m.
    cover_index = sp.symbols("cover_index", integer=True, positive=True)
    cover_mass, cover_kernel, cover_origin = sp.symbols(
        "cover_mass cover_kernel cover_origin", positive=True
    )
    reconstructed_lag_one = cover_origin - cover_mass
    reconstructed_minorant = (
        reconstructed_lag_one
        + cover_mass * cover_kernel / cover_index**2
    )
    cover_minorant_residual = sp.factor(
        reconstructed_minorant
        - (
            cover_origin
            - cover_mass * (1 - cover_kernel / cover_index**2)
        )
    )
    reconstructed_objective = (
        reconstructed_lag_one + cover_mass / cover_index
    )
    cover_objective_residual = sp.factor(
        reconstructed_objective
        - (cover_origin - cover_mass * (1 - 1 / cover_index))
    )
    if cover_minorant_residual != 0:
        raise AssertionError("boundary-tail cover reconstruction failed")
    if cover_objective_residual != 0:
        raise AssertionError("boundary-tail cover objective failed")

    compact_obstacle = (1 + d - 1 / (1 + d)) ** 2
    compact_cost = compact_obstacle / (1 - sp.cos(2 * sp.pi * d))
    cover_cusp_coefficient = sp.simplify(
        sp.limit(
            (2 / sp.pi**2 - compact_cost) / d,
            d,
            0,
            dir="+",
        )
    )
    if cover_cusp_coefficient != 2 / sp.pi**2:
        raise AssertionError("boundary-tail cover cusp failed")

    # R090 identifies the cover price with its uniform integral, factors a
    # nested resonance, and records the exact local tail-cover balance.
    cover_summation_index = sp.symbols(
        "cover_summation_index", integer=True, positive=True
    )
    cover_uniform_price_residual = sp.simplify(
        sp.summation(
            2
            * (cover_index - cover_summation_index)
            / cover_index**2,
            (cover_summation_index, 1, cover_index - 1),
        )
        - (1 - 1 / cover_index)
    )
    nested_index = sp.symbols("nested_index", integer=True, positive=True)
    normalized_outer, normalized_inner = sp.symbols(
        "normalized_outer normalized_inner"
    )
    cover_nested_kernel_residual = sp.expand(
        1
        - normalized_outer * normalized_inner
        - (
            1
            - normalized_outer
            + normalized_outer * (1 - normalized_inner)
        )
    )
    cover_nested_price_residual = sp.factor(
        1
        - 1 / (cover_index * nested_index)
        - (
            1
            - 1 / nested_index
            + (1 - 1 / cover_index) / nested_index
        )
    )
    cover_linear_obstacle_factor = sp.factor(
        (2 + d) ** 2 - 4 * (1 - d) * (1 + d) ** 2
    )
    tail_mass_symbol, local_mass_symbol, local_kernel_symbol = sp.symbols(
        "tail_mass_symbol local_mass_symbol local_kernel_symbol"
    )
    local_tail_cover = (
        tail_mass_symbol * local_mass_symbol - local_kernel_symbol
    )
    cover_local_balance_residual = sp.expand(
        tail_mass_symbol * local_mass_symbol
        - local_kernel_symbol
        - local_tail_cover
    )
    if cover_uniform_price_residual != 0:
        raise AssertionError("boundary-tail uniform cover price failed")
    if cover_nested_kernel_residual != 0:
        raise AssertionError("boundary-tail nested cover kernel failed")
    if cover_nested_price_residual != 0:
        raise AssertionError("boundary-tail nested cover price failed")
    if cover_linear_obstacle_factor != d**2 * (4 * d + 5):
        raise AssertionError("boundary-tail linear obstacle bound failed")
    if cover_local_balance_residual != 0:
        raise AssertionError("boundary-tail local cover balance failed")

    # R091 smooths a cumulatively capped primal tangent by q.  Integration
    # by parts exposes q - Dq, whose numerator is positive on the positive
    # half-line by the elementary four-derivative argument in the report.
    cumulative_cap_phase = 2 * sp.pi * y
    cumulative_cap_numerator = (
        cumulative_cap_phase**2
        + cumulative_cap_phase * sp.sin(cumulative_cap_phase)
        - 4 * (1 - sp.cos(cumulative_cap_phase))
    )
    cumulative_cap_kernel_residual = sp.trigsimp(
        dual_log_kernel
        - euler_derivative(dual_log_kernel)
        - cumulative_cap_numerator / y**3
    )
    if sp.simplify(cumulative_cap_kernel_residual) != 0:
        raise AssertionError("boundary-tail cumulative-cap kernel failed")

    # R092 replaces the compactly supported scale smoothing by the positive
    # log kernel exp(-2s-exp(-s)).  Its scale density is z*exp(-z), and the
    # Laplace transform of cosine makes the smoothed primal kernel rational.
    rational_smoothing_kernel = 2 * y / (1 + 4 * sp.pi**2 * y**2)
    rational_smoothing_residual = sp.factor(
        (
            1
            - 1 / (1 + (2 * sp.pi * y) ** 2)
        )
        / (2 * sp.pi**2 * y)
        - rational_smoothing_kernel
    )
    rational_detector = sp.factor(
        rational_smoothing_kernel
        - euler_derivative(rational_smoothing_kernel)
    )
    expected_rational_detector = (
        16
        * sp.pi**2
        * y**3
        / (1 + 4 * sp.pi**2 * y**2) ** 2
    )
    rational_detector_residual = sp.factor(
        rational_detector - expected_rational_detector
    )
    endpoint_normalization = sp.factor(y * rational_detector)
    endpoint_scale = sp.symbols("endpoint_scale", positive=True)
    endpoint_normalization_residual = sp.factor(
        endpoint_normalization.subs(
            y**2, endpoint_scale / (4 * sp.pi**2)
        )
        - endpoint_scale**2
        / (sp.pi**2 * (1 + endpoint_scale) ** 2)
    )
    endpoint_normalization_derivative = sp.factor(
        sp.diff(
            endpoint_scale**2
            / (sp.pi**2 * (1 + endpoint_scale) ** 2),
            endpoint_scale,
        )
    )
    if rational_smoothing_residual != 0:
        raise AssertionError("boundary-tail rational smoothing failed")
    if rational_detector_residual != 0:
        raise AssertionError("boundary-tail rational detector failed")
    if endpoint_normalization_residual != 0:
        raise AssertionError("boundary-tail endpoint normalization failed")
    if endpoint_normalization_derivative != (
        2
        * endpoint_scale
        / (sp.pi**2 * (endpoint_scale + 1) ** 3)
    ):
        raise AssertionError("boundary-tail endpoint monotonicity failed")

    # R093 applies the Gamma(4) log smoothing
    # exp(-4s-exp(-s))/6 directly to the dual kernel.  Its Laplace
    # transform is the R092 rational kernel times 4*pi^4/3.  The dual
    # cumulative detector uses the opposite logarithmic derivative.
    dual_rational_smoothing_kernel = (
        8
        * sp.pi**4
        * y
        / (3 * (1 + 4 * sp.pi**2 * y**2))
    )
    dual_rational_smoothing_residual = sp.factor(
        (
            2 * sp.pi**2 * sp.factorial(2) / y
            - (
                1
                - 1 / (1 + (2 * sp.pi * y) ** 2)
            )
            / y**3
        )
        / sp.factorial(3)
        - dual_rational_smoothing_kernel
    )
    common_rational_kernel_residual = sp.factor(
        dual_rational_smoothing_kernel
        - 4 * sp.pi**4 * rational_smoothing_kernel / 3
    )
    dual_rational_detector = sp.factor(
        dual_rational_smoothing_kernel
        + euler_derivative(dual_rational_smoothing_kernel)
    )
    expected_dual_rational_detector = (
        16
        * sp.pi**4
        * y
        / (3 * (1 + 4 * sp.pi**2 * y**2) ** 2)
    )
    dual_rational_detector_residual = sp.factor(
        dual_rational_detector - expected_dual_rational_detector
    )
    dual_endpoint_normalization = sp.factor(
        dual_rational_detector / y
    )
    dual_endpoint_normalization_residual = sp.factor(
        dual_endpoint_normalization.subs(
            y**2, endpoint_scale / (4 * sp.pi**2)
        )
        - 16
        * sp.pi**4
        / (3 * (1 + endpoint_scale) ** 2)
    )
    dual_endpoint_normalization_derivative = sp.factor(
        sp.diff(
            16
            * sp.pi**4
            / (3 * (1 + endpoint_scale) ** 2),
            endpoint_scale,
        )
    )
    if dual_rational_smoothing_residual != 0:
        raise AssertionError("boundary-tail dual rational smoothing failed")
    if common_rational_kernel_residual != 0:
        raise AssertionError("boundary-tail common rational kernel failed")
    if dual_rational_detector_residual != 0:
        raise AssertionError("boundary-tail dual rational detector failed")
    if dual_endpoint_normalization_residual != 0:
        raise AssertionError(
            "boundary-tail dual endpoint normalization failed"
        )
    if dual_endpoint_normalization_derivative != (
        -32
        * sp.pi**4
        / (3 * (endpoint_scale + 1) ** 3)
    ):
        raise AssertionError(
            "boundary-tail dual endpoint monotonicity failed"
        )

    # R094 uses the exact generating function of all Fejer kernels.  Its
    # normalized form is the Poisson kernel at the distinguished boundary
    # point, so the rational tangent smoothing loses no integer constraints.
    poisson_radius = sp.symbols("poisson_radius", positive=True)
    poisson_cosine = sp.symbols("poisson_cosine", real=True)
    poisson_denominator = (
        1
        - 2 * poisson_radius * poisson_cosine
        + poisson_radius**2
    )
    fejer_generating_residual = sp.factor(
        1 / (1 - poisson_radius)
        - (
            poisson_cosine - poisson_radius
        )
        / poisson_denominator
        - (
            (1 - poisson_cosine)
            * (1 + poisson_radius)
            / ((1 - poisson_radius) * poisson_denominator)
        )
    )
    poisson_slack_residual = sp.factor(
        (1 - poisson_radius) ** 2
        * (
            (1 + poisson_radius)
            / (
                (1 - poisson_radius)
                * poisson_denominator
            )
            - 1 / (1 - poisson_radius) ** 2
        )
        - (
            (1 - poisson_radius**2) / poisson_denominator
            - 1
        )
    )
    if fejer_generating_residual != 0:
        raise AssertionError("boundary-tail Fejer generating function failed")
    if poisson_slack_residual != 0:
        raise AssertionError("boundary-tail Poisson slack identity failed")

    # R095 integrates the common rational kernel once against a primal
    # cumulative law and once against a dual tail.  The mixed detector is
    # strictly positive and equals 8*pi^2 times the cube of the kernel.
    mixed_rational_detector = sp.factor(
        rational_smoothing_kernel
        - euler_derivative(
            euler_derivative(rational_smoothing_kernel)
        )
    )
    expected_mixed_rational_detector = sp.factor(
        8 * sp.pi**2 * rational_smoothing_kernel**3
    )
    mixed_rational_detector_residual = sp.factor(
        mixed_rational_detector
        - expected_mixed_rational_detector
    )
    expected_mixed_rational_closed_form = (
        64
        * sp.pi**2
        * y**3
        / (1 + 4 * sp.pi**2 * y**2) ** 3
    )
    mixed_rational_closed_form_residual = sp.factor(
        mixed_rational_detector
        - expected_mixed_rational_closed_form
    )
    primal_deficit, dual_deficit, homogeneous_dual_tail = sp.symbols(
        "primal_deficit dual_deficit homogeneous_dual_tail"
    )
    mixed_deficit_expansion_residual = sp.expand(
        2 * homogeneous_dual_tail
        - (2 - primal_deficit)
        * (homogeneous_dual_tail - dual_deficit)
        - (
            homogeneous_dual_tail * primal_deficit
            + 2 * dual_deficit
            - primal_deficit * dual_deficit
        )
    )
    if mixed_rational_detector_residual != 0:
        raise AssertionError("boundary-tail mixed rational detector failed")
    if mixed_rational_closed_form_residual != 0:
        raise AssertionError(
            "boundary-tail mixed rational closed form failed"
        )
    if mixed_deficit_expansion_residual != 0:
        raise AssertionError("boundary-tail mixed deficit expansion failed")
    if sp.limit(obstacle_contact_lower, d, 0, dir="+") != 3 / sp.pi**4:
        raise AssertionError("boundary-tail contact limit failed")

    # R096 characterizes every diagonal Fourier multiplier that preserves
    # the abstract nonnegative Fejer-slack cone.  If theta_k damps the kth
    # cosine coefficient, summation by parts gives the coefficient
    #
    #   r Delta^2 theta_j + theta_{j-1} - theta_{j+1},  r=m-j.
    #
    # Nonnegative decreasing convex sequences make this coefficient
    # nonnegative.  Conversely, testing the one-slack rays forces those
    # three properties.  For a differentiable semigroup
    # theta_k(t)=exp(-t psi_k), convexity at t=0 forces psi to be concave,
    # so its frequency growth is at most linear.  The final residual shows
    # explicitly why heat damping psi_k=k^2 fails.
    smoother_gap, smoother_index = sp.symbols(
        "smoother_gap smoother_index", integer=True, positive=True
    )
    theta_previous, theta_current, theta_next = sp.symbols(
        "theta_previous theta_current theta_next", real=True
    )
    smoother_coefficient = (
        (smoother_gap + 1) * theta_previous
        - 2 * smoother_gap * theta_current
        + (smoother_gap - 1) * theta_next
    )
    smoother_convex_decomposition_residual = sp.expand(
        smoother_coefficient
        - (
            smoother_gap
            * (theta_previous - 2 * theta_current + theta_next)
            + theta_previous
            - theta_next
        )
    )
    theta_base = sp.symbols("theta_base", nonnegative=True)
    smoother_poisson_residual = sp.factor(
        smoother_coefficient.subs(
            {
                theta_previous: theta_base,
                theta_current: rho * theta_base,
                theta_next: rho**2 * theta_base,
            }
        )
        - theta_base
        * (
            smoother_gap * (1 - rho) ** 2
            + 1
            - rho**2
        )
    )
    smoother_time = sp.symbols("smoother_time", positive=True)
    heat_coefficient = smoother_coefficient.subs(
        {
            theta_previous: sp.exp(
                -smoother_time * (smoother_index - 1) ** 2
            ),
            theta_current: sp.exp(
                -smoother_time * smoother_index**2
            ),
            theta_next: sp.exp(
                -smoother_time * (smoother_index + 1) ** 2
            ),
        }
    )
    smoother_heat_first_variation_residual = sp.simplify(
        sp.limit(heat_coefficient / smoother_time, smoother_time, 0, dir="+")
        - (4 * smoother_index - 2 * smoother_gap)
    )
    if smoother_convex_decomposition_residual != 0:
        raise AssertionError(
            "boundary-tail smoother convex decomposition failed"
        )
    if smoother_poisson_residual != 0:
        raise AssertionError(
            "boundary-tail extremal Poisson smoother failed: "
            f"{smoother_poisson_residual}"
        )
    if smoother_heat_first_variation_residual != 0:
        raise AssertionError("boundary-tail heat smoother falsifier failed")

    old_precision = ctx.prec
    ctx.prec = 256
    try:
        pi_ball = arb.pi()
        sine_integral = (2 * pi_ball).si()
        half_sine_integral = pi_ball.si()
        envelope_ball = (
            2 * pi_ball**2 / 3
            + 4 * pi_ball**3 * sine_integral / 3
        )
        universal_tail = 4 / envelope_ball
        regular_tail = 6 / pi_ball**4
        contact_minorant_ball = (
            4
            * pi_ball**2
            * (pi_ball * half_sine_integral - 1)
            / 3
        )
        contact_subsequence_ball = 4 / contact_minorant_ball
        lower = arb(6134166195367) / 10**14
        upper = arb(6134166195368) / 10**14
        if not universal_tail > lower or not universal_tail < upper:
            raise AssertionError(
                "boundary-tail decimal enclosure failed: "
                f"{universal_tail}"
            )
        if not regular_tail > universal_tail:
            raise AssertionError("regular-tail constant comparison failed")
        contact_lower = arb(6308873855218) / 10**14
        contact_upper = arb(6308873855219) / 10**14
        if (
            not contact_subsequence_ball > contact_lower
            or not contact_subsequence_ball < contact_upper
        ):
            raise AssertionError(
                "contact-subsequence decimal enclosure failed: "
                f"{contact_subsequence_ball}"
            )
        if not contact_subsequence_ball > regular_tail:
            raise AssertionError("contact-subsequence comparison failed")
        sine_integral_text = str(sine_integral)
        half_sine_integral_text = str(half_sine_integral)
        envelope_text = str(envelope_ball)
        universal_text = str(universal_tail)
        regular_text = str(regular_tail)
        gap_text = str(regular_tail - universal_tail)
        contact_minorant_text = str(contact_minorant_ball)
        contact_subsequence_text = str(contact_subsequence_ball)
        flint_version = flint.__version__
    finally:
        ctx.prec = old_precision

    return (
        envelope_integral,
        logarithmic_kernel_mass,
        contact_minorant_integral,
        contact_subsequence_upper,
        mellin_transform,
        primal_mellin_transform,
        tangent_smoothing_mass,
        tangent_mass_ratio,
        fejer_interpolation_loss,
        obstacle_contact_lower,
        endpoint_left_coefficient,
        endpoint_right_coefficient,
        endpoint_balance_solution[0][endpoint_alpha],
        endpoint_balance_solution[0][endpoint_beta],
        primal_tightness_left,
        primal_tightness_right,
        cascade_increment,
        cascade_left_ratio_squared,
        cascade_left_mass,
        cascade_right_mass,
        cascade_phase_squared,
        sixth_order_endpoint_deficit,
        cascade_left_loss,
        obstacle_linear_remainder,
        cascade_obstacle_threshold,
        gap_balance_scale,
        gap_endpoint_sum,
        gap_sixth_order_loss,
        regular_minorant_curvature,
        regular_minorant_quartic_margin,
        spike_curvature_moment_budget,
        spike_quartic_cost,
        spike_remaining_margin,
        repaired_linear,
        repaired_quadratic,
        repaired_coefficients[first_surplus],
        repaired_coefficients[second_surplus],
        poisson_fejer_coefficient,
        localized_flux_balance,
        endpoint_ratio_factor,
        dual_surplus_residual,
        primal_surplus_residual,
        balanced_rounding_identity,
        alternating_coupling_even,
        alternating_coupling_odd,
        cover_minorant_residual,
        cover_objective_residual,
        cover_cusp_coefficient,
        cover_uniform_price_residual,
        cover_nested_kernel_residual,
        cover_nested_price_residual,
        cover_linear_obstacle_factor,
        cover_local_balance_residual,
        cumulative_cap_kernel_residual,
        cumulative_cap_numerator,
        rational_smoothing_residual,
        rational_detector_residual,
        endpoint_normalization_residual,
        endpoint_normalization_derivative,
        dual_rational_smoothing_residual,
        common_rational_kernel_residual,
        dual_rational_detector_residual,
        dual_endpoint_normalization_residual,
        dual_endpoint_normalization_derivative,
        fejer_generating_residual,
        poisson_slack_residual,
        mixed_rational_detector_residual,
        mixed_rational_closed_form_residual,
        mixed_deficit_expansion_residual,
        smoother_convex_decomposition_residual,
        smoother_poisson_residual,
        smoother_heat_first_variation_residual,
        sine_integral_text,
        half_sine_integral_text,
        envelope_text,
        universal_text,
        regular_text,
        gap_text,
        contact_minorant_text,
        contact_subsequence_text,
        flint_version,
    )


def main() -> None:
    parser = argparse.ArgumentParser()
    selection = parser.add_mutually_exclusive_group(required=True)
    selection.add_argument("--lag", type=int)
    selection.add_argument(
        "--lag-one-discriminant",
        action="store_true",
        help="derive the lag-one/minimizer discriminant",
    )
    selection.add_argument(
        "--variational",
        action="store_true",
        help="verify the exact all-cycle minimax identities",
    )
    selection.add_argument(
        "--small-kappa",
        action="store_true",
        help="derive the exact expansion as kappa decreases to one",
    )
    selection.add_argument(
        "--large-kappa",
        action="store_true",
        help="replay the falsified single-frequency continuum benchmark",
    )
    selection.add_argument(
        "--large-kappa-measure",
        action="store_true",
        help="prove the corrected multimode 4/3 asymptotic construction",
    )
    selection.add_argument(
        "--large-kappa-boundary",
        action="store_true",
        help="verify the s^(-3/2) boundary layer beyond the 4/3 constant",
    )
    selection.add_argument(
        "--boundary-squeeze",
        action="store_true",
        help="verify the exact high-order squeeze for the third boundary",
    )
    selection.add_argument(
        "--boundary-tail",
        action="store_true",
        help="verify the quantitative infinite-tail kernel constants",
    )
    parser.add_argument(
        "--print-polynomial",
        action="store_true",
        help="print the potentially large reduced polynomial",
    )
    args = parser.parse_args()

    if args.variational:
        transfer, endpoint_factorization, radial_boundary = (
            derive_variational_identities()
        )
        print("EXACT GENERIC NAG ALL-CYCLE IDENTITIES")
        print(f"p_s(z) = {sp.factor(transfer)}")
        print(f"N_s(1,x) = {endpoint_factorization}")
        print(f"N_s(r**2,2*r) = {radial_boundary}")
        print("EXACT GENERIC NAG ALL-CYCLE IDENTITIES PASS")
        return

    if args.small_kappa:
        lag_five, gannot, difference = derive_small_kappa_series()
        print("EXACT SMALL-KAPPA SERIES")
        print(f"q_5 = {lag_five} + O(epsilon**8)")
        print(f"q_Gannot = {gannot} + O(epsilon**8)")
        print(f"q_Gannot - q_5 = {difference} + O(epsilon**8)")
        print("EXACT SMALL-KAPPA SERIES PASS")
        return

    if args.large_kappa:
        gap, root = derive_large_kappa_limit()
        print("GENERIC NAG LARGE-KAPPA CONTINUUM LIMIT")
        print(f"H_limit(lambda,b,t) = {gap}")
        print(f"lambda = {mp.nstr(root[0], 60)}")
        print(f"b = {mp.nstr(root[1], 60)}")
        print(f"t = {mp.nstr(root[2], 60)}")
        print("LARGE-KAPPA LIMITING TANGENCY CHECK PASS")
        return

    if args.large_kappa_measure:
        (
            gamma_squared,
            transform_plus,
            transform_minus,
            continuum_gap,
            finite_gap,
            moment_sign,
            vertex_limit,
        ) = derive_large_kappa_measure()
        print("EXACT GENERIC NAG MULTIMODE LARGE-KAPPA LIMIT")
        print(f"gamma^2 = {gamma_squared}")
        print(f"I_plus(t) = {transform_plus}")
        print(f"I_minus(t) = {transform_minus}")
        print(f"continuum exponential gap = {continuum_gap}")
        print(f"finite binomial gap limit = {finite_gap}")
        print(f"finite zeroth-moment sign limit = {moment_sign}")
        print(f"lag-one vertex-entry limit = {vertex_limit}")
        print("EXACT MULTIMODE 4/3 ASYMPTOTIC CERTIFICATE PASS")
        return

    if args.boundary_squeeze:
        (
            squeeze_lower,
            squeeze_dual_modes,
            squeeze_dual_margin,
            squeeze_leaf_count,
            squeeze_split_count,
            squeeze_maximum_depth,
            squeeze_minimum_dual_box,
            squeeze_minimum_dual_gap,
            squeeze_primal_atoms,
            squeeze_minimum_primal_lag,
            squeeze_minimum_primal_gap,
            squeeze_primal_objective,
            squeeze_upper,
            squeeze_fixed_precision,
            squeeze_fixed_taylor_degree,
            squeeze_fixed_minimum_box,
            squeeze_fixed_minimum_gap,
            squeeze_fixed_minimum_gap_decimal,
        ) = verify_high_order_boundary_squeeze()
        print("EXACT HIGH-ORDER THIRD-BOUNDARY SQUEEZE")
        print(
            f"dual lower bound = {squeeze_lower}; "
            f"positive modes = {squeeze_dual_modes}"
        )
        print(
            f"dual normalized margin = {squeeze_dual_margin}; "
            f"adaptive leaves = {squeeze_leaf_count}; "
            f"splits = {squeeze_split_count}; "
            f"maximum depth = {squeeze_maximum_depth}"
        )
        print(
            "smallest accepted dual box = "
            f"{squeeze_minimum_dual_box}; "
            f"lower enclosure = {squeeze_minimum_dual_gap}"
        )
        print(
            f"denominator-512 primal atoms = {squeeze_primal_atoms}; "
            f"smallest finite-lag gap is at {squeeze_minimum_primal_lag}: "
            f"{squeeze_minimum_primal_gap}"
        )
        print(
            f"primal objective enclosure = {squeeze_primal_objective}; "
            f"rational upper bound = {squeeze_upper}"
        )
        print(
            "independent integer-fixed-point replay: "
            f"precision = {squeeze_fixed_precision}; "
            f"Taylor index = {squeeze_fixed_taylor_degree}; "
            f"minimum box = {squeeze_fixed_minimum_box}; "
            "dual lower enclosure = "
            f"{squeeze_fixed_minimum_gap_decimal} "
            f"({squeeze_fixed_minimum_gap})"
        )
        print("EXACT HIGH-ORDER THIRD-BOUNDARY SQUEEZE PASS")
        return

    if args.boundary_tail:
        (
            tail_envelope_integral,
            tail_logarithmic_kernel_mass,
            tail_contact_minorant_integral,
            tail_contact_subsequence_upper_exact,
            tail_mellin_transform,
            tail_primal_mellin_transform,
            tail_tangent_smoothing_mass,
            tail_tangent_mass_ratio,
            tail_fejer_interpolation_loss,
            tail_obstacle_contact_lower,
            tail_endpoint_left_coefficient,
            tail_endpoint_right_coefficient,
            tail_endpoint_alpha,
            tail_endpoint_beta,
            tail_primal_tightness_left,
            tail_primal_tightness_right,
            tail_cascade_increment,
            tail_cascade_left_ratio_squared,
            tail_cascade_left_mass,
            tail_cascade_right_mass,
            tail_cascade_phase_squared,
            tail_sixth_order_endpoint_deficit,
            tail_cascade_left_loss,
            tail_obstacle_linear_remainder,
            tail_cascade_obstacle_threshold,
            tail_gap_balance_scale,
            tail_gap_endpoint_sum,
            tail_gap_sixth_order_loss,
            tail_regular_minorant_curvature,
            tail_regular_minorant_margin,
            tail_spike_moment_budget,
            tail_spike_quartic_cost,
            tail_spike_remaining_margin,
            tail_repaired_linear,
            tail_repaired_quadratic,
            tail_repaired_first_coefficient,
            tail_repaired_second_coefficient,
            tail_poisson_fejer_coefficient,
            tail_localized_flux_balance,
            tail_endpoint_ratio_factor,
            tail_dual_surplus_residual,
            tail_primal_surplus_residual,
            tail_balanced_rounding_identity,
            tail_alternating_coupling_even,
            tail_alternating_coupling_odd,
            tail_cover_minorant_residual,
            tail_cover_objective_residual,
            tail_cover_cusp_coefficient,
            tail_cover_uniform_price_residual,
            tail_cover_nested_kernel_residual,
            tail_cover_nested_price_residual,
            tail_cover_linear_obstacle_factor,
            tail_cover_local_balance_residual,
            tail_cumulative_cap_kernel_residual,
            tail_cumulative_cap_numerator,
            tail_rational_smoothing_residual,
            tail_rational_detector_residual,
            tail_endpoint_normalization_residual,
            tail_endpoint_normalization_derivative,
            tail_dual_rational_smoothing_residual,
            tail_common_rational_kernel_residual,
            tail_dual_rational_detector_residual,
            tail_dual_endpoint_normalization_residual,
            tail_dual_endpoint_normalization_derivative,
            tail_fejer_generating_residual,
            tail_poisson_slack_residual,
            tail_mixed_rational_detector_residual,
            tail_mixed_rational_closed_form_residual,
            tail_mixed_deficit_expansion_residual,
            tail_smoother_convex_decomposition_residual,
            tail_smoother_poisson_residual,
            tail_smoother_heat_first_variation_residual,
            tail_sine_integral,
            tail_half_sine_integral,
            tail_envelope,
            tail_universal,
            tail_regular,
            tail_gap,
            tail_contact_minorant,
            tail_contact_subsequence_upper,
            tail_flint_version,
        ) = verify_boundary_tail_constant()
        print("EXACT THIRD-BOUNDARY INFINITE-TAIL CONSTANT")
        print(f"envelope integral = {tail_envelope_integral}")
        print(
            "logarithmic signed-kernel mass = "
            f"{tail_logarithmic_kernel_mass}"
        )
        print(f"logarithmic kernel Mellin transform = {tail_mellin_transform}")
        print(
            "R073 primal logarithmic Mellin transform = "
            f"{tail_primal_mellin_transform}"
        )
        print(
            "R073 positive smoothing mass = "
            f"{tail_tangent_smoothing_mass}"
        )
        print(
            "R073 complementary mass ratio = "
            f"{tail_tangent_mass_ratio}"
        )
        print(
            "R074 real-lag Fejer interpolation loss = "
            f"{tail_fejer_interpolation_loss}"
        )
        print(
            "R074 fixed-log contact lower bound = "
            f"{tail_obstacle_contact_lower}"
        )
        print(
            "R075 endpoint coefficients = "
            f"left {tail_endpoint_left_coefficient}; "
            f"right {tail_endpoint_right_coefficient}"
        )
        print(
            "R075 boundary-only masses = "
            f"alpha {tail_endpoint_alpha}; beta {tail_endpoint_beta}"
        )
        print(
            "R076 primal tightness weights = "
            f"left {tail_primal_tightness_left}; "
            f"right {tail_primal_tightness_right}"
        )
        print(
            "R077 cascade recursion gap = "
            f"{tail_cascade_increment}; left scale ratio squared = "
            f"{tail_cascade_left_ratio_squared}"
        )
        print(
            "R077 cascade endpoint masses = "
            f"left {tail_cascade_left_mass}; "
            f"right {tail_cascade_right_mass}"
        )
        print(
            "R079 cascade phase squared = "
            f"{tail_cascade_phase_squared}; sixth-order q deficit = "
            f"{tail_sixth_order_endpoint_deficit}"
        )
        print(
            "R079 last-left-atom loss = "
            f"{tail_cascade_left_loss}; obstacle linear remainder = "
            f"{tail_obstacle_linear_remainder}"
        )
        print(
            "R079 previous-tail violation threshold = "
            f"{tail_cascade_obstacle_threshold}"
        )
        print(
            "R080 general balanced scale = "
            f"{tail_gap_balance_scale}; endpoint sum = "
            f"{tail_gap_endpoint_sum}"
        )
        print(
            "R080 general sixth-order loss = "
            f"{tail_gap_sixth_order_loss}"
        )
        print(
            "R081 regular minorant curvature = "
            f"{tail_regular_minorant_curvature}; quartic margin = "
            f"{tail_regular_minorant_margin}"
        )
        print(
            "R081 spike moment budget = "
            f"{tail_spike_moment_budget}; quartic cost = "
            f"{tail_spike_quartic_cost}; remaining margin = "
            f"{tail_spike_remaining_margin}"
        )
        print(
            "R081 repaired balanced coefficients = "
            f"linear {tail_repaired_linear}; "
            f"quadratic {tail_repaired_quadratic}; "
            f"c = {tail_repaired_first_coefficient}; "
            f"e = {tail_repaired_second_coefficient}"
        )
        print(
            "R082 Poisson-Fejer positive coefficient = "
            f"{tail_poisson_fejer_coefficient}"
        )
        print(
            "R084 localized flux identity residual = "
            f"{tail_localized_flux_balance}"
        )
        print(
            "R086 phase-tight endpoint tail-ratio factor = "
            f"{tail_endpoint_ratio_factor}"
        )
        print(
            "R087 endpoint surplus recursion residuals = "
            f"dual {tail_dual_surplus_residual}; "
            f"primal {tail_primal_surplus_residual}; "
            f"rounding {tail_balanced_rounding_identity}"
        )
        print(
            "R088 alternating endpoint coupling residuals = "
            f"even {tail_alternating_coupling_even}; "
            f"odd {tail_alternating_coupling_odd}"
        )
        print(
            "R089 curvature-cover residuals = "
            f"minorant {tail_cover_minorant_residual}; "
            f"objective {tail_cover_objective_residual}; "
            f"cusp {tail_cover_cusp_coefficient}"
        )
        print(
            "R090 uniform-price residuals = "
            f"price {tail_cover_uniform_price_residual}; "
            f"nested kernel {tail_cover_nested_kernel_residual}; "
            f"nested price {tail_cover_nested_price_residual}; "
            f"local balance {tail_cover_local_balance_residual}; "
            f"obstacle factor {tail_cover_linear_obstacle_factor}"
        )
        print(
            "R091 cumulative-cap kernel residual = "
            f"{tail_cumulative_cap_kernel_residual}; "
            f"numerator {tail_cumulative_cap_numerator}"
        )
        print(
            "R092 rational endpoint residuals = "
            f"smoothing {tail_rational_smoothing_residual}; "
            f"detector {tail_rational_detector_residual}; "
            f"normalization {tail_endpoint_normalization_residual}; "
            f"derivative {tail_endpoint_normalization_derivative}"
        )
        print(
            "R093 dual rational endpoint residuals = "
            f"smoothing {tail_dual_rational_smoothing_residual}; "
            f"common kernel {tail_common_rational_kernel_residual}; "
            f"detector {tail_dual_rational_detector_residual}; "
            f"normalization {tail_dual_endpoint_normalization_residual}; "
            "derivative "
            f"{tail_dual_endpoint_normalization_derivative}"
        )
        print(
            "R094 exact Poisson residuals = "
            f"Fejer generating {tail_fejer_generating_residual}; "
            f"slack {tail_poisson_slack_residual}"
        )
        print(
            "R095 mixed rational residuals = "
            f"detector {tail_mixed_rational_detector_residual}; "
            f"closed form {tail_mixed_rational_closed_form_residual}; "
            f"deficit {tail_mixed_deficit_expansion_residual}"
        )
        print(
            "R096 diagonal-smoother residuals = "
            "convex decomposition "
            f"{tail_smoother_convex_decomposition_residual}; "
            f"Poisson extremality {tail_smoother_poisson_residual}; "
            "heat falsifier "
            f"{tail_smoother_heat_first_variation_residual}"
        )
        print(f"Si(2*pi) = {tail_sine_integral}")
        print(f"Si(pi) = {tail_half_sine_integral}")
        print(f"envelope constant = {tail_envelope}")
        print(f"R067 pointwise-envelope constant = {tail_universal}")
        print(f"R069 unconditional limsup constant = {tail_regular}")
        print(f"R069 improvement over R067 = {tail_gap}")
        print(
            "R072 contact-minorant integral = "
            f"{tail_contact_minorant_integral} = "
            f"{tail_contact_minorant}"
        )
        print(
            "R072 unconditional liminf upper = "
            f"{tail_contact_subsequence_upper_exact} = "
            f"{tail_contact_subsequence_upper}"
        )
        print(f"directed rounding = python-flint {tail_flint_version}")
        print("EXACT THIRD-BOUNDARY INFINITE-TAIL CONSTANT PASS")
        return

    if args.large_kappa_boundary:
        (
            plus_linear,
            minus_linear,
            plus_quadratic,
            minus_quadratic,
            moment_limit,
            gannot_limit,
            family_alpha,
            gannot_coefficient,
            family_coefficient,
        ) = derive_large_kappa_boundary_layer()
        print("EXACT GENERIC NAG LARGE-KAPPA BOUNDARY LAYER")
        print(f"reverse linear gap / v^6 = {plus_linear}")
        print(f"forward linear gap / v^6 = {minus_linear}")
        print(f"reverse quadratic gap / v^6 = {plus_quadratic}")
        print(f"forward quadratic gap / v^6 = {minus_quadratic}")
        print(f"zeroth moment * v^17 = {moment_limit}")
        print(f"Gannot cubic limit = {gannot_limit}")
        print(f"family alpha correction = {family_alpha}")
        print(f"Gannot q correction magnitude = {gannot_coefficient}")
        print(f"family q correction magnitude = {family_coefficient}")
        (
            shifted_moment,
            shifted_fixed_plus,
            shifted_fixed_minus,
            shifted_lag_one,
            shifted_envelope,
            shifted_growing_lag,
            shifted_tail_lag,
            shifted_resonant_plus,
            shifted_resonant_minus,
            shifted_resonance_displacement,
            chosen_lag_one,
            matched_coefficient,
        ) = derive_shifted_poisson_boundary_layer()
        (
            scan_plus,
            scan_plus_lag,
            scan_minus,
            scan_minus_lag,
        ) = shifted_poisson_falsification_scan()
        print("SHIFTED THIRD-ORDER POISSON PAIR")
        print(f"zeroth moment * epsilon^4 = {shifted_moment}")
        print(
            "fixed reverse-star G+ gap / epsilon^8 = "
            f"{shifted_fixed_plus}"
        )
        print(
            "fixed forward-star G- gap / epsilon^8 = "
            f"{shifted_fixed_minus}  (lag >= 2)"
        )
        print(
            "forward-star lag-one G- gap / epsilon^10 = "
            f"{shifted_lag_one}"
        )
        print(f"Poisson envelope = {shifted_envelope}")
        print(f"growing-lag gap * epsilon^4 = {shifted_growing_lag}")
        print(f"tail-scale gap * epsilon^4 = {shifted_tail_lag}")
        print(
            "resonant reverse-star G+ gap * epsilon^2 = "
            f"{shifted_resonant_plus}"
        )
        print(
            "resonant forward-star G- gap * epsilon^2 = "
            f"{shifted_resonant_minus}"
        )
        print(
            "near-resonance eta^2 coefficient = "
            f"{shifted_resonance_displacement}"
        )
        print(f"chosen lag-one limit = {chosen_lag_one}")
        print(f"matched q correction magnitude = {matched_coefficient}")
        print(
            "epsilon=10^(-1/2) falsification scan: "
            f"G+ {scan_plus:.6e} at lag {scan_plus_lag}, "
            f"G- {scan_minus:.6e} at lag {scan_minus_lag}"
        )
        (
            third_anchor,
            third_moment_upper,
            third_resonance,
            first_resonance,
            third_moment_lower,
            third_alpha_lower,
            third_rate_coefficient,
        ) = derive_local_width_third_boundary()
        print("RESTRICTED LOCAL-WIDTH THIRD BOUNDARY")
        print(f"lag-one local quadratic / epsilon^10 = {third_anchor}")
        print(f"second-moment upper bound = {third_moment_upper}")
        print(f"weighted resonant reverse limit = {third_resonance}")
        print(f"first scaled resonance = {first_resonance}")
        print(f"second-moment lower bound = {third_moment_lower}")
        print(f"alpha remainder lower bound = {third_alpha_lower}")
        print(
            "restricted local-width s^(-7/4) coefficient = "
            f"{third_rate_coefficient}"
        )
        (
            moving_scale,
            arbitrary_moment_capacity,
            satellite_cost,
            satellite_resonance,
            normalized_diffusion,
            normalized_mass,
            boundary_cost_scale,
            ninth_diffusion,
            ninth_mass,
            ninth_normalized_cost,
            ninth_cost,
        ) = derive_satellite_third_boundary()
        print("ARBITRARY-MEASURE THIRD BOUNDARY")
        print(f"moving radial scale / epsilon^12 = {moving_scale}")
        print(
            "lag-one moment capacity / epsilon^2 = "
            f"{arbitrary_moment_capacity}"
        )
        print(f"satellite lag-one cost / epsilon^8 = {satellite_cost}")
        print(
            "satellite resonant gap / epsilon^12 = "
            f"{satellite_resonance}"
        )
        print(f"normalized diffusion = {normalized_diffusion}")
        print(f"normalized point mass = {normalized_mass}")
        print(f"boundary objective scale = {boundary_cost_scale}")
        print(f"one-satellite normalized diffusion = {ninth_diffusion}")
        print(f"one-satellite normalized mass = {ninth_mass}")
        print(f"one-satellite normalized cost = {ninth_normalized_cost}")
        print(f"one-satellite alpha cost = {ninth_cost}")
        (
            sixteenth_zero,
            sixteenth_first,
            sixteenth_second,
            *sixteenth_data,
        ) = derive_sixteenth_grid_certificate()
        sixteenth_gaps = sixteenth_data[:6]
        (
            sixteenth_cost,
            sixteenth_upper,
            ninth_lower,
        ) = sixteenth_data[6:]
        print("EXACT SIXTEENTH-GRID IMPROVEMENT")
        print(
            "probability weights at 0, 1/16, 1/8 = "
            f"({sixteenth_zero}, {sixteenth_first}, {sixteenth_second})"
        )
        print(
            "strict gaps at lags 2:7 = "
            + ", ".join(str(gap) for gap in sixteenth_gaps)
        )
        print(f"sixteenth normalized cost = {sixteenth_cost}")
        print(f"rational upper bound on sixteenth cost = {sixteenth_upper}")
        print(f"rational lower bound on ninth cost = {ninth_lower}")
        (
            dual_one,
            dual_eight,
            dual_objective,
            dual_curvature,
            dual_rational_margin,
            dual_minimum_box,
            dual_minimum_gap,
            dual_flint_version,
        ) = verify_two_mode_boundary_dual()
        print("EXACT RATIONAL TWO-MODE DUAL")
        print(f"lambda_1 = {dual_one}, lambda_8 = {dual_eight}")
        print(f"dual objective = {dual_objective}")
        print(f"dual curvature sum = {dual_curvature} < 1/5 < 2/pi^2")
        print(
            "normalized obstacle minimum box = "
            f"{dual_minimum_box}; enclosure = {dual_minimum_gap}"
        )
        print(f"certified normalized obstacle margin = {dual_rational_margin}")
        print(
            "obstacle cover = 50000 exact rational boxes; "
            f"python-flint {dual_flint_version}"
        )
        (
            fixed_precision,
            fixed_degree,
            fixed_minimum_box,
            fixed_minimum_gap,
            fixed_minimum_gap_decimal,
        ) = verify_two_mode_boundary_dual_fixed_point()
        print("INDEPENDENT INTEGER FIXED-POINT REPLAY")
        print(
            f"precision = {fixed_precision} bits; "
            f"Taylor truncation index = {fixed_degree}"
        )
        print(
            "normalized obstacle minimum box = "
            f"{fixed_minimum_box}; lower enclosure = "
            f"{fixed_minimum_gap} ({fixed_minimum_gap_decimal})"
        )
        print(
            "obstacle cover = 50000 exact rational boxes; "
            "Machin pi enclosure and integer-directed rounding"
        )
        print("EXACT MATCHING NAG BOUNDARY-LAYER CERTIFICATE PASS")
        return

    if args.lag_one_discriminant:
        reduced, resultant, denominator = derive_lag_one_discriminant()
        s, q, x = sp.symbols("s q x")
        print("EXACT GENERIC NAG LAG-ONE/MINIMIZER REDUCTION")
        print(f"reduced degree in x = {sp.degree(reduced, x)}")
        print(f"reduced degree in q = {sp.degree(reduced, q)}")
        print(f"denominator factorization = {denominator}")
        print(f"discriminant factorization = {resultant}")
        if args.print_polynomial:
            print(f"P_infinity(s,q,x) = {reduced}")
        print("GANNOT CUBIC IDENTITY PASS")
        return

    assert args.lag is not None
    reduced, numerator, denominator, core = derive(args.lag)
    s, q, x, z = sp.symbols("s q x z")
    primitive = sp.primitive(sp.Poly(reduced, x, q, domain=sp.QQ.frac_field(s)))[1]
    expression = primitive.as_expr()
    print("EXACT GENERIC NAG CYCLE REDUCTION")
    print(f"lag = {args.lag}")
    print(f"raw numerator degree in z = {sp.degree(numerator, z)}")
    print(f"core degree in z = {sp.degree(core, z)}")
    print(f"reduced degree in x = {sp.degree(expression, x)}")
    print(f"reduced degree in q = {sp.degree(expression, q)}")
    print(f"operation count = {sp.count_ops(expression)}")
    print(f"denominator factorization = {sp.factor(denominator)}")
    if args.print_polynomial:
        print(f"P_m(s,q,x) = {sp.factor(expression)}")
    print("EXACT GENERIC NAG CYCLE REDUCTION PASS")


if __name__ == "__main__":
    main()


==> anc/code/scripts/nag_exact_memory18_certificate.json <==
{
  "status": "compact exact-decimal seed for the exact algebraic memory-18 optimal-factor certificate; the verifier supplies the proof",
  "memory": 18,
  "rho_tan": "0.56442327797289351191064244846217017114257567825326360141777609895975103762040016...",
  "simple_formula": {
    "Lambda1": {
      "18,17": "1-q^18",
      "0,18": "1-q"
    },
    "p": "p_k=-18(1-q)q^k for 0<=k<=16; p17=18(1-q^17)",
    "state_s": "[1,z^-1,g*z^17,...,g]",
    "input": "g*z^18",
    "D_drop_row_zero_based": 19,
    "D_minor_determinant": "z^18*(z-q)*(q-beta*z)",
    "P": "P0+Pi_X H Pi_X"
  },
  "H_upper_bands_rational_2dp": [
    ["-57.88", "-49.51", "-40.68", "-41.63", "-44.84", "-57.88", "-57.88", "-40.92", "-28.30", "-18.29", "-12.73", "-12.18", "-9.24", "-8.43", "-11.45", "15.00", "22.98", "19.51", "18.21", "24.81"],
    ["5.21", "1.41", "3.44", "-7.95", "-11.10", "5.02", "5.40", "0.05", "-2.35", "-2.61", "-3.77", "-2.50", "-3.26", "-6.38", "4.05", "21.52", "22.57", "18.44", "18.73"],
    ["-7.39", "-3.41", "4.24", "2.25", "21.18", "17.43", "12.48", "4.98", "2.48", "1.37", "0.65", "0.48", "-2.65", "4.95", "5.97", "19.55", "18.48", "13.28"],
    ["0.11", "-7.28", "-23.77", "2.24", "4.49", "5.94", "5.43", "3.05", "3.22", "1.78", "1.22", "0.22", "4.04", "5.64", "2.81", "14.05", "9.03"],
    ["6.21", "-5.05", "1.28", "-5.50", "-4.85", "-1.76", "0.74", "1.98", "0.85", "0.44", "0.22", "0.78", "2.46", "1.94", "0.65", "5.19"]
  ],
  "Lambda2_sparse_rational_2dp": {
    "star_to_sample": ["0.00", "16.10", "1.54", "8.68", "0.11", "11.96", "21.20", "35.09", "26.98", "26.68", "25.81", "19.88", "14.15", "9.52", "5.78", "3.54", "2.12", "1.30", "0.75"],
    "reverse_adjacent": ["57.81", "57.81", "57.81", "57.81", "57.81", "57.81", "57.81", "57.81", "57.81", "57.81", "57.81", "37.96", "23.84", "14.36", "8.60", "5.09", "3.00", "1.73"]
  },
  "discovery_only": {
    "solver": "Clarabel",
    "description": "The stored two-decimal rationals were rounded from a sparse SDP candidate. Solver status and floating diagnostics are not premises of the theorem."
  }
}


==> anc/code/scripts/plot_nag_exact_example.py <==
"""Plot the exact kappa=10 NAG worst-case example.

The displayed decimals are midpoints of the exact algebraic isolating boxes
certified by verify_nag_exact_rate.py.
They are used only to render the figure.
The script checks the geometric rate and the active lag-1 and lag-18
interpolation margins before saving the plot.

Run in the supplied project environment:

    uv run python code/scripts/plot_nag_exact_example.py
"""

from __future__ import annotations

import os
from pathlib import Path
import shutil
import tempfile


PLOT_CACHE = Path(tempfile.gettempdir()) / "nag-exact-plot-cache"
PLOT_CACHE.mkdir(parents=True, exist_ok=True)
os.environ.setdefault("MPLCONFIGDIR", str(PLOT_CACHE / "matplotlib"))
os.environ.setdefault("XDG_CACHE_HOME", str(PLOT_CACHE))
os.environ["SOURCE_DATE_EPOCH"] = "0"  # deterministic PDF metadata

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np


ROOT = Path(__file__).resolve().parents[2]
OUTPUT_PDF = ROOT / "images" / "nag_exact_example.pdf"
OUTPUT_PNG = ROOT / "images" / "nag_exact_example.png"
PAPER_ROOT = ROOT / "papers/iclr2027_nag"

# Midpoints of the exact P = P_x = 0 isolating boxes.
Q_STAR = float(
    "0.564423277972893511910642448462170171142575678253263601417776"
)
X_STAR = float(
    "1.453201112965716048372942124819741066321382012751420614511162"
)
F_STAR_CERTIFIED = float(
    "0.635656326120663399813305213978517401116606600038383798957642"
)
KAPPA = 10.0

BLUE = "#315A76"
ORANGE = "#A66B45"
GREEN = "#64816B"
DARK_GRAY = "#333333"


def interpolation_margins(
    z: complex, q: float, beta: float, max_lag: int
) -> tuple[np.ndarray, np.ndarray, float]:
    """Return the forward and reverse star margins of the exact spiral tail."""

    evaluation = 1 + beta - beta / z
    gradient = KAPPA * (evaluation - z)
    common = abs(gradient) ** 2 / (2 * KAPPA) + KAPPA * q / (
        2 * (KAPPA - 1)
    )

    def constants(lag: int) -> tuple[float, float]:
        multiplier = z**lag
        difference = 1 - multiplier
        quadratic = abs(difference) ** 2 * common
        forward = (
            np.real(np.conj(multiplier * gradient) * difference * evaluation)
            + quadratic
        )
        reverse = (
            np.real(np.conj(gradient) * (-difference * evaluation))
            + quadratic
        )
        return float(forward), float(reverse)

    forward_one, _ = constants(1)
    function_value = forward_one / (1 - q)
    forward_margins = []
    reverse_margins = []
    for lag in range(1, max_lag + 1):
        forward, reverse = constants(lag)
        forward_residual = -(1 - q**lag) * function_value + forward
        reverse_residual = (1 - q**lag) * function_value + reverse
        forward_margins.append(-forward_residual)
        reverse_margins.append(-reverse_residual)

    forward_array = np.asarray(forward_margins)
    reverse_array = np.asarray(reverse_margins)
    if abs(forward_array[0]) > 2e-13:
        raise AssertionError("the forward lag-1 equality was lost")
    if abs(reverse_array[17]) > 2e-13:
        raise AssertionError("the reverse lag-18 equality was lost")
    if np.min(forward_array[1:]) <= 0:
        raise AssertionError("an inactive forward margin is not positive")
    if np.min(np.delete(reverse_array, 17)) <= 0:
        raise AssertionError("an inactive reverse margin is not positive")

    # Set the two algebraic equalities to exact zero for rendering.
    forward_array[0] = 0
    reverse_array[17] = 0
    return forward_array, reverse_array, function_value


def main() -> None:
    u = X_STAR / 2
    v = np.sqrt(Q_STAR - u**2)
    z = complex(u, v)
    beta = (np.sqrt(KAPPA) - 1) / (np.sqrt(KAPPA) + 1)
    theta = np.angle(z)

    steps = np.arange(31)
    iterates = np.empty(steps.size, dtype=complex)
    iterates[0] = 1 / z
    iterates[1:] = z ** (steps[1:] - 1)
    evaluation_mode = 1 + beta - beta / z
    evaluation_points = np.empty(steps.size, dtype=complex)
    evaluation_points[0] = iterates[0]
    evaluation_points[1:] = z ** (steps[1:] - 1) * evaluation_mode

    normalized_distance = abs(iterates) ** 2 / abs(iterates[0]) ** 2
    if not np.allclose(
        normalized_distance,
        Q_STAR**steps,
        rtol=3e-14,
        atol=3e-15,
    ):
        raise AssertionError("the plotted trajectory lost its exact geometric rate")

    max_lag = 35
    lags = np.arange(1, max_lag + 1)
    forward_margin, reverse_margin, function_value = interpolation_margins(
        z, Q_STAR, beta, max_lag
    )
    if abs(function_value - F_STAR_CERTIFIED) >= 2e-15:
        raise AssertionError("floating plot data disagree with the certified tail value")

    plt.rcParams.update(
        {
            "text.usetex": True,
            "font.family": "serif",
            "font.serif": ["Computer Modern Roman"],
            "font.size": 11,
            "axes.titlesize": 11,
            "axes.labelsize": 11,
            "legend.fontsize": 10,
            "xtick.labelsize": 10,
            "ytick.labelsize": 10,
            "axes.spines.top": False,
            "axes.spines.right": False,
            "axes.axisbelow": True,
        }
    )

    figure = plt.figure(figsize=(6.5, 3.8), constrained_layout=True)
    grid = figure.add_gridspec(
        2,
        2,
        width_ratios=(1.6, 1),
    )
    spiral_axis = figure.add_subplot(grid[:, 0])
    rate_axis = figure.add_subplot(grid[0, 1])
    margin_axis = figure.add_subplot(grid[1, 1])

    shown = 21
    spiral_axis.plot(
        iterates[:shown].real,
        iterates[:shown].imag,
        color=BLUE,
        linewidth=2.0,
        marker="o",
        markersize=5,
        label=r"$x_t$",
        zorder=3,
    )
    spiral_axis.scatter(
        evaluation_points[:shown].real,
        evaluation_points[:shown].imag,
        color=ORANGE,
        marker="x",
        s=30,
        linewidths=1.0,
        label=r"$y_t$",
        zorder=2,
    )
    spiral_axis.scatter(
        [0],
        [0],
        color="black",
        marker="*",
        s=90,
        label=r"$x_\star$",
        zorder=4,
    )
    spiral_axis.annotate(
        r"$x_{-1}=x_0$",
        xy=(iterates[0].real, iterates[0].imag),
        xytext=(-20, -15),
        textcoords="offset points",
        ha="center",
    )
    spiral_axis.annotate(
        r"$x_1$",
        xy=(iterates[1].real, iterates[1].imag),
        xytext=(2, 8),
        textcoords="offset points",
    )
    spiral_axis.set_title("(a) Iterates and query points", loc="left")
    spiral_axis.set_xlabel("First coordinate")
    spiral_axis.set_ylabel("Second coordinate")
    spiral_axis.set_aspect("equal", adjustable="datalim")
    spiral_axis.grid(color="#D9D9D9", linewidth=0.6, alpha=0.65)
    spiral_axis.legend(loc="upper right", frameon=False)

    quadratic_rate = (1 - 1 / np.sqrt(KAPPA)) ** 2
    classical_rate = 1 - 1 / np.sqrt(KAPPA)
    rate_axis.semilogy(
        steps,
        Q_STAR**steps,
        color=BLUE,
        linewidth=2.0,
        label=r"$q_{10}^t$",
    )
    rate_axis.semilogy(
        steps,
        quadratic_rate**steps,
        color=GREEN,
        linestyle="--",
        linewidth=1.6,
        label="Quadratic",
    )
    rate_axis.semilogy(
        steps,
        classical_rate**steps,
        color=ORANGE,
        linestyle=":",
        linewidth=2.0,
        label="Classical",
    )
    rate_axis.set_title("(b) Squared distance", loc="left")
    rate_axis.set_xlabel(r"Iteration $t$")
    rate_axis.set_ylabel(
        r"$\|x_t-x_\star\|^2/\|x_0-x_\star\|^2$"
    )
    rate_axis.set_xlim(0, steps[-1])
    rate_axis.grid(which="both", color="#D9D9D9", linewidth=0.5, alpha=0.6)
    rate_axis.legend(frameon=False, loc="lower left", handlelength=1.8)

    margin_axis.plot(
        lags,
        forward_margin,
        color=BLUE,
        marker="o",
        markersize=4,
        linewidth=1.6,
        label=r"$(1,t+1)$",
    )
    margin_axis.plot(
        lags,
        reverse_margin,
        color=ORANGE,
        marker="s",
        markersize=4,
        markerfacecolor="white",
        linestyle="--",
        linewidth=1.6,
        label=r"$(t+1,1)$",
    )
    margin_axis.scatter(
        [1, 18],
        [0, 0],
        facecolors="white",
        edgecolors=DARK_GRAY,
        linewidths=1.4,
        s=38,
        zorder=5,
    )
    margin_axis.annotate(
        r"$(1,2)$",
        xy=(1, 0),
        xytext=(4, 9),
        textcoords="offset points",
        color=DARK_GRAY,
    )
    margin_axis.annotate(
        r"$(19,1)$",
        xy=(18, 0),
        xytext=(-10, 15),
        textcoords="offset points",
        ha="right",
        color=DARK_GRAY,
        arrowprops={"arrowstyle": "-", "color": DARK_GRAY, "linewidth": 0.8,
                    "shrinkB": 5},
    )
    margin_axis.set_yscale("symlog", linthresh=1e-6, linscale=0.7)
    margin_axis.set_ylim(-3e-7, 0.35)
    margin_axis.set_xlim(0.5, max_lag + 0.5)
    margin_axis.set_title("(c) Interpolation slack", loc="left")
    margin_axis.set_xlabel(r"Index separation $t$")
    margin_axis.set_ylabel("Slack")
    margin_axis.grid(which="both", color="#D9D9D9", linewidth=0.5, alpha=0.6)
    margin_axis.legend(
        frameon=False, loc="lower right", bbox_to_anchor=(1, 0.17),
        handlelength=1.5, handletextpad=0.4, borderaxespad=0.2,
    )

    OUTPUT_PDF.parent.mkdir(parents=True, exist_ok=True)
    figure.savefig(OUTPUT_PDF, bbox_inches="tight", pad_inches=0.03)
    figure.savefig(OUTPUT_PNG, dpi=300, bbox_inches="tight", pad_inches=0.03)
    if PAPER_ROOT.is_dir():
        for output in (OUTPUT_PDF, OUTPUT_PNG):
            shutil.copy2(output, PAPER_ROOT / "figures" / output.name)
    plt.close(figure)
    print(f"q_star = {Q_STAR:.16f}")
    print(f"z_star = {z.real:.16f} + {z.imag:.16f} i")
    print(f"theta_star = {theta:.16f}")
    print(f"certified tail function value = {F_STAR_CERTIFIED:.16f}")
    print(f"forward lag-1 margin = {forward_margin[0]:.1f}")
    print(f"reverse lag-18 margin = {reverse_margin[17]:.1f}")
    print(f"wrote {OUTPUT_PDF}")
    print(f"wrote {OUTPUT_PNG}")


if __name__ == "__main__":
    main()


==> anc/code/scripts/verify_nag_exact_rate.py <==
"""Exact-certificate audit of the algebraic NAG worst-case rate.

Run in the supplied project environment:

  uv run --with python-flint python code/scripts/verify_nag_exact_rate.py

Set ``NAG_ARB_PRECISION`` to replay at another precision of at least 256
bits; the default is 512.

The theorem data are algebraic or rational.  Interval Newton isolates the
algebraic pair ``P = P_x = 0``.  Outward-rounded interval arithmetic proves
all strict inequalities uniformly on that isolating box.  Exact symbolic
identities, rather than a small floating residual, establish every equality.

The upper certificate is a memory-18 Lyapunov inequality at the optimal factor.
The lower certificate is one fixed cold-start planar spiral whose two active
interpolation inequalities are exact equalities.  No optimization solver,
solver status, tolerance, or relaxed rate is used by this script.

The stored completion is deliberately compact: a bandwidth-four symmetric
matrix with two-decimal rational entries and a state-domination multiplier
with only 36 positive entries.  ``discover_nag_sparse_completion.py``
reconstructs the Clarabel discovery step separately.
"""

from __future__ import annotations

import importlib.util
import json
import math
import os
import platform
from fractions import Fraction
from pathlib import Path

import flint
import numpy as np
import sympy as sym
from flint import acb, arb, ctx


if not __debug__:
    raise RuntimeError("run the exact verifier without Python's -O flag")


ROOT = Path(__file__).resolve().parents[2]
VERIFIER = ROOT / "code/scripts/verify_nag_memory_certificate.py"
SEED = Path(__file__).with_name("nag_exact_memory18_certificate.json")

spec = importlib.util.spec_from_file_location("nag_verify", VERIFIER)
nag = importlib.util.module_from_spec(spec)
assert spec.loader is not None
spec.loader.exec_module(nag)
ARB_PRECISION = int(os.environ.get("NAG_ARB_PRECISION", "512"))
if ARB_PRECISION < 256:
    raise ValueError("NAG_ARB_PRECISION must be at least 256 bits")
ctx.prec = ARB_PRECISION

memory = 18
state_dimension = 20

# Rebuild the exact degree-19 tangency polynomial over Q(sqrt(10)).
z_symbol, zbar_symbol, q_symbol, x_symbol = sym.symbols("z zbar q x")
sqrt_ten_symbol = sym.sqrt(10)
beta_symbol = (11 - 2 * sqrt_ten_symbol) / 9
assert sym.simplify(
    beta_symbol
    - (sqrt_ten_symbol - 1) / (sqrt_ten_symbol + 1)
) == 0


def conjugate_symbolic(expression):
    return expression.xreplace({z_symbol: zbar_symbol, zbar_symbol: z_symbol})


def inner_symbolic(left, right):
    return sym.expand(
        (
            left * conjugate_symbolic(right)
            + conjugate_symbolic(left) * right
        )
        / 2
    )


evaluation_symbol = 1 + beta_symbol - beta_symbol / z_symbol
gradient_symbol = 10 * (evaluation_symbol - z_symbol)
assert sym.expand(
    z_symbol * gradient_symbol
    + 10 * (z_symbol - 1) * (z_symbol - beta_symbol)
) == 0
common_symbol = sym.expand(
    gradient_symbol * conjugate_symbolic(gradient_symbol) / 20
    + 5 * q_symbol / 9
)


def residual_constants_symbolic(lag):
    multiplier = z_symbol**lag
    one_minus = 1 - multiplier
    quadratic = sym.expand(
        one_minus * conjugate_symbolic(one_minus) * common_symbol
    )
    forward = sym.expand(
        inner_symbolic(
            multiplier * gradient_symbol, one_minus * evaluation_symbol
        )
        + quadratic
    )
    reverse = sym.expand(
        inner_symbolic(gradient_symbol, -one_minus * evaluation_symbol)
        + quadratic
    )
    return forward, reverse


forward_one = residual_constants_symbolic(1)[0]
reverse_eighteen = residual_constants_symbolic(18)[1]
gap_symbol = (
    forward_one / (1 - q_symbol)
    + reverse_eighteen / (1 - q_symbol**18)
)
gap_circle_symbol = sym.cancel(
    gap_symbol.subs(zbar_symbol, q_symbol / z_symbol)
)
numerator_symbol, denominator_symbol = sym.fraction(gap_circle_symbol)
assert sym.expand(
    denominator_symbol
    - 9
    * q_symbol
    * z_symbol**20
    * (q_symbol - 1)
    * (q_symbol + 1)
    * (q_symbol**2 - q_symbol + 1)
    * (q_symbol**2 + q_symbol + 1)
    * (q_symbol**6 - q_symbol**3 + 1)
    * (q_symbol**6 + q_symbol**3 + 1)
) == 0
core_symbol, remainder_symbol = sym.div(
    numerator_symbol,
    (z_symbol - 1) * (z_symbol - q_symbol),
    z_symbol,
)
assert sym.expand(remainder_symbol) == 0
assert sym.degree(core_symbol, z_symbol) == 38
symmetric_powers = [sym.Integer(2), x_symbol]
for degree in range(2, 20):
    symmetric_powers.append(
        sym.expand(
            x_symbol * symmetric_powers[-1]
            - q_symbol * symmetric_powers[-2]
        )
    )
tangency_polynomial = sym.expand(
    core_symbol.coeff(z_symbol, 19)
    + sum(
        core_symbol.coeff(z_symbol, 19 + degree)
        * symmetric_powers[degree]
        for degree in range(1, 20)
    )
)
assert sym.degree(tangency_polynomial, x_symbol) == 19
assert sym.degree(tangency_polynomial, q_symbol) == 19
assert sym.expand(
    z_symbol**19
    * tangency_polynomial.subs(
        x_symbol, z_symbol + q_symbol / z_symbol
    )
    - core_symbol
) == 0

# ``interpolation_multiplier`` represents minus twice L-mu times each
# interpolation residual.  This scalar polynomial check proves that sign and
# normalization exactly, coordinate by coordinate, for (mu,L)=(1,10).
yi_symbol, yj_symbol, gi_symbol, gj_symbol = sym.symbols("yi yj gi gj")
dy_symbol = yi_symbol - yj_symbol
dg_symbol = gi_symbol - gj_symbol
residual_quadratic_symbol = sym.expand(
    gj_symbol * dy_symbol
    + dg_symbol**2 / 20
    + sym.Rational(5, 9) * (dy_symbol - dg_symbol / 10) ** 2
)
multiplier_quadratic_symbol = sym.expand(
    -10 * dy_symbol**2
    - dg_symbol**2
    + 2 * dy_symbol * (gi_symbol - 10 * gj_symbol)
)
assert sym.expand(
    multiplier_quadratic_symbol + 18 * residual_quadratic_symbol
) == 0

# On the geometric mode, Phi=w^*Qw is therefore -18 times the two active
# residual quadratics.  The function-value terms cancel between these two
# weighted pairs.  The following factorization is the exact omitted-row
# compatibility identity used by the optimal-factor certificate.
weighted_active_circle_symbol = sym.cancel(
    (
        (1 - q_symbol**18) * forward_one
        + (1 - q_symbol) * reverse_eighteen
    ).subs(zbar_symbol, q_symbol / z_symbol)
)
assert sym.cancel(
    weighted_active_circle_symbol
    - (1 - q_symbol)
    * (1 - q_symbol**18)
    * numerator_symbol
    / denominator_symbol
) == 0
phi_circle_symbol = sym.cancel(-18 * weighted_active_circle_symbol)
phi_factor_symbol = sym.cancel(
    -18
    * (1 - q_symbol)
    * (1 - q_symbol**18)
    * (z_symbol - 1)
    * (z_symbol - q_symbol)
    * z_symbol**19
    / denominator_symbol
)
assert sym.cancel(
    phi_circle_symbol
    - phi_factor_symbol
    * tangency_polynomial.subs(
        x_symbol, z_symbol + q_symbol / z_symbol
    )
) == 0
frequency_factor_symbol = sym.cancel(
    2
    * (1 - q_symbol**18)
    * (x_symbol - 1 - q_symbol)
    / (
        q_symbol
        * (q_symbol + 1)
        * (q_symbol**2 - q_symbol + 1)
        * (q_symbol**2 + q_symbol + 1)
        * (q_symbol**6 - q_symbol**3 + 1)
        * (q_symbol**6 + q_symbol**3 + 1)
    )
)
assert sym.cancel(
    phi_factor_symbol
    - frequency_factor_symbol.subs(
        x_symbol, z_symbol + q_symbol / z_symbol
    )
) == 0

# At fixed q and z=e^{i theta} sqrt(q), (1/i)d/dtheta is z*d/dz.
# Differentiating the preceding factorization shows symbolically that both
# Phi and Phi' vanish whenever P=P_x=0.  The adjoint identity
# Phi'=-2q Im(s^*r), proved in the accompanying note and Lean structural
# lemma, then gives the symmetric-storage compatibility X^T Y=(X^T Y)^T.
phase_derivative_over_i_symbol = sym.cancel(
    z_symbol * sym.diff(phi_circle_symbol, z_symbol)
)
expected_phase_derivative_over_i_symbol = sym.cancel(
    z_symbol
    * sym.diff(phi_factor_symbol, z_symbol)
    * tangency_polynomial.subs(
        x_symbol, z_symbol + q_symbol / z_symbol
    )
    + phi_factor_symbol
    * (z_symbol - q_symbol / z_symbol)
    * sym.diff(tangency_polynomial, x_symbol).subs(
        x_symbol, z_symbol + q_symbol / z_symbol
    )
)
assert sym.cancel(
    phase_derivative_over_i_symbol
    - expected_phase_derivative_over_i_symbol
) == 0


def reduced_maps_symbolic(memory_length):
    """Rebuild the lifted NAG maps over Q(sqrt(10)) for exact mode checks."""

    algorithm = sym.Matrix(
        [[1 + beta_symbol, -beta_symbol], [1, 0]]
    )
    algorithm_input = sym.Matrix([[-sym.Rational(1, 10)], [0]])
    algorithm_output = sym.Matrix([[1 + beta_symbol, -beta_symbol]])
    truncate_recent = sym.Matrix.hstack(
        sym.eye(memory_length), sym.zeros(memory_length, 1)
    )
    truncate_oldest = sym.Matrix.hstack(
        sym.zeros(memory_length, 1), sym.eye(memory_length)
    )
    identity_with_star = sym.Matrix.hstack(
        sym.eye(memory_length + 1), sym.zeros(memory_length + 1, 1)
    )
    first = identity_with_star[:, 0]
    last = identity_with_star[:, memory_length]
    powers = [algorithm**exponent for exponent in range(memory_length + 1)]
    psi11 = powers[memory_length]
    psi12 = sym.Matrix.hstack(
        *(powers[exponent] * algorithm_input for exponent in range(memory_length))
    )
    psi21 = sym.Matrix.vstack(
        *(
            algorithm_output * powers[memory_length - 1 - index]
            for index in range(memory_length)
        )
    )
    psi22 = sym.zeros(memory_length, memory_length)
    for offset in range(1, memory_length):
        coefficient = (
            algorithm_output * powers[offset - 1] * algorithm_input
        )[0, 0]
        for index in range(memory_length - offset):
            psi22[index, index + offset] += coefficient
    lifted_algorithm = sym.Matrix.vstack(
        sym.Matrix.hstack(
            algorithm,
            algorithm_input * last.T * truncate_oldest.T,
        ),
        sym.Matrix.hstack(
            sym.zeros(memory_length, 2),
            truncate_recent * truncate_oldest.T,
        ),
    )
    lifted_input = sym.Matrix.vstack(
        sym.zeros(2, 1), truncate_recent * first
    )
    lifted_output = sym.Matrix.vstack(
        sym.Matrix.hstack(
            first * algorithm_output * psi11 + truncate_oldest.T * psi21,
            first * algorithm_output * psi12 + truncate_oldest.T * psi22,
        ),
        sym.Matrix.hstack(
            sym.zeros(memory_length + 1, 2), truncate_oldest.T
        ),
    )
    direct_output = sym.Matrix.vstack(
        sym.zeros(memory_length + 1, 1), first
    )
    state_projection = sym.Matrix.hstack(
        psi11, psi12, sym.zeros(2, 1)
    )
    return (
        lifted_algorithm,
        lifted_input,
        lifted_output,
        direct_output,
        state_projection,
    )


# Connect the compact active-symbol algebra above to the concrete lifted maps
# and pair indices used by the certificate.  These exact assertions rule out
# an indexing or state-ordering explanation for a zero-containing diagnostic.
(
    lifted_algorithm_symbol,
    lifted_input_symbol,
    lifted_output_symbol,
    direct_output_symbol,
    state_projection_symbol,
) = reduced_maps_symbolic(memory)
transition_symbol = sym.Matrix.hstack(
    lifted_algorithm_symbol, lifted_input_symbol
)
current_symbol = sym.Matrix.hstack(
    sym.eye(state_dimension), sym.zeros(state_dimension, 1)
)
output_symbol = sym.Matrix.hstack(
    lifted_output_symbol, direct_output_symbol
)
state_symbol = sym.Matrix(
    [1, 1 / z_symbol]
    + [gradient_symbol * z_symbol**degree for degree in range(17, -1, -1)]
)
extended_symbol = state_symbol.col_join(
    sym.Matrix([gradient_symbol * z_symbol**18])
)
transition_mode_residual = transition_symbol * extended_symbol - z_symbol * state_symbol
assert all(sym.cancel(entry) == 0 for entry in transition_mode_residual)
assert current_symbol * extended_symbol == state_symbol

expected_output_symbol = sym.Matrix(
    [evaluation_symbol * z_symbol**degree for degree in range(18, -1, -1)]
    + [gradient_symbol * z_symbol**degree for degree in range(18, -1, -1)]
)
output_mode_residual = output_symbol * extended_symbol - expected_output_symbol
assert all(sym.cancel(entry) == 0 for entry in output_mode_residual)
state_projection_mode_residual = (
    state_projection_symbol * extended_symbol
    - sym.Matrix([z_symbol**18, z_symbol**17])
)
assert all(
    sym.cancel(entry) == 0 for entry in state_projection_mode_residual
)

# Differentiate the lifted mode at fixed |z|^2=q.  Dividing the phase
# derivative by i turns d/dtheta into z*d/dz.  These two exact identities are
# the concrete lifted-system premise of the phase-adjoint calculation
# w'^* D r = -i*q*s^*r used below.
state_phase_over_i_symbol = state_symbol.applyfunc(
    lambda entry: sym.cancel(z_symbol * sym.diff(entry, z_symbol))
)
extended_phase_over_i_symbol = extended_symbol.applyfunc(
    lambda entry: sym.cancel(z_symbol * sym.diff(entry, z_symbol))
)
transition_phase_residual = (
    transition_symbol * extended_phase_over_i_symbol
    - z_symbol * state_symbol
    - z_symbol * state_phase_over_i_symbol
)
current_phase_residual = (
    current_symbol * extended_phase_over_i_symbol
    - state_phase_over_i_symbol
)
assert all(sym.cancel(entry) == 0 for entry in transition_phase_residual)
assert all(sym.cancel(entry) == 0 for entry in current_phase_residual)


def pair_quadratic_symbol(i, j):
    """The exact quadratic form made by one ordered interpolation weight."""

    yi = 0 if i == memory + 1 else expected_output_symbol[i]
    yj = 0 if j == memory + 1 else expected_output_symbol[j]
    gi = 0 if i == memory + 1 else expected_output_symbol[memory + 1 + i]
    gj = 0 if j == memory + 1 else expected_output_symbol[memory + 1 + j]
    difference_y = yi - yj
    difference_g = gi - gj
    return sym.expand(
        -10 * inner_symbolic(difference_y, difference_y)
        - inner_symbolic(difference_g, difference_g)
        + 2 * inner_symbolic(difference_y, gi - 10 * gj)
    )


indexed_phi_symbol = (
    (1 - q_symbol**18) * pair_quadratic_symbol(18, 17)
    + (1 - q_symbol) * pair_quadratic_symbol(0, 18)
)
indexed_phi_circle_symbol = sym.cancel(
    indexed_phi_symbol.subs(zbar_symbol, q_symbol / z_symbol)
)
assert sym.cancel(indexed_phi_circle_symbol - phi_circle_symbol) == 0

extended_sharp_symbol = extended_symbol.applyfunc(
    lambda entry: sym.cancel(entry.subs(z_symbol, q_symbol / z_symbol))
)
adjoint_symbol = (
    z_symbol * transition_symbol.T - q_symbol * current_symbol.T
)
left_kernel_residual = extended_sharp_symbol.T * adjoint_symbol
assert all(sym.cancel(entry) == 0 for entry in left_kernel_residual)

# Ground the phase-adjoint scalar identity in the concrete lifted ordering.
# If h=(1/i)w' and r is arbitrary, then
#
#     h^* (z T^T-q C^T) r = q s^* r.
#
# Multiplying by -i recovers w'^* D r=-i q s^*r.  Checking the row-vector
# identity before introducing r proves it for every storage mode.
extended_phase_sharp_symbol = extended_phase_over_i_symbol.applyfunc(
    lambda entry: sym.cancel(entry.subs(z_symbol, q_symbol / z_symbol))
)
state_sharp_symbol = state_symbol.applyfunc(
    lambda entry: sym.cancel(entry.subs(z_symbol, q_symbol / z_symbol))
)
phase_adjoint_row_residual = (
    extended_phase_sharp_symbol.T * adjoint_symbol
    - q_symbol * state_sharp_symbol.T
)
assert all(sym.cancel(entry) == 0 for entry in phase_adjoint_row_residual)

# Deleting row 19 makes the adjoint system explicitly solvable.  Its first
# two equations form a 2-by-2 block; row 20 gives r_2; rows 2,...,18 then
# give r_3,...,r_19 in order.  The determinant therefore has this exact
# factorization.  In particular, nonsingularity follows analytically from
# Im(z)>0, rather than from a numerical determinant calculation.
drop = 19
adjoint_rows = [index for index in range(state_dimension + 1) if index != drop]

# Expose the triangular factorization rather than trusting a black-box
# determinant expansion.  Rows 0 and 1 contain the only 2-by-2 block; row 20
# solves for coordinate 2; rows 2,...,18 then solve successively.
assert all(adjoint_symbol[row, column] == 0
           for row in (0, 1) for column in range(2, state_dimension))
first_block_determinant_symbol = sym.factor(
    adjoint_symbol[0, 0] * adjoint_symbol[1, 1]
    - adjoint_symbol[0, 1] * adjoint_symbol[1, 0]
)
first_block_factor_residual = sym.factor(
    first_block_determinant_symbol
    + (z_symbol - q_symbol) * (q_symbol - beta_symbol * z_symbol)
)
assert first_block_factor_residual == 0, first_block_factor_residual
assert adjoint_symbol[20, 2] == z_symbol
assert all(adjoint_symbol[20, column] == 0
           for column in range(state_dimension) if column != 2)
for row in range(2, 19):
    assert adjoint_symbol[row, row] == -q_symbol
    assert adjoint_symbol[row, row + 1] == z_symbol
    assert all(adjoint_symbol[row, column] == 0
               for column in range(state_dimension)
               if column not in (row, row + 1))
adjoint_minor_determinant_symbol = sym.factor(
    adjoint_symbol[adjoint_rows, :].det()
)
assert sym.expand(
    adjoint_minor_determinant_symbol
    - z_symbol**18
    * (z_symbol - q_symbol)
    * (q_symbol - beta_symbol * z_symbol)
) == 0

# The lower function value makes the forward lag-one residual zero by
# definition.  The reverse lag-18 residual is exactly (1-q^18) times the
# active gap, so P=0 makes it zero without a floating-point test.
function_zero_symbol = sym.cancel(forward_one / (1 - q_symbol))
active_forward_symbol = sym.cancel(
    -(1 - q_symbol) * function_zero_symbol + forward_one
)
active_reverse_symbol = sym.cancel(
    (1 - q_symbol**18) * function_zero_symbol + reverse_eighteen
)
assert active_forward_symbol == 0
assert sym.cancel(
    active_reverse_symbol - (1 - q_symbol**18) * gap_symbol
) == 0

# The cold-start prefix equality is a polynomial identity after clearing the
# nonzero mode z, not a numerical-zero test.
prefix_point_symbol = 1 / z_symbol
prefix_gradient_symbol = 10 * (prefix_point_symbol - 1)
assert sym.cancel(
    prefix_point_symbol - prefix_gradient_symbol / 10 - 1
) == 0
# On the certified circle ``z*zbar=q``, the prefix has squared norm ``1/q``
# and multiplication by ``z`` scales squared norm by exactly ``q``.  Together
# with the cold-prefix identity, this gives
# ``||x_t||^2 / ||x_0||^2 = q^t`` for every integer ``t>=0``.
assert sym.cancel(
    (prefix_point_symbol * conjugate_symbolic(prefix_point_symbol)).subs(
        zbar_symbol, q_symbol / z_symbol
    )
    - 1 / q_symbol
) == 0
assert sym.cancel(
    (z_symbol * zbar_symbol).subs(zbar_symbol, q_symbol / z_symbol)
    - q_symbol
) == 0

# Consequently, after zbar=q/z, the active residual gap has numerator
# (z-1)(z-q)z^19 P(q,z+q/z).  At the isolated root all omitted-row and
# symmetry compatibility identities used below therefore hold exactly.
assert sym.expand(
    numerator_symbol
    - (z_symbol - 1)
    * (z_symbol - q_symbol)
    * z_symbol**19
    * tangency_polynomial.subs(
        x_symbol, z_symbol + q_symbol / z_symbol
    )
) == 0


def rational_to_arb(value):
    return arb(int(sym.numer(value))) / int(sym.denom(value))


def coefficient_to_arb(value):
    expanded = sym.expand(value)
    rational_part = expanded.coeff(sqrt_ten_symbol, 0)
    radical_part = expanded.coeff(sqrt_ten_symbol, 1)
    assert sym.simplify(
        expanded
        - rational_part
        - radical_part * sqrt_ten_symbol
    ) == 0
    return (
        rational_to_arb(rational_part)
        + rational_to_arb(radical_part) * arb(10).sqrt()
    )


def evaluate_polynomial(polynomial, q_value, x_value):
    result = arb(0)
    for (q_degree, x_degree), coefficient in sym.Poly(
        polynomial, q_symbol, x_symbol
    ).terms():
        result += (
            coefficient_to_arb(coefficient)
            * q_value**q_degree
            * x_value**x_degree
        )
    return result


polynomial_x = sym.diff(tangency_polynomial, x_symbol)
frequency_x_symbol = sym.symbols("frequency_x")
frequency_quotient_symbol = sym.cancel(
    (
        tangency_polynomial.subs(x_symbol, frequency_x_symbol)
        - tangency_polynomial
        - polynomial_x * (frequency_x_symbol - x_symbol)
    )
    / (frequency_x_symbol - x_symbol) ** 2
)
assert sym.denom(frequency_quotient_symbol) == 1
assert sym.Poly(frequency_quotient_symbol, frequency_x_symbol).degree() == 17
assert sym.expand(
    tangency_polynomial.subs(x_symbol, frequency_x_symbol)
    - tangency_polynomial
    - polynomial_x * (frequency_x_symbol - x_symbol)
    - (frequency_x_symbol - x_symbol) ** 2 * frequency_quotient_symbol
) == 0


def interval_newton_isolation(q_text, x_text, radius_text):
    """Return an interval-Newton image strictly contained in its input box."""

    q_box = arb(q_text + " +/- " + radius_text)
    x_box = arb(x_text + " +/- " + radius_text)
    q_midpoint = arb(q_text)
    x_midpoint = arb(x_text)
    f_midpoint = evaluate_polynomial(
        tangency_polynomial, q_midpoint, x_midpoint
    )
    fx_midpoint = evaluate_polynomial(
        polynomial_x, q_midpoint, x_midpoint
    )
    j00 = evaluate_polynomial(
        sym.diff(tangency_polynomial, q_symbol), q_box, x_box
    )
    j01 = evaluate_polynomial(polynomial_x, q_box, x_box)
    j10 = evaluate_polynomial(
        sym.diff(polynomial_x, q_symbol), q_box, x_box
    )
    j11 = evaluate_polynomial(
        sym.diff(polynomial_x, x_symbol), q_box, x_box
    )
    jacobian_determinant = j00 * j11 - j01 * j10
    assert jacobian_determinant > 0
    q_image = q_midpoint - (
        j11 * f_midpoint - j01 * fx_midpoint
    ) / jacobian_determinant
    x_image = x_midpoint - (
        -j10 * f_midpoint + j00 * fx_midpoint
    ) / jacobian_determinant
    assert q_image.lower() > q_box.lower()
    assert q_image.upper() < q_box.upper()
    assert x_image.lower() > x_box.lower()
    assert x_image.upper() < x_box.upper()
    return q_box, x_box, q_image, x_image


# The shorter rational box is printed in the public note.  The narrower box
# retains more digits for the subsequent strict certificate checks.
(
    q_public_initial,
    x_public_initial,
    q_public_newton,
    x_public_newton,
) = interval_newton_isolation(
    "0.5644232779728935119106424484621701711426",
    "1.4532011129657160483729421248197410663214",
    "1e-40",
)
q_center_text = (
    "0.56442327797289351191064244846217017114257567825326360141777609895975103762040016"
)
x_center_text = (
    "1.45320111296571604837294212481974106632138201275142061451116150309307376370791865"
)
q_initial, x_initial, q_newton, x_newton = interval_newton_isolation(
    q_center_text, x_center_text, "1e-70"
)

# From here q and x denote the unique exact common root enclosed by the
# Newton images.  The positive phase is z=u+iv with u=x/2 and v=sqrt(q-u^2).
q = q_newton
x_tangency = x_newton
u = x_tangency / 2
v = (q - u * u).sqrt()
z = acb(u, v)
assert 0 < q and q < 1 and v > 0
quadratic_rate = (1 - 1 / arb(10).sqrt()) ** 2
classical_rate = 1 - 1 / arb(10).sqrt()
assert quadratic_rate < q and q < classical_rate
assert abs(z) > 0 and abs(z - 1) > 0

# At the common root P=P_x=0, the exact divided-difference identity above is
#
#   P(q,xi) = (xi-x)^2 R(q,x,xi).
#
# Prove R>0 on a rational interval strictly containing every feasible circle
# coordinate xi=z+q/z in [-2*sqrt(q),2*sqrt(q)].  A centered Taylor form on
# 64 exact rational subintervals avoids cancellation in the degree-17
# polynomial and proves that x is the only feasible-frequency zero of P.
frequency_polynomial = sym.Poly(
    frequency_quotient_symbol, frequency_x_symbol
)
frequency_coefficients = [
    evaluate_polynomial(coefficient, q, x_tangency)
    for coefficient in frequency_polynomial.all_coeffs()
]
frequency_derivative_coefficients = []
current_coefficients = frequency_coefficients
while current_coefficients:
    frequency_derivative_coefficients.append(current_coefficients)
    current_degree = len(current_coefficients) - 1
    current_coefficients = [
        current_coefficients[index] * (current_degree - index)
        for index in range(current_degree)
    ]


def evaluate_univariate_horner(coefficients, argument):
    value = coefficients[0]
    for coefficient in coefficients[1:]:
        value = value * argument + coefficient
    return value


frequency_cover = Fraction(1503, 1000)
frequency_segments = 64
frequency_width = 2 * frequency_cover / frequency_segments
assert frequency_segments * frequency_width == 2 * frequency_cover
assert 2 * q.sqrt() < arb(frequency_cover.numerator) / frequency_cover.denominator
frequency_quotient_boxes = []
for segment in range(frequency_segments):
    midpoint = (
        -frequency_cover
        + (2 * segment + 1) * frequency_width / 2
    )
    radius = frequency_width / 2
    assert radius > 0
    midpoint_ball = arb(midpoint.numerator) / midpoint.denominator
    radius_ball = arb(radius.numerator) / radius.denominator
    centered_argument = arb(arb(0), radius_ball)
    quotient_box = arb(0)
    centered_power = arb(1)
    for order, coefficients in enumerate(frequency_derivative_coefficients):
        quotient_box += (
            evaluate_univariate_horner(coefficients, midpoint_ball)
            / math.factorial(order)
            * centered_power
        )
        centered_power *= centered_argument
    assert quotient_box > 17
    frequency_quotient_boxes.append(quotient_box)
minimum_frequency_quotient = min(
    frequency_quotient_boxes, key=lambda entry: entry.lower()
)

denominator_at_root = (
    9
    * q
    * z**20
    * (q - 1)
    * (q + 1)
    * (q**2 - q + 1)
    * (q**2 + q + 1)
    * (q**6 - q**3 + 1)
    * (q**6 + q**3 + 1)
)
active_factor_at_root = (
    -18
    * (1 - q)
    * (1 - q**18)
    * (z - 1)
    * (z - q)
    * z**19
    / denominator_at_root
)
assert abs(denominator_at_root) > 0
assert abs(active_factor_at_root) > 0

with SEED.open() as source:
    seed = json.load(source, parse_float=str)
assert seed["memory"] == memory

beta = (arb(10).sqrt() - 1) / (arb(10).sqrt() + 1)
gradient = 10 * (1 + beta - beta / z - z)
assert abs(gradient) > 0
state = [acb(1), 1 / z] + [gradient * z**k for k in range(17, -1, -1)]
extended = state + [gradient * z**18]
X = np.asarray([[entry.real, entry.imag] for entry in state], dtype=object)
W = np.asarray([[entry.real, entry.imag] for entry in extended], dtype=object)
head_mode_determinant = (
    W[0, 0] * W[1, 1] - W[0, 1] * W[1, 0]
)
assert abs(head_mode_determinant) > 0

(
    truncate_recent,
    truncate_oldest,
    lifted_algorithm,
    lifted_input,
    lifted_output,
    direct,
    state_projection,
) = nag.reduced_maps(memory)
transition_next = np.hstack([lifted_algorithm, lifted_input])
current = np.hstack(
    [nag.eye(state_dimension), nag.zeros((state_dimension, 1))]
)
output = np.hstack([lifted_output, direct])

# Exact formula: only the forward lag-1 and reverse lag-18 inequalities.
lambda_one = nag.zeros((memory + 2, memory + 2))
lambda_one[18, 17] = 1 - q**18
lambda_one[0, 18] = 1 - q
assert lambda_one[18, 17] > 0 and lambda_one[0, 18] > 0
pi_one, value_one = nag.interpolation_multiplier(lambda_one, memory)
Q = output.T @ pi_one @ output

# The deleted adjoint system has an exact block-triangular solve.
D = z * transition_next.T - q * current.T
rhs = -(Q @ np.asarray(extended, dtype=object))
determinant = z**18 * (z - q) * (q - beta * z)
assert abs(determinant) > 0
r = np.empty((state_dimension,), dtype=object)
first_a = D[0, 0]
first_b = D[0, 1]
second_a = D[1, 0]
second_b = D[1, 1]
first_block_determinant = first_a * second_b - first_b * second_a
assert abs(first_block_determinant) > 0
r[0] = (rhs[0] * second_b - first_b * rhs[1]) / first_block_determinant
r[1] = (first_a * rhs[1] - rhs[0] * second_a) / first_block_determinant
r[2] = rhs[20] / z
for row in range(2, 19):
    r[row + 1] = (rhs[row] + q * r[row]) / z

# These interval containments diagnose the exact row equations encoded by
# the displayed recurrence.  Equality itself is algebraic, not inferred from
# the containments.
adjoint_solve_residual = D @ r - rhs
assert all(0 in adjoint_solve_residual[row] for row in adjoint_rows)
Y = np.asarray([[entry.real, entry.imag] for entry in r], dtype=object)

gram = X.T @ X
gram_determinant = gram[0, 0] * gram[1, 1] - gram[0, 1] * gram[1, 0]
assert gram_determinant > 0
gram_inverse = (
    np.asarray(
        [
            [gram[1, 1], -gram[0, 1]],
            [-gram[1, 0], gram[0, 0]],
        ],
        dtype=object,
    )
    / gram_determinant
)
X_dagger = gram_inverse @ X.T
compatibility = X.T @ Y
P_zero = (
    Y @ X_dagger
    + (Y @ X_dagger).T
    - X_dagger.T @ compatibility @ X_dagger
)
projector = nag.eye(state_dimension) - X @ X_dagger
stored_bands = seed["H_upper_bands_rational_2dp"]
assert len(stored_bands) == 5
assert all(
    len(band) == state_dimension - offset
    for offset, band in enumerate(stored_bands)
)
H = nag.zeros((state_dimension, state_dimension))
for offset, band in enumerate(stored_bands):
    for row, value in enumerate(band):
        entry = arb(value)
        H[row, row + offset] = entry
        H[row + offset, row] = entry
assert all(
    H[row, column] == 0
    for row in range(state_dimension)
    for column in range(state_dimension)
    if abs(row - column) > 4
)
P = P_zero + projector @ H @ projector

decrease_slack = -2 * (
    transition_next.T @ P @ transition_next
    - q * current.T @ P @ current
    + Q
)

# Given the exact algebraic identity decrease_slack * W = 0, positivity of
# this tail principal submatrix proves positivity of the full singular matrix.
decrease_pivot = nag.certify_positive_definite(
    decrease_slack[2:, 2:], "optimal-factor decrease principal face"
)
assert decrease_pivot > arb(1) / 20

# Exact telescoping storage-value coefficients.
p = nag.zeros((memory,))
for index in range(17):
    p[index] = -18 * (1 - q) * q**index
p[17] = 18 * (1 - q**17)
decrease_values = (
    truncate_recent - q * truncate_oldest
).T @ p + value_one
assert all(0 in entry for entry in decrease_values)

# The preceding balls only diagnose the identity.  Check its exact symbolic
# form as polynomials in q: coordinates 0, 1..16, 17, and 18 respectively.
q_exact = q_symbol
weight_one_exact = 1 - q_exact**18
weight_eighteen_exact = 1 - q_exact
p_exact = [
    -18 * (1 - q_exact) * q_exact**index for index in range(17)
] + [18 * (1 - q_exact**17)]
decrease_values_exact = [p_exact[0] + 18 * weight_eighteen_exact]
decrease_values_exact.extend(
    p_exact[index] - q_exact * p_exact[index - 1]
    for index in range(1, 17)
)
decrease_values_exact.append(
    p_exact[17] - q_exact * p_exact[16] - 18 * weight_one_exact
)
decrease_values_exact.append(
    -q_exact * p_exact[17]
    + 18 * weight_one_exact
    - 18 * weight_eighteen_exact
)
assert len(decrease_values_exact) == 19
assert all(sym.expand(entry) == 0 for entry in decrease_values_exact)

lambda_two = nag.zeros((memory + 2, memory + 2))
lambda_two_data = seed["Lambda2_sparse_rational_2dp"]
star_to_sample = lambda_two_data["star_to_sample"]
reverse_adjacent = lambda_two_data["reverse_adjacent"]
assert len(star_to_sample) == memory + 1
assert len(reverse_adjacent) == memory
for sample, value in enumerate(star_to_sample):
    lambda_two[memory + 1, sample] = arb(value)
for sample, value in enumerate(reverse_adjacent):
    lambda_two[sample + 1, sample] = arb(value)
assert all(entry >= 0 for entry in lambda_two.flat)
assert sum(entry > 0 for entry in lambda_two.flat) == 36
pi_two, value_two = nag.interpolation_multiplier(lambda_two, memory)
lower_slack = -2 * (
    state_projection.T @ state_projection
    - current.T @ P @ current
    + output.T @ pi_two @ output
)
lower_pivot = nag.certify_positive_definite(
    lower_slack, "optimal-factor lower LMI"
)
assert lower_pivot > arb(2) / 25
lower_values = -truncate_oldest.T @ p + value_two
maximum_lower_value = max(
    lower_values, key=lambda entry: entry.upper()
)
assert all(entry < 0 for entry in lower_values)
assert maximum_lower_value < -arb(1) / 3

history_prefactor = nag.uniform_history_prefactor(P, p, memory)
assert history_prefactor < 10**25

# The memory certificate starts after the fixed 18-step history fill:
#   ||x_t||^2 <= C_0 q^(t-18) ||x_0||^2,  t >= 18.
# Bound the finitely many earlier iterates by the elementary recurrence
# ||x_{t+1}|| <= 2((1+beta)||x_t||+beta||x_{t-1}||), then absorb the shift.
previous_state_bound = arb(1)
current_state_bound = arb(1)
early_geometric_ratios = [arb(1)]
for time in range(memory):
    evaluation_bound = (
        (1 + beta) * current_state_bound
        + beta * previous_state_bound
    )
    next_state_bound = 2 * evaluation_bound
    early_geometric_ratios.append(next_state_bound**2 / q ** (time + 1))
    previous_state_bound, current_state_bound = (
        current_state_bound,
        next_state_bound,
    )
all_time_prefactor = arb(4) * 10**29
assert history_prefactor / q**memory < all_time_prefactor
assert all(entry < all_time_prefactor for entry in early_geometric_ratios)

# Diagnostics for the exact identities proved algebraically outside interval
# arithmetic.  Containment of zero is not treated as proof of equality.
omitted_residual = sum(
    (D[drop, column] * r[column] for column in range(state_dimension)),
    acb(0),
) - rhs[drop]
compatibility_skew = compatibility[0, 1] - compatibility[1, 0]
face_residual = decrease_slack @ W

print(
    f"Python {platform.python_version()}; python-flint {flint.__version__}; "
    f"SymPy {sym.__version__}; Arb precision {ctx.prec} bits"
)
print("memory-18 algebraic optimal-factor interval audit")
print(f"  public q isolating box = {q_public_initial}")
print(f"  public x isolating box = {x_public_initial}")
print(f"  public q Newton image = {q_public_newton}")
print(f"  public x Newton image = {x_public_newton}")
print(f"  initial q root box = {q_initial}")
print(f"  initial x root box = {x_initial}")
print(f"  q box = {q}")
print(f"  x box = {x_tangency}")
print(f"  u box = {u}")
print(f"  v box = {v}")
print(f"  active factor excludes zero: {abs(active_factor_at_root)}")
print(f"  active divided-difference minimum = {minimum_frequency_quotient}")
print(f"  det(D minor) excludes zero: {abs(determinant)}")
print(f"  lower scalar maximum = {maximum_lower_value}")
print(f"  uniform history prefactor <= {history_prefactor}")
print(f"  uniform all-time prefactor = {all_time_prefactor}")
print(f"  compatibility-skew diagnostic = {compatibility_skew}")
print(f"  omitted-row diagnostic = {omitted_residual}")
print(
    "  face diagnostic samples = ",
    face_residual[0, 0],
    face_residual[0, 1],
    face_residual[-1, 0],
    face_residual[-1, 1],
)
print("EXACT ACTIVE-SYMBOL AND LIFTED-PHASE IDENTITIES PASS")
print("ROBUST OPTIMAL-FACTOR INEQUALITIES PASS")


# ---------------------------------------------------------------------------
# Matching exact lower construction
# ---------------------------------------------------------------------------


def real_inner(left: acb, right: acb) -> arb:
    return (left.conjugate() * right).real


def norm_squared(value: acb) -> arb:
    return real_inner(value, value)


def norm(value: acb) -> arb:
    return norm_squared(value).sqrt()


evaluation = 1 + beta - beta / z
gradient = 10 * (evaluation - z)
common_quadratic = norm_squared(gradient) / 20 + 5 * q / 9


def residual_constants(lag: int) -> tuple[arb, arb]:
    """Non-function-value parts of h_(0,k) and h_(k,0)."""

    multiplier = z**lag
    one_minus = 1 - multiplier
    quadratic = norm_squared(one_minus) * common_quadratic
    forward = real_inner(
        multiplier * gradient, one_minus * evaluation
    ) + quadratic
    reverse = real_inner(
        gradient, -one_minus * evaluation
    ) + quadratic
    return forward, reverse


forward_one_value, _ = residual_constants(1)
function_zero = forward_one_value / (1 - q)
_, reverse_eighteen_value = residual_constants(18)

# The first equality is the definition of f_0.  The second follows exactly
# from P(q,x)=0 and the symbolic numerator identity above.  The balls below
# are diagnostics only; containment of zero is not used as a proof rule.
active_forward_diagnostic = (
    -(1 - q) * function_zero + forward_one_value
)
active_reverse_diagnostic = (
    (1 - q**18) * function_zero + reverse_eighteen_value
)
assert 0 in active_forward_diagnostic
assert 0 in active_reverse_diagnostic

anchor_forward = -function_zero + common_quadratic
anchor_reverse = (
    function_zero
    - real_inner(gradient, evaluation)
    + common_quadratic
)
assert anchor_forward < 0 and anchor_reverse < 0
assert anchor_forward < -arb(3) / 10**6
assert anchor_reverse < -arb(3) / 10**6

tail_start = 401
strict_residuals: list[tuple[str, int, arb]] = []
for lag in range(1, tail_start):
    forward_constant, reverse_constant = residual_constants(lag)
    forward_residual = (
        -(1 - q**lag) * function_zero + forward_constant
    )
    reverse_residual = (
        (1 - q**lag) * function_zero + reverse_constant
    )
    if lag != 1:
        assert forward_residual < 0
        strict_residuals.append(("forward", lag, forward_residual))
    if lag != 18:
        assert reverse_residual < 0
        strict_residuals.append(("reverse", lag, reverse_residual))

# For every k>=401, expand each residual around its anchor limit.  The
# displayed Cauchy-Schwarz majorant bounds either difference by C*sqrt(q)^k.
radius = q.sqrt()
post_step = evaluation - gradient / 10
tail_constant = (
    function_zero
    + 2 * norm(gradient) * norm(evaluation)
    + 3 * norm_squared(gradient) / 20
    + 5 * norm_squared(post_step) / 3
)
spiral_tail = tail_constant * radius**tail_start
assert spiral_tail < min(-anchor_forward.upper(), -anchor_reverse.upper())


def interpolation_residual(
    yi: acb,
    gi: acb,
    fi: arb,
    yj: acb,
    gj: acb,
    fj: arb,
) -> arb:
    difference_y = yi - yj
    difference_g = gi - gj
    corrected = difference_y - difference_g / 10
    return (
        fj
        - fi
        + real_inner(gj, difference_y)
        + norm_squared(difference_g) / 20
        + 5 * norm_squared(corrected) / 9
    )


# One rational-valued prefix makes the instance obey x_{-1}=x_0.  Its first
# NAG step lands at the spiral state 1 exactly; subsequent states are z^k.
prefix_point = 1 / z
prefix_gradient = 10 * (prefix_point - 1)
prefix_value = arb(5) / 2
prefix_value_low = arb(2)
prefix_value_high = arb(29) / 10
assert prefix_value_low < prefix_value < prefix_value_high
assert 0 in prefix_point - prefix_gradient / 10 - 1

prefix_anchor_forward = interpolation_residual(
    prefix_point, prefix_gradient, prefix_value, acb(0), acb(0), arb(0)
)
prefix_anchor_reverse = interpolation_residual(
    acb(0), acb(0), arb(0), prefix_point, prefix_gradient, prefix_value
)
assert prefix_anchor_forward < 0 and prefix_anchor_reverse < 0
assert prefix_anchor_forward < -arb(2) / 5
assert prefix_anchor_reverse < -arb(2) / 5

prefix_residuals: list[tuple[str, int, arb]] = []
for lag in range(tail_start):
    orbit_y = z**lag * evaluation
    orbit_gradient = z**lag * gradient
    orbit_value = q**lag * function_zero
    prefix_forward = interpolation_residual(
        prefix_point,
        prefix_gradient,
        prefix_value,
        orbit_y,
        orbit_gradient,
        orbit_value,
    )
    prefix_reverse = interpolation_residual(
        orbit_y,
        orbit_gradient,
        orbit_value,
        prefix_point,
        prefix_gradient,
        prefix_value,
    )
    assert prefix_forward < 0 and prefix_reverse < 0
    # The forward residual decreases and the reverse residual increases
    # affinely with the prefix value.  Checking the opposite endpoints proves
    # that every rational value in [2,29/10], including 5/2, is feasible.
    assert interpolation_residual(
        prefix_point,
        prefix_gradient,
        prefix_value_low,
        orbit_y,
        orbit_gradient,
        orbit_value,
    ) < 0
    assert interpolation_residual(
        orbit_y,
        orbit_gradient,
        orbit_value,
        prefix_point,
        prefix_gradient,
        prefix_value_high,
    ) < 0
    prefix_residuals.extend(
        (
            ("prefix-to-orbit", lag, prefix_forward),
            ("orbit-to-prefix", lag, prefix_reverse),
        )
    )

# The same anchor expansion gives uniform bounds for every unenumerated
# prefix/orbit pair.  Every constant is an exact algebraic expression.
prefix_post_step = prefix_point - prefix_gradient / 10
prefix_common = (
    function_zero
    + norm(prefix_gradient) * norm(gradient) / 10
    + norm_squared(gradient) / 20
    + 10 * norm(prefix_post_step) * norm(post_step) / 9
    + 5 * norm_squared(post_step) / 9
)
prefix_forward_constant = prefix_common + norm(gradient) * (
    norm(prefix_point) + norm(evaluation)
)
prefix_reverse_constant = (
    prefix_common + norm(prefix_gradient) * norm(evaluation)
)
prefix_forward_tail = prefix_forward_constant * radius**tail_start
prefix_reverse_tail = prefix_reverse_constant * radius**tail_start
assert prefix_forward_tail < -prefix_anchor_forward.upper()
assert prefix_reverse_tail < -prefix_anchor_reverse.upper()
prefix_low_anchor_forward = interpolation_residual(
    prefix_point,
    prefix_gradient,
    prefix_value_low,
    acb(0),
    acb(0),
    arb(0),
)
prefix_high_anchor_reverse = interpolation_residual(
    acb(0),
    acb(0),
    arb(0),
    prefix_point,
    prefix_gradient,
    prefix_value_high,
)
assert prefix_low_anchor_forward + prefix_forward_tail < 0
assert prefix_high_anchor_reverse + prefix_reverse_tail < 0

worst_spiral = max(
    strict_residuals, key=lambda item: item[2].upper()
)
worst_prefix = max(
    prefix_residuals, key=lambda item: item[2].upper()
)
assert worst_spiral[2] < -arb(3) / 10**6
assert spiral_tail < arb(1) / 10**49
assert worst_prefix[2] < -arb(2) / 5
assert prefix_forward_tail < arb(1) / 10**49
assert prefix_reverse_tail < arb(1) / 10**49

print("matching algebraic cold-start spiral")
print(f"  exact f_0 box = {function_zero}")
print(f"  active h_(0,1) diagnostic = {active_forward_diagnostic}")
print(f"  active h_(18,0) diagnostic = {active_reverse_diagnostic}")
print(f"  worst other spiral residual = {worst_spiral}")
print(f"  spiral tail bound = {spiral_tail}")
print(f"  worst prefix residual = {worst_prefix}")
print("  certified rational prefix-value band = [2, 29/10]")
print(
    "  prefix tail bounds = ", prefix_forward_tail, prefix_reverse_tail
)
print("MATCHING EXACT UPPER/LOWER CERTIFICATES PASS")


==> anc/code/scripts/verify_nag_exact_rate_dyadic.py <==
"""Independent fixed-point interval replay of the strict NAG checks.

The main exact verifier uses Arb.  This companion independently rebuilds the
degree-19 optimal-factor polynomial, proves strict contraction on both stated
root boxes, and reconstructs the optimal-factor upper matrices, history
estimate, and lower residual tails with a small interval type implemented only
with Python
integers. Every operation rounds outward to a fixed dyadic grid. The larger
lifted-map symbolic identities are also checked in
``verify_nag_exact_rate.py``.

Run from the repository root with

  PYTHONDONTWRITEBYTECODE=1 experiments/pep/.venv/bin/python \
      code/scripts/verify_nag_exact_rate_dyadic.py
"""

from __future__ import annotations

import json
import math
import os
from fractions import Fraction
from pathlib import Path

import numpy as np
import sympy as sym


if not __debug__:
    raise RuntimeError("run the exact verifier without Python's -O flag")


PRECISION = int(os.environ.get("NAG_DYADIC_PRECISION", "384"))
if PRECISION < 256:
    raise ValueError("NAG_DYADIC_PRECISION must be at least 256 bits")
SCALE = 1 << PRECISION


def floor_fraction(value: Fraction) -> int:
    return value.numerator // value.denominator


def ceil_fraction(value: Fraction) -> int:
    return -((-value.numerator) // value.denominator)


class DI:
    """Closed real interval with endpoints on the ``2^-PRECISION`` grid."""

    __slots__ = ("lo", "hi")

    def __init__(self, lo: int, hi: int | None = None):
        self.lo = lo
        self.hi = lo if hi is None else hi
        if self.lo > self.hi:
            raise ValueError("reversed dyadic interval")

    @classmethod
    def fraction(cls, value: Fraction) -> "DI":
        scaled = value * SCALE
        return cls(floor_fraction(scaled), ceil_fraction(scaled))

    @classmethod
    def text(cls, value: str) -> "DI":
        return cls.fraction(Fraction(value))

    @classmethod
    def box(cls, center: str, radius: str) -> "DI":
        middle = Fraction(center)
        half_width = Fraction(radius)
        return cls(
            floor_fraction((middle - half_width) * SCALE),
            ceil_fraction((middle + half_width) * SCALE),
        )

    @classmethod
    def coerce(cls, value) -> "DI":
        if isinstance(value, DI):
            return value
        if isinstance(value, Fraction):
            return cls.fraction(value)
        if isinstance(value, str):
            return cls.text(value)
        if isinstance(value, (int, np.integer)):
            return cls(int(value) * SCALE)
        raise TypeError(f"cannot coerce {type(value)} to DI")

    def __add__(self, other):
        if isinstance(other, DC):
            return other.__radd__(self)
        other = DI.coerce(other)
        return DI(self.lo + other.lo, self.hi + other.hi)

    __radd__ = __add__

    def __neg__(self):
        return DI(-self.hi, -self.lo)

    def __sub__(self, other):
        if isinstance(other, DC):
            return DC(self) - other
        return self + (-DI.coerce(other))

    def __rsub__(self, other):
        return DI.coerce(other) - self

    def __mul__(self, other):
        if isinstance(other, DC):
            return other.__rmul__(self)
        other = DI.coerce(other)
        products = (
            self.lo * other.lo,
            self.lo * other.hi,
            self.hi * other.lo,
            self.hi * other.hi,
        )
        return DI(
            min(products) // SCALE,
            -((-max(products)) // SCALE),
        )

    __rmul__ = __mul__

    def reciprocal(self) -> "DI":
        if self.lo <= 0 <= self.hi:
            raise ZeroDivisionError("interval reciprocal contains zero")
        numerator = SCALE * SCALE
        return DI(
            numerator // self.hi,
            -((-numerator) // self.lo),
        )

    def __truediv__(self, other):
        if isinstance(other, DC):
            return DC(self).__truediv__(other)
        return self * DI.coerce(other).reciprocal()

    def __rtruediv__(self, other):
        if isinstance(other, DC):
            return other / self
        return DI.coerce(other) / self

    def __pow__(self, exponent: int):
        if exponent < 0:
            return (self.reciprocal()) ** (-exponent)
        result = DI.coerce(1)
        base = self
        power = exponent
        while power:
            if power & 1:
                result = result * base
            base = base * base
            power //= 2
        return result

    def sqrt(self) -> "DI":
        if self.lo < 0:
            raise ValueError("negative interval square root")
        lower_radicand = self.lo * SCALE
        upper_radicand = self.hi * SCALE
        lower = math.isqrt(lower_radicand)
        upper_floor = math.isqrt(upper_radicand)
        upper = upper_floor + (upper_floor * upper_floor < upper_radicand)
        return DI(lower, upper)

    def __abs__(self):
        if self.lo >= 0:
            return self
        if self.hi <= 0:
            return -self
        return DI(0, max(-self.lo, self.hi))

    def __lt__(self, other):
        other = DI.coerce(other)
        return self.hi < other.lo

    def __le__(self, other):
        other = DI.coerce(other)
        return self.hi <= other.lo

    def __gt__(self, other):
        other = DI.coerce(other)
        return self.lo > other.hi

    def __ge__(self, other):
        other = DI.coerce(other)
        return self.lo >= other.hi

    def contains_zero(self) -> bool:
        return self.lo <= 0 <= self.hi

    def contains_fraction(self, value: Fraction) -> bool:
        scaled = value * SCALE
        return self.lo <= scaled <= self.hi

    def midpoint_fraction(self) -> Fraction:
        return Fraction(self.lo + self.hi, 2 * SCALE)

    def __repr__(self):
        # Binary floats are used only to shorten diagnostics after all proof
        # decisions have been made by integer comparisons.
        midpoint = float(Fraction(self.lo + self.hi, 2 * SCALE))
        radius = float(Fraction(self.hi - self.lo, 2 * SCALE))
        return f"[{midpoint:.17g} +/- {radius:.3g}]"


class DC:
    """Rectangular complex interval with dyadic real and imaginary parts."""

    __slots__ = ("real", "imag")

    def __init__(self, real=0, imag=0):
        self.real = DI.coerce(real)
        self.imag = DI.coerce(imag)

    @classmethod
    def coerce(cls, value) -> "DC":
        return value if isinstance(value, DC) else cls(value)

    def __add__(self, other):
        other = DC.coerce(other)
        return DC(self.real + other.real, self.imag + other.imag)

    __radd__ = __add__

    def __neg__(self):
        return DC(-self.real, -self.imag)

    def __sub__(self, other):
        return self + (-DC.coerce(other))

    def __rsub__(self, other):
        return DC.coerce(other) - self

    def __mul__(self, other):
        other = DC.coerce(other)
        return DC(
            self.real * other.real - self.imag * other.imag,
            self.real * other.imag + self.imag * other.real,
        )

    __rmul__ = __mul__

    def conjugate(self):
        return DC(self.real, -self.imag)

    def norm_squared(self) -> DI:
        return self.real**2 + self.imag**2

    def __truediv__(self, other):
        if not isinstance(other, DC):
            scalar = DI.coerce(other)
            return DC(self.real / scalar, self.imag / scalar)
        return self * other.conjugate() / other.norm_squared()

    def __rtruediv__(self, other):
        return DC.coerce(other) / self

    def __pow__(self, exponent: int):
        if exponent < 0:
            return (DC(1) / self) ** (-exponent)
        result = DC(1)
        base = self
        power = exponent
        while power:
            if power & 1:
                result = result * base
            base = base * base
            power //= 2
        return result

    def __abs__(self) -> DI:
        return self.norm_squared().sqrt()


def interval_arithmetic_self_test() -> None:
    """Exercise both signs and every directed-rounding primitive exactly."""

    samples = [
        Fraction(-17, 13),
        Fraction(-1, 7),
        Fraction(0),
        Fraction(2, 9),
        Fraction(19, 11),
    ]
    for left in samples:
        left_interval = DI.fraction(left)
        assert left_interval.contains_fraction(left)
        for right in samples:
            right_interval = DI.fraction(right)
            assert (left_interval + right_interval).contains_fraction(left + right)
            assert (left_interval - right_interval).contains_fraction(left - right)
            assert (left_interval * right_interval).contains_fraction(left * right)
            if right:
                assert (left_interval / right_interval).contains_fraction(left / right)

    for interval in (DI.box("5/4", "1/8"), DI.box("-3/2", "1/4")):
        reciprocal = interval.reciprocal()
        assert reciprocal.contains_fraction(Fraction(SCALE, interval.lo))
        assert reciprocal.contains_fraction(Fraction(SCALE, interval.hi))

    # Nondegenerate boxes test dependency-free endpoint enclosure, including
    # mixed signs and division by both positive and negative intervals.
    rational_boxes = [
        (Fraction(-17, 13), Fraction(-2, 7)),
        (Fraction(-1, 5), Fraction(2, 9)),
        (Fraction(3, 11), Fraction(19, 11)),
    ]
    intervals = [
        DI(floor_fraction(lo * SCALE), ceil_fraction(hi * SCALE))
        for lo, hi in rational_boxes
    ]
    sample_points = [
        (lo, (lo + hi) / 2, hi) for lo, hi in rational_boxes
    ]
    for left_index, left_interval in enumerate(intervals):
        for right_index, right_interval in enumerate(intervals):
            for left in sample_points[left_index]:
                for right in sample_points[right_index]:
                    assert (left_interval + right_interval).contains_fraction(left + right)
                    assert (left_interval - right_interval).contains_fraction(left - right)
                    assert (left_interval * right_interval).contains_fraction(left * right)
                    if not (rational_boxes[right_index][0] <= 0 <= rational_boxes[right_index][1]):
                        assert (left_interval / right_interval).contains_fraction(left / right)

    square_root = DI.coerce(2).sqrt()
    assert square_root.lo * square_root.lo <= 2 * SCALE * SCALE
    assert square_root.hi * square_root.hi >= 2 * SCALE * SCALE

    # Exercise the rectangular complex implementation on exact rational
    # points. This catches sign or conjugation errors in the independent
    # adjoint and spiral replay, especially division by the complex mode.
    complex_samples = [
        (Fraction(2, 3), Fraction(-5, 7)),
        (Fraction(-11, 13), Fraction(3, 5)),
        (Fraction(7, 4), Fraction(1, 9)),
    ]
    for left_real, left_imag in complex_samples:
        left = DC(left_real, left_imag)
        assert left.real.contains_fraction(left_real)
        assert left.imag.contains_fraction(left_imag)
        for right_real, right_imag in complex_samples:
            right = DC(right_real, right_imag)
            product = left * right
            assert product.real.contains_fraction(
                left_real * right_real - left_imag * right_imag
            )
            assert product.imag.contains_fraction(
                left_real * right_imag + left_imag * right_real
            )
            denominator = right_real**2 + right_imag**2
            quotient = left / right
            assert quotient.real.contains_fraction(
                (left_real * right_real + left_imag * right_imag)
                / denominator
            )
            assert quotient.imag.contains_fraction(
                (left_imag * right_real - left_real * right_imag)
                / denominator
            )


interval_arithmetic_self_test()


def zeros(shape: tuple[int, ...]) -> np.ndarray:
    result = np.empty(shape, dtype=object)
    result.fill(DI.coerce(0))
    return result


def eye(size: int) -> np.ndarray:
    result = zeros((size, size))
    for index in range(size):
        result[index, index] = DI.coerce(1)
    return result


def matrix_power(matrix: np.ndarray, exponent: int) -> np.ndarray:
    result = eye(matrix.shape[0])
    base = matrix
    power = exponent
    while power:
        if power & 1:
            result = result @ base
        base = base @ base
        power //= 2
    return result


def symmetric(matrix: np.ndarray) -> np.ndarray:
    return (matrix + matrix.T) / 2


def certify_congruence_diagonal_dominance(
    matrix: np.ndarray,
    lower: np.ndarray,
    name: str,
) -> DI:
    """Independently certify positivity after an exact rational congruence.

    The midpoint of the interval LDL lower factor is used only to choose a
    rational unit-upper change of coordinates.  Its inverse is formed with
    ``Fraction`` arithmetic.  The proof is then a fresh integer-interval
    multiplication: strict Gershgorin diagonal dominance of ``R.T A R``
    implies positive definiteness because ``R`` is unit upper triangular.
    Correctness of the LDL recurrence is not assumed by this second check.
    """

    size = matrix.shape[0]
    lower_midpoint = [
        [lower[row, column].midpoint_fraction() for column in range(size)]
        for row in range(size)
    ]
    lower_inverse = [
        [Fraction(0) for _ in range(size)] for _ in range(size)
    ]
    for row in range(size):
        lower_inverse[row][row] = Fraction(1)
        for column in range(row):
            lower_inverse[row][column] = -sum(
                lower_midpoint[row][inner]
                * lower_inverse[inner][column]
                for inner in range(column, row)
            )
    transform = np.asarray(
        [
            [DI.fraction(lower_inverse[column][row]) for column in range(size)]
            for row in range(size)
        ],
        dtype=object,
    )
    transformed = transform.T @ matrix @ transform
    margins: list[DI] = []
    for row in range(size):
        radius = sum(
            (
                abs(transformed[row, column])
                for column in range(size)
                if column != row
            ),
            DI.coerce(0),
        )
        margin = transformed[row, row] - radius
        if not margin > 0:
            raise AssertionError(
                f"{name} congruence row {row} is not diagonally dominant: "
                f"{margin}"
            )
        margins.append(margin)
    minimum = min(margins, key=lambda value: value.lo)
    print(
        f"  {name}: {size} exact-dyadic congruence margins; "
        f"minimum {minimum}"
    )
    return minimum


def certify_positive_definite(matrix: np.ndarray, name: str) -> DI:
    matrix = symmetric(matrix)
    size = matrix.shape[0]
    lower = zeros((size, size))
    pivots: list[DI] = []
    for row in range(size):
        lower[row, row] = DI.coerce(1)
        pivot = matrix[row, row]
        for column in range(row):
            pivot -= lower[row, column] ** 2 * pivots[column]
        if not pivot > 0:
            raise AssertionError(f"{name} pivot {row} failed: {pivot}")
        pivots.append(pivot)
        for next_row in range(row + 1, size):
            numerator = matrix[next_row, row]
            for column in range(row):
                numerator -= (
                    lower[next_row, column]
                    * lower[row, column]
                    * pivots[column]
                )
            lower[next_row, row] = numerator / pivot
    minimum = min(pivots, key=lambda value: value.lo)
    print(f"  {name}: {size} exact-dyadic LDL pivots; minimum {minimum}")
    certify_congruence_diagonal_dominance(matrix, lower, name)
    return minimum


def interpolation_multiplier(weights: np.ndarray, memory: int):
    coordinate_count = memory + 1
    point_count = memory + 2
    top_left = zeros((coordinate_count, coordinate_count))
    top_right = zeros((coordinate_count, coordinate_count))
    bottom_left = zeros((coordinate_count, coordinate_count))
    bottom_right = zeros((coordinate_count, coordinate_count))
    value = zeros((coordinate_count,))

    def basis(index: int, coefficient: int) -> dict[int, DI]:
        return {} if index == coordinate_count else {index: DI.coerce(coefficient)}

    for i in range(point_count):
        for j in range(point_count):
            weight = weights[i, j]
            difference = basis(i, 1)
            if j < coordinate_count:
                difference[j] = difference.get(j, DI.coerce(0)) - 1
            mixed = basis(i, 1)
            if j < coordinate_count:
                mixed[j] = mixed.get(j, DI.coerce(0)) - 10
            for row, row_value in difference.items():
                value[row] += 18 * weight * row_value
                for column, column_value in difference.items():
                    product = weight * row_value * column_value
                    top_left[row, column] -= 10 * product
                    bottom_right[row, column] -= product
                for column, column_value in mixed.items():
                    product = weight * row_value * column_value
                    top_right[row, column] += product
                    bottom_left[column, row] += product
    return np.block([[top_left, top_right], [bottom_left, bottom_right]]), value


def reduced_maps(memory: int, beta: DI):
    algorithm = np.asarray([[1 + beta, -beta], [DI.coerce(1), DI.coerce(0)]], dtype=object)
    algorithm_input = np.asarray([[-DI.coerce(1) / 10], [DI.coerce(0)]], dtype=object)
    algorithm_output = np.asarray([[1 + beta, -beta]], dtype=object)
    truncate_recent = np.hstack([eye(memory), zeros((memory, 1))])
    truncate_oldest = np.hstack([zeros((memory, 1)), eye(memory)])
    identity_with_star = np.hstack([eye(memory + 1), zeros((memory + 1, 1))])
    first = identity_with_star[:, [0]]
    last = identity_with_star[:, [memory]]
    powers = [matrix_power(algorithm, exponent) for exponent in range(memory + 1)]
    psi11 = powers[memory]
    psi12 = np.hstack([powers[exponent] @ algorithm_input for exponent in range(memory)])
    psi21 = np.vstack([
        algorithm_output @ powers[memory - 1 - index]
        for index in range(memory)
    ])
    psi22 = zeros((memory, memory))
    for offset in range(1, memory):
        coefficient = (algorithm_output @ powers[offset - 1] @ algorithm_input)[0, 0]
        for index in range(memory - offset):
            psi22[index, index + offset] += coefficient
    lifted_algorithm = np.block([
        [algorithm, algorithm_input @ (last.T @ truncate_oldest.T)],
        [zeros((memory, 2)), truncate_recent @ truncate_oldest.T],
    ])
    lifted_input = np.vstack([zeros((2, 1)), truncate_recent @ first])
    lifted_output = np.block([
        [
            first @ algorithm_output @ psi11 + truncate_oldest.T @ psi21,
            first @ algorithm_output @ psi12 + truncate_oldest.T @ psi22,
        ],
        [zeros((memory + 1, 2)), truncate_oldest.T],
    ])
    direct = np.vstack([zeros((memory + 1, 1)), first])
    state_projection = np.hstack([psi11, psi12, zeros((2, 1))])
    return (
        truncate_recent,
        truncate_oldest,
        lifted_algorithm,
        lifted_input,
        lifted_output,
        direct,
        state_projection,
    )


# Rebuild the algebraic optimal-factor polynomial independently of the Arb checker.
z_symbol, zbar_symbol, q_symbol, x_symbol = sym.symbols("z zbar q x")
sqrt_ten_symbol = sym.sqrt(10)
beta_symbol = (11 - 2 * sqrt_ten_symbol) / 9
assert sym.simplify(
    beta_symbol
    - (sqrt_ten_symbol - 1) / (sqrt_ten_symbol + 1)
) == 0


def conjugate_symbolic(expression):
    return expression.xreplace({z_symbol: zbar_symbol, zbar_symbol: z_symbol})


def inner_symbolic(left, right):
    return sym.expand(
        (left * conjugate_symbolic(right) + conjugate_symbolic(left) * right) / 2
    )


evaluation_symbol = 1 + beta_symbol - beta_symbol / z_symbol
gradient_symbol = 10 * (evaluation_symbol - z_symbol)
assert sym.expand(
    z_symbol * gradient_symbol
    + 10 * (z_symbol - 1) * (z_symbol - beta_symbol)
) == 0
common_symbol = sym.expand(
    gradient_symbol * conjugate_symbolic(gradient_symbol) / 20
    + 5 * q_symbol / 9
)


def residual_constants_symbolic(lag: int):
    multiplier = z_symbol**lag
    one_minus = 1 - multiplier
    quadratic = sym.expand(
        one_minus * conjugate_symbolic(one_minus) * common_symbol
    )
    forward = sym.expand(
        inner_symbolic(multiplier * gradient_symbol, one_minus * evaluation_symbol)
        + quadratic
    )
    reverse = sym.expand(
        inner_symbolic(gradient_symbol, -one_minus * evaluation_symbol)
        + quadratic
    )
    return forward, reverse


forward_one_symbol = residual_constants_symbolic(1)[0]
reverse_eighteen_symbol = residual_constants_symbolic(18)[1]
gap_symbol = (
    forward_one_symbol / (1 - q_symbol)
    + reverse_eighteen_symbol / (1 - q_symbol**18)
)
gap_circle_symbol = sym.cancel(gap_symbol.subs(zbar_symbol, q_symbol / z_symbol))
numerator_symbol, denominator_symbol = sym.fraction(gap_circle_symbol)
expected_denominator_symbol = (
    9
    * q_symbol
    * z_symbol**20
    * (q_symbol - 1)
    * (q_symbol + 1)
    * (q_symbol**2 - q_symbol + 1)
    * (q_symbol**2 + q_symbol + 1)
    * (q_symbol**6 - q_symbol**3 + 1)
    * (q_symbol**6 + q_symbol**3 + 1)
)
assert sym.expand(denominator_symbol - expected_denominator_symbol) == 0
core_symbol, remainder_symbol = sym.div(
    numerator_symbol, (z_symbol - 1) * (z_symbol - q_symbol), z_symbol
)
assert sym.expand(remainder_symbol) == 0
symmetric_powers = [sym.Integer(2), x_symbol]
for degree in range(2, 20):
    symmetric_powers.append(
        sym.expand(x_symbol * symmetric_powers[-1] - q_symbol * symmetric_powers[-2])
    )
tangency_polynomial = sym.expand(
    core_symbol.coeff(z_symbol, 19)
    + sum(
        core_symbol.coeff(z_symbol, 19 + degree) * symmetric_powers[degree]
        for degree in range(1, 20)
    )
)
assert sym.degree(tangency_polynomial, q_symbol) == 19
assert sym.degree(tangency_polynomial, x_symbol) == 19
polynomial_x = sym.diff(tangency_polynomial, x_symbol)
frequency_x_symbol = sym.symbols("frequency_x")
frequency_quotient_symbol = sym.cancel(
    (
        tangency_polynomial.subs(x_symbol, frequency_x_symbol)
        - tangency_polynomial
        - polynomial_x * (frequency_x_symbol - x_symbol)
    )
    / (frequency_x_symbol - x_symbol) ** 2
)
assert sym.denom(frequency_quotient_symbol) == 1
assert sym.Poly(frequency_quotient_symbol, frequency_x_symbol).degree() == 17
assert sym.expand(
    tangency_polynomial.subs(x_symbol, frequency_x_symbol)
    - tangency_polynomial
    - polynomial_x * (frequency_x_symbol - x_symbol)
    - (frequency_x_symbol - x_symbol) ** 2 * frequency_quotient_symbol
) == 0
assert sym.expand(
    numerator_symbol
    - (z_symbol - 1)
    * (z_symbol - q_symbol)
    * z_symbol**19
    * tangency_polynomial.subs(x_symbol, z_symbol + q_symbol / z_symbol)
) == 0

# The two active interpolation weights cancel their value terms.  Their
# quadratic symbol is a nonzero rational factor times P, and its phase
# derivative is a combination of P and P_x.  Thus P=P_x=0 establishes both
# optimal-factor kernel equalities without a numerical-zero test.
weighted_active_circle_symbol = sym.cancel(
    (
        (1 - q_symbol**18) * forward_one_symbol
        + (1 - q_symbol) * reverse_eighteen_symbol
    ).subs(zbar_symbol, q_symbol / z_symbol)
)
phi_circle_symbol = sym.cancel(-18 * weighted_active_circle_symbol)
phi_factor_symbol = sym.cancel(
    -18
    * (1 - q_symbol)
    * (1 - q_symbol**18)
    * (z_symbol - 1)
    * (z_symbol - q_symbol)
    * z_symbol**19
    / denominator_symbol
)
assert sym.cancel(
    phi_circle_symbol
    - phi_factor_symbol
    * tangency_polynomial.subs(x_symbol, z_symbol + q_symbol / z_symbol)
) == 0
function_zero_symbol = sym.cancel(forward_one_symbol / (1 - q_symbol))
assert sym.cancel(
    -(1 - q_symbol) * function_zero_symbol + forward_one_symbol
) == 0
assert sym.cancel(
    (1 - q_symbol**18) * function_zero_symbol
    + reverse_eighteen_symbol
    - (1 - q_symbol**18) * gap_symbol
) == 0
prefix_point_symbol = 1 / z_symbol
prefix_gradient_symbol = 10 * (prefix_point_symbol - 1)
assert sym.cancel(prefix_point_symbol - prefix_gradient_symbol / 10 - 1) == 0
assert sym.cancel(
    (prefix_point_symbol * conjugate_symbolic(prefix_point_symbol)).subs(
        zbar_symbol, q_symbol / z_symbol
    )
    - 1 / q_symbol
) == 0
assert sym.cancel(
    (z_symbol * zbar_symbol).subs(zbar_symbol, q_symbol / z_symbol)
    - q_symbol
) == 0
phase_derivative_over_i_symbol = sym.cancel(
    z_symbol * sym.diff(phi_circle_symbol, z_symbol)
)
assert sym.cancel(
    phase_derivative_over_i_symbol
    - z_symbol
    * sym.diff(phi_factor_symbol, z_symbol)
    * tangency_polynomial.subs(x_symbol, z_symbol + q_symbol / z_symbol)
    - phi_factor_symbol
    * (z_symbol - q_symbol / z_symbol)
    * sym.diff(tangency_polynomial, x_symbol).subs(
        x_symbol, z_symbol + q_symbol / z_symbol
    )
) == 0
frequency_factor_symbol = sym.cancel(
    2
    * (1 - q_symbol**18)
    * (x_symbol - 1 - q_symbol)
    / (
        q_symbol
        * (q_symbol + 1)
        * (q_symbol**2 - q_symbol + 1)
        * (q_symbol**2 + q_symbol + 1)
        * (q_symbol**6 - q_symbol**3 + 1)
        * (q_symbol**6 + q_symbol**3 + 1)
    )
)
assert sym.cancel(
    phi_factor_symbol
    - frequency_factor_symbol.subs(
        x_symbol, z_symbol + q_symbol / z_symbol
    )
) == 0


def rational_to_di(value) -> DI:
    return DI.fraction(Fraction(int(sym.numer(value)), int(sym.denom(value))))


def coefficient_to_di(value) -> DI:
    expanded = sym.expand(value)
    rational_part = expanded.coeff(sqrt_ten_symbol, 0)
    radical_part = expanded.coeff(sqrt_ten_symbol, 1)
    assert sym.simplify(
        expanded - rational_part - radical_part * sqrt_ten_symbol
    ) == 0
    return rational_to_di(rational_part) + rational_to_di(radical_part) * DI.coerce(10).sqrt()


def evaluate_polynomial(polynomial, q_value: DI, x_value: DI) -> DI:
    result = DI.coerce(0)
    for (q_degree, x_degree), coefficient in sym.Poly(
        polynomial, q_symbol, x_symbol
    ).terms():
        result += (
            coefficient_to_di(coefficient)
            * q_value**q_degree
            * x_value**x_degree
        )
    return result


def midpoint_point(interval: DI) -> DI:
    midpoint = (interval.lo + interval.hi) // 2
    return DI(midpoint)


def interval_newton_isolation(q_center: str, x_center: str, radius: str):
    """Prove a unique root by a rational-preconditioned contraction box.

    The exact rational midpoint inverse defines ``C``.  The interval matrix
    ``I-C J(X)`` has infinity norm strictly below one, while the Krawczyk
    image lies in the interior of ``X``.  Thus ``x -> x-C F(x)`` is a strict
    self-map contraction of the box.  Its unique fixed point is the unique
    zero because ``C`` is nonsingular.
    """

    q_box = DI.box(q_center, radius)
    x_box = DI.box(x_center, radius)
    q_midpoint = midpoint_point(q_box)
    x_midpoint = midpoint_point(x_box)
    f_midpoint = evaluate_polynomial(tangency_polynomial, q_midpoint, x_midpoint)
    fx_midpoint = evaluate_polynomial(polynomial_x, q_midpoint, x_midpoint)
    j00 = evaluate_polynomial(
        sym.diff(tangency_polynomial, q_symbol), q_box, x_box
    )
    j01 = evaluate_polynomial(polynomial_x, q_box, x_box)
    j10 = evaluate_polynomial(sym.diff(polynomial_x, q_symbol), q_box, x_box)
    j11 = evaluate_polynomial(sym.diff(polynomial_x, x_symbol), q_box, x_box)
    determinant = j00 * j11 - j01 * j10
    assert determinant > 0

    midpoint_j00 = j00.midpoint_fraction()
    midpoint_j01 = j01.midpoint_fraction()
    midpoint_j10 = j10.midpoint_fraction()
    midpoint_j11 = j11.midpoint_fraction()
    midpoint_determinant = (
        midpoint_j00 * midpoint_j11 - midpoint_j01 * midpoint_j10
    )
    assert midpoint_determinant > 0
    # Fix one exact rational preconditioner.  The DI values below are merely
    # outward-rounded enclosures of these four rationals, so all subsequent
    # interval bounds apply to this single map rather than to a numerical
    # inverse chosen at run time.
    c00_exact = midpoint_j11 / midpoint_determinant
    c01_exact = -midpoint_j01 / midpoint_determinant
    c10_exact = -midpoint_j10 / midpoint_determinant
    c11_exact = midpoint_j00 / midpoint_determinant
    assert c00_exact * c11_exact - c01_exact * c10_exact != 0
    c00 = DI.fraction(c00_exact)
    c01 = DI.fraction(c01_exact)
    c10 = DI.fraction(c10_exact)
    c11 = DI.fraction(c11_exact)

    base_q = q_midpoint - c00 * f_midpoint - c01 * fx_midpoint
    base_x = x_midpoint - c10 * f_midpoint - c11 * fx_midpoint
    remainder00 = 1 - c00 * j00 - c01 * j10
    remainder01 = -c00 * j01 - c01 * j11
    remainder10 = -c10 * j00 - c11 * j10
    remainder11 = 1 - c10 * j01 - c11 * j11
    contraction_factor = max(
        abs(remainder00) + abs(remainder01),
        abs(remainder10) + abs(remainder11),
        key=lambda value: value.hi,
    )
    assert contraction_factor < 1
    q_offset = q_box - q_midpoint
    x_offset = x_box - x_midpoint
    q_image = base_q + remainder00 * q_offset + remainder01 * x_offset
    x_image = base_x + remainder10 * q_offset + remainder11 * x_offset
    assert q_box.lo < q_image.lo and q_image.hi < q_box.hi
    assert x_box.lo < x_image.lo and x_image.hi < x_box.hi
    return q_box, x_box, q_image, x_image, contraction_factor


ROOT = Path(__file__).resolve().parents[2]
with (ROOT / "code/scripts/nag_exact_memory18_certificate.json").open() as source:
    seed = json.load(source)

memory = 18
state_dimension = 20
assert seed["memory"] == memory
sqrt_ten = DI.coerce(10).sqrt()
beta = (sqrt_ten - 1) / (sqrt_ten + 1)
(
    q_public,
    x_public,
    q_public_image,
    x_public_image,
    public_root_contraction_factor,
) = interval_newton_isolation(
    "0.5644232779728935119106424484621701711426",
    "1.4532011129657160483729421248197410663214",
    "1e-40",
)
q_initial, x_initial, q, x, root_contraction_factor = interval_newton_isolation(
    "0.56442327797289351191064244846217017114257567825326360141777609895975103762040016",
    "1.45320111296571604837294212481974106632138201275142061451116150309307376370791865",
    "1e-70",
)
assert public_root_contraction_factor < DI.fraction(Fraction(1, 10**32))
assert root_contraction_factor < DI.fraction(Fraction(1, 10**62))
assert q_public.lo < q_initial.lo and q_initial.hi < q_public.hi
assert x_public.lo < x_initial.lo and x_initial.hi < x_public.hi
u = x / 2
v = (q - u * u).sqrt()
assert q > 0 and q < 1 and v > 0
quadratic_rate = (1 - 1 / sqrt_ten) ** 2
classical_rate = 1 - 1 / sqrt_ten
assert quadratic_rate < q and q < classical_rate

# Independently prove the global divided-difference factorization on the
# feasible frequency interval. At P=P_x=0 this gives
# P(q,xi)=(xi-x)^2 R(q,x,xi), with R strictly positive. A centered Taylor
# form on exact rational subintervals avoids cancellation in degree 17.
frequency_polynomial = sym.Poly(
    frequency_quotient_symbol, frequency_x_symbol
)
frequency_coefficients = [
    evaluate_polynomial(coefficient, q, x)
    for coefficient in frequency_polynomial.all_coeffs()
]
frequency_derivative_coefficients = []
current_coefficients = frequency_coefficients
while current_coefficients:
    frequency_derivative_coefficients.append(current_coefficients)
    current_degree = len(current_coefficients) - 1
    current_coefficients = [
        current_coefficients[index] * (current_degree - index)
        for index in range(current_degree)
    ]


def evaluate_univariate_horner(coefficients, argument):
    value = coefficients[0]
    for coefficient in coefficients[1:]:
        value = value * argument + coefficient
    return value


frequency_cover = Fraction(1503, 1000)
frequency_segments = 64
frequency_width = 2 * frequency_cover / frequency_segments
assert frequency_segments * frequency_width == 2 * frequency_cover
assert 2 * q.sqrt() < DI.fraction(frequency_cover)
frequency_quotient_boxes = []
for segment in range(frequency_segments):
    midpoint = (
        -frequency_cover
        + (2 * segment + 1) * frequency_width / 2
    )
    radius = frequency_width / 2
    midpoint_interval = DI.fraction(midpoint)
    centered_argument = DI(
        floor_fraction(-radius * SCALE),
        ceil_fraction(radius * SCALE),
    )
    quotient_box = DI.coerce(0)
    centered_power = DI.coerce(1)
    for order, coefficients in enumerate(frequency_derivative_coefficients):
        quotient_box += (
            evaluate_univariate_horner(coefficients, midpoint_interval)
            / math.factorial(order)
            * centered_power
        )
        centered_power *= centered_argument
    assert quotient_box > 17
    frequency_quotient_boxes.append(quotient_box)
minimum_frequency_quotient = min(
    frequency_quotient_boxes, key=lambda value: value.lo
)

z = DC(u, v)
denominator_at_root = (
    9
    * q
    * z**20
    * (q - 1)
    * (q + 1)
    * (q**2 - q + 1)
    * (q**2 + q + 1)
    * (q**6 - q**3 + 1)
    * (q**6 + q**3 + 1)
)
active_factor_at_root = (
    -18
    * (1 - q)
    * (1 - q**18)
    * (z - 1)
    * (z - q)
    * z**19
    / denominator_at_root
)
assert abs(denominator_at_root) > 0
assert abs(active_factor_at_root) > 0
gradient = 10 * (1 + beta - beta / z - z)
assert abs(gradient) > 0
state = [DC(1), 1 / z] + [gradient * z**degree for degree in range(17, -1, -1)]
extended = np.asarray(state + [gradient * z**18], dtype=object)
X = np.asarray([[entry.real, entry.imag] for entry in state], dtype=object)
W = np.asarray([[entry.real, entry.imag] for entry in extended], dtype=object)
head_mode_determinant = W[0, 0] * W[1, 1] - W[0, 1] * W[1, 0]
assert abs(head_mode_determinant) > 0

(
    truncate_recent,
    truncate_oldest,
    lifted_algorithm,
    lifted_input,
    lifted_output,
    direct,
    state_projection,
) = reduced_maps(memory, beta)
transition = np.hstack([lifted_algorithm, lifted_input])
current = np.hstack([eye(state_dimension), zeros((state_dimension, 1))])
output = np.hstack([lifted_output, direct])

lambda_one = zeros((memory + 2, memory + 2))
lambda_one[18, 17] = 1 - q**18
lambda_one[0, 18] = 1 - q
assert lambda_one[18, 17] > 0 and lambda_one[0, 18] > 0
pi_one, value_one = interpolation_multiplier(lambda_one, memory)
Q = output.T @ pi_one @ output
D = transition.T * z - current.T * q
rhs = -(Q @ extended)
r = np.empty((state_dimension,), dtype=object)
first_a, first_b = D[0, 0], D[0, 1]
second_a, second_b = D[1, 0], D[1, 1]
first_determinant = first_a * second_b - first_b * second_a
assert abs(first_determinant) > 0
r[0] = (rhs[0] * second_b - first_b * rhs[1]) / first_determinant
r[1] = (first_a * rhs[1] - rhs[0] * second_a) / first_determinant
r[2] = rhs[20] / z
for row in range(2, 19):
    r[row + 1] = (rhs[row] + q * r[row]) / z


def complex_contains_zero(value: DC) -> bool:
    return value.real.contains_zero() and value.imag.contains_zero()


# This is a diagnostic bridge from the symbolic active-factor identities to
# the independently rebuilt concrete row ordering.  Exact vanishing comes
# from P=P_x=0; containment makes an indexing error fail loudly.
adjoint_residual = D @ r - rhs
assert all(complex_contains_zero(value) for value in adjoint_residual)
Y = np.asarray([[entry.real, entry.imag] for entry in r], dtype=object)

gram = X.T @ X
gram_determinant = gram[0, 0] * gram[1, 1] - gram[0, 1] * gram[1, 0]
assert gram_determinant > 0
gram_inverse = np.asarray(
    [
        [gram[1, 1], -gram[0, 1]],
        [-gram[1, 0], gram[0, 0]],
    ],
    dtype=object,
) / gram_determinant
X_dagger = gram_inverse @ X.T
compatibility = X.T @ Y
assert (compatibility[0, 1] - compatibility[1, 0]).contains_zero()
P_zero = (
    Y @ X_dagger
    + (Y @ X_dagger).T
    - X_dagger.T @ compatibility @ X_dagger
)
projector = eye(state_dimension) - X @ X_dagger
H = zeros((state_dimension, state_dimension))
stored_bands = seed["H_upper_bands_rational_2dp"]
assert len(stored_bands) == 5
assert all(
    len(band) == state_dimension - offset
    for offset, band in enumerate(stored_bands)
)
for offset, band in enumerate(stored_bands):
    for row, value in enumerate(band):
        entry = DI.text(value)
        H[row, row + offset] = entry
        H[row + offset, row] = entry
P = P_zero + projector @ H @ projector
decrease_slack = -2 * (
    transition.T @ P @ transition - (current.T @ P @ current) * q + Q
)
face_residual = decrease_slack @ W
assert all(value.contains_zero() for value in face_residual.flat)
decrease_pivot = certify_positive_definite(
    decrease_slack[2:, 2:], "optimal-factor decrease principal face"
)
assert decrease_pivot > DI.fraction(Fraction(1, 20))

p = zeros((memory,))
for index in range(17):
    p[index] = -18 * (1 - q) * q**index
p[17] = 18 * (1 - q**17)
decrease_values = (truncate_recent - truncate_oldest * q).T @ p + value_one
# Containment is only a diagnostic.  Exact vanishing follows from these
# polynomial identities, coordinate by coordinate.
weight_one_exact = 1 - q_symbol**18
weight_eighteen_exact = 1 - q_symbol
p_exact = [
    -18 * (1 - q_symbol) * q_symbol**index for index in range(17)
] + [18 * (1 - q_symbol**17)]
decrease_values_exact = [p_exact[0] + 18 * weight_eighteen_exact]
decrease_values_exact.extend(
    p_exact[index] - q_symbol * p_exact[index - 1]
    for index in range(1, 17)
)
decrease_values_exact.append(
    p_exact[17] - q_symbol * p_exact[16] - 18 * weight_one_exact
)
decrease_values_exact.append(
    -q_symbol * p_exact[17]
    + 18 * weight_one_exact
    - 18 * weight_eighteen_exact
)
assert len(decrease_values_exact) == 19
assert all(sym.expand(value) == 0 for value in decrease_values_exact)
assert all(value.contains_zero() for value in decrease_values)

lambda_two = zeros((memory + 2, memory + 2))
lambda_two_data = seed["Lambda2_sparse_rational_2dp"]
assert len(lambda_two_data["star_to_sample"]) == memory + 1
assert len(lambda_two_data["reverse_adjacent"]) == memory
for sample, value in enumerate(lambda_two_data["star_to_sample"]):
    lambda_two[memory + 1, sample] = DI.text(value)
for sample, value in enumerate(lambda_two_data["reverse_adjacent"]):
    lambda_two[sample + 1, sample] = DI.text(value)
assert all(value >= 0 for value in lambda_two.flat)
assert sum(value > 0 for value in lambda_two.flat) == 36
pi_two, value_two = interpolation_multiplier(lambda_two, memory)
lower_slack = -2 * (
    state_projection.T @ state_projection
    - current.T @ P @ current
    + output.T @ pi_two @ output
)
lower_pivot = certify_positive_definite(
    lower_slack, "optimal-factor lower LMI"
)
assert lower_pivot > DI.fraction(Fraction(2, 25))
lower_values = -truncate_oldest.T @ p + value_two
assert all(value < 0 for value in lower_values)
maximum_lower_value = max(lower_values, key=lambda value: value.hi)
assert maximum_lower_value < -DI.fraction(Fraction(1, 3))


def uniform_history_prefactor(
    storage_matrix: np.ndarray,
    storage_values: np.ndarray,
    memory_length: int,
) -> DI:
    """Exact-dyadic replay of the finite history-fill estimate."""

    previous_state = DI.coerce(1)
    current_state = DI.coerce(1)
    coordinate_bound = previous_state + current_state
    value_bound = DI.coerce(0)
    for _ in range(memory_length + 1):
        evaluation_bound = (
            (1 + beta) * current_state + beta * previous_state
        )
        gradient_bound = 10 * evaluation_bound
        function_bound = 5 * evaluation_bound**2
        coordinate_bound += evaluation_bound + gradient_bound
        value_bound += function_bound
        next_state = 2 * evaluation_bound
        previous_state, current_state = current_state, next_state
    matrix_mass = sum((abs(value) for value in storage_matrix.flat), DI.coerce(0))
    value_mass = sum((abs(value) for value in storage_values.flat), DI.coerce(0))
    return matrix_mass * coordinate_bound**2 + value_mass * value_bound


history_prefactor = uniform_history_prefactor(P, p, memory)
assert history_prefactor < DI.coerce(10) ** 25
all_time_prefactor = DI.coerce(4) * 10**29
assert history_prefactor / q**memory < all_time_prefactor
previous_state_bound = DI.coerce(1)
current_state_bound = DI.coerce(1)
early_geometric_ratios = [DI.coerce(1)]
for time in range(memory):
    evaluation_bound = (
        (1 + beta) * current_state_bound + beta * previous_state_bound
    )
    next_state_bound = 2 * evaluation_bound
    early_geometric_ratios.append(next_state_bound**2 / q ** (time + 1))
    previous_state_bound, current_state_bound = current_state_bound, next_state_bound
assert all(value < all_time_prefactor for value in early_geometric_ratios)


def real_inner(left: DC, right: DC) -> DI:
    return (left.conjugate() * right).real


def norm_squared(value: DC) -> DI:
    return real_inner(value, value)


def norm(value: DC) -> DI:
    return norm_squared(value).sqrt()


evaluation = 1 + beta - beta / z
common_quadratic = norm_squared(gradient) / 20 + 5 * q / 9


def residual_constants(lag: int):
    multiplier = z**lag
    one_minus = 1 - multiplier
    quadratic = norm_squared(one_minus) * common_quadratic
    forward = real_inner(multiplier * gradient, one_minus * evaluation) + quadratic
    reverse = real_inner(gradient, -one_minus * evaluation) + quadratic
    return forward, reverse


forward_one, _ = residual_constants(1)
function_zero = forward_one / (1 - q)
anchor_forward = -function_zero + common_quadratic
anchor_reverse = function_zero - real_inner(gradient, evaluation) + common_quadratic
assert anchor_forward < 0 and anchor_reverse < 0
assert anchor_forward < -DI.fraction(Fraction(3, 10**6))
assert anchor_reverse < -DI.fraction(Fraction(3, 10**6))
tail_start = 401
strict_residuals: list[tuple[str, int, DI]] = []
for lag in range(1, tail_start):
    forward_constant, reverse_constant = residual_constants(lag)
    forward_residual = -(1 - q**lag) * function_zero + forward_constant
    reverse_residual = (1 - q**lag) * function_zero + reverse_constant
    if lag != 1:
        assert forward_residual < 0
        strict_residuals.append(("forward", lag, forward_residual))
    if lag != 18:
        assert reverse_residual < 0
        strict_residuals.append(("reverse", lag, reverse_residual))
radius = q.sqrt()
post_step = evaluation - gradient / 10
tail_constant = (
    function_zero
    + 2 * norm(gradient) * norm(evaluation)
    + 3 * norm_squared(gradient) / 20
    + 5 * norm_squared(post_step) / 3
)
spiral_tail = tail_constant * radius**tail_start
assert spiral_tail < -anchor_forward
assert spiral_tail < -anchor_reverse


def interpolation_residual(yi, gi, fi, yj, gj, fj):
    difference_y = yi - yj
    difference_g = gi - gj
    corrected = difference_y - difference_g / 10
    return (
        fj - fi
        + real_inner(gj, difference_y)
        + norm_squared(difference_g) / 20
        + 5 * norm_squared(corrected) / 9
    )


prefix_point = 1 / z
prefix_gradient = 10 * (prefix_point - 1)
prefix_value = DI.fraction(Fraction(5, 2))
prefix_value_low = DI.coerce(2)
prefix_value_high = DI.fraction(Fraction(29, 10))
assert prefix_value_low < prefix_value < prefix_value_high
prefix_anchor_forward = interpolation_residual(
    prefix_point, prefix_gradient, prefix_value, DC(0), DC(0), DI.coerce(0)
)
prefix_anchor_reverse = interpolation_residual(
    DC(0), DC(0), DI.coerce(0), prefix_point, prefix_gradient, prefix_value
)
assert prefix_anchor_forward < 0 and prefix_anchor_reverse < 0
assert prefix_anchor_forward < -DI.fraction(Fraction(2, 5))
assert prefix_anchor_reverse < -DI.fraction(Fraction(2, 5))
prefix_residuals: list[tuple[str, int, DI]] = []
for lag in range(tail_start):
    orbit_y = z**lag * evaluation
    orbit_gradient = z**lag * gradient
    orbit_value = q**lag * function_zero
    forward = interpolation_residual(
        prefix_point, prefix_gradient, prefix_value,
        orbit_y, orbit_gradient, orbit_value,
    )
    reverse = interpolation_residual(
        orbit_y, orbit_gradient, orbit_value,
        prefix_point, prefix_gradient, prefix_value,
    )
    assert forward < 0 and reverse < 0
    assert interpolation_residual(
        prefix_point, prefix_gradient, prefix_value_low,
        orbit_y, orbit_gradient, orbit_value,
    ) < 0
    assert interpolation_residual(
        orbit_y, orbit_gradient, orbit_value,
        prefix_point, prefix_gradient, prefix_value_high,
    ) < 0
    prefix_residuals.extend((("prefix-to-orbit", lag, forward), ("orbit-to-prefix", lag, reverse)))
prefix_post_step = prefix_point - prefix_gradient / 10
prefix_common = (
    function_zero
    + norm(prefix_gradient) * norm(gradient) / 10
    + norm_squared(gradient) / 20
    + 10 * norm(prefix_post_step) * norm(post_step) / 9
    + 5 * norm_squared(post_step) / 9
)
prefix_forward_tail = (
    prefix_common + norm(gradient) * (norm(prefix_point) + norm(evaluation))
) * radius**tail_start
prefix_reverse_tail = (
    prefix_common + norm(prefix_gradient) * norm(evaluation)
) * radius**tail_start
assert prefix_forward_tail < -prefix_anchor_forward
assert prefix_reverse_tail < -prefix_anchor_reverse
prefix_low_anchor_forward = interpolation_residual(
    prefix_point, prefix_gradient, prefix_value_low,
    DC(0), DC(0), DI.coerce(0),
)
prefix_high_anchor_reverse = interpolation_residual(
    DC(0), DC(0), DI.coerce(0),
    prefix_point, prefix_gradient, prefix_value_high,
)
assert prefix_low_anchor_forward + prefix_forward_tail < 0
assert prefix_high_anchor_reverse + prefix_reverse_tail < 0

worst_spiral = max(strict_residuals, key=lambda item: item[2].hi)
worst_prefix = max(prefix_residuals, key=lambda item: item[2].hi)
assert worst_spiral[2] < -DI.fraction(Fraction(3, 10**6))
assert spiral_tail < DI.fraction(Fraction(1, 10**49))
assert worst_prefix[2] < -DI.fraction(Fraction(2, 5))
assert prefix_forward_tail < DI.fraction(Fraction(1, 10**49))
assert prefix_reverse_tail < DI.fraction(Fraction(1, 10**49))
print(f"  public q contraction image = {q_public_image}")
print(f"  public x contraction image = {x_public_image}")
print(f"  nested q contraction image = {q}")
print(f"  nested x contraction image = {x}")
print(f"  public-box root-map contraction factor <= {public_root_contraction_factor}")
print(f"  root-map contraction factor <= {root_contraction_factor}")
print(f"  active divided-difference minimum = {minimum_frequency_quotient}")
print(f"  lower scalar maximum = {maximum_lower_value}")
print(f"  uniform history prefactor <= {history_prefactor}")
print(f"  uniform all-time prefactor = {all_time_prefactor}")
print(f"  worst other spiral residual = {worst_spiral}")
print(f"  spiral tail bound = {spiral_tail}")
print(f"  worst prefix residual = {worst_prefix}")
print("  certified rational prefix-value band = [2, 29/10]")
print(f"  prefix tail bounds = {prefix_forward_tail}, {prefix_reverse_tail}")
print("INDEPENDENT INTEGER-DYADIC STRICT CHECKS PASS")


==> anc/code/scripts/verify_nag_memory_certificate.py <==
"""Rigorously verify a finite-memory NAG rate certificate.

The certificate is for the noise-free reduced form of the finite-memory
interpolation LMI of Van Scoy and Lessard.  It proves a norm rate whose square
is below 0.564423292423 for standard NAG on F_(1,10).

No optimization solver is trusted here.  Every decimal in the certificate is
treated as an exact decimal rational, while ``sqrt(10)`` and every subsequent
operation use 256-bit outward-rounded Arb arithmetic.  Positive definiteness
is certified by an interval LDL factorization with strictly positive pivots.

Run from this directory with

    PYTHONDONTWRITEBYTECODE=1 ../../experiments/pep/.venv/bin/python \
        verify_nag_memory_certificate.py
"""

from __future__ import annotations

import argparse
import json
from pathlib import Path

import numpy as np
from flint import arb, ctx


ctx.prec = 256

MU = arb(1)
LIPSCHITZ = arb(10)
# The stored point is a convex combination of independently checked Hypatia
# and Mosek certificates at 0.564423292532.  The checker proves directly that
# its exact-decimal matrices remain feasible at the sharper rate in the JSON.
RATE_UPPER = arb("0.564423292423")
CERTIFICATE_PATH = Path(__file__).with_name("nag_memory19_q5644232924226.json")


def zeros(shape: tuple[int, ...]) -> np.ndarray:
    result = np.empty(shape, dtype=object)
    result.fill(arb(0))
    return result


def eye(size: int) -> np.ndarray:
    result = zeros((size, size))
    for index in range(size):
        result[index, index] = arb(1)
    return result


def matrix_power(matrix: np.ndarray, exponent: int) -> np.ndarray:
    result = eye(matrix.shape[0])
    base = matrix
    while exponent:
        if exponent & 1:
            result = result @ base
        base = base @ base
        exponent //= 2
    return result


def as_arb_array(values: object) -> np.ndarray:
    array = np.asarray(values, dtype=object)
    result = zeros(array.shape)
    for index in np.ndindex(array.shape):
        result[index] = arb(array[index])
    return result


def interpolation_multiplier(
    weights: np.ndarray,
    memory: int,
) -> tuple[np.ndarray, np.ndarray]:
    """Construct Pi(Lambda) and pi(Lambda) from ordered interpolation pairs."""

    coordinate_count = memory + 1
    point_count = memory + 2
    top_left = zeros((coordinate_count, coordinate_count))
    top_right = zeros((coordinate_count, coordinate_count))
    bottom_left = zeros((coordinate_count, coordinate_count))
    bottom_right = zeros((coordinate_count, coordinate_count))
    value = zeros((coordinate_count,))

    def basis(index: int, coefficient: arb) -> dict[int, arb]:
        return {} if index == coordinate_count else {index: coefficient}

    for i in range(point_count):
        for j in range(point_count):
            weight = weights[i, j]
            difference = basis(i, arb(1))
            if j < coordinate_count:
                difference[j] = difference.get(j, arb(0)) - 1
            mixed = basis(i, MU)
            if j < coordinate_count:
                mixed[j] = mixed.get(j, arb(0)) - LIPSCHITZ
            for row, row_value in difference.items():
                value[row] += 2 * (LIPSCHITZ - MU) * weight * row_value
                for column, column_value in difference.items():
                    product = weight * row_value * column_value
                    top_left[row, column] -= MU * LIPSCHITZ * product
                    bottom_right[row, column] -= product
                for column, column_value in mixed.items():
                    product = weight * row_value * column_value
                    top_right[row, column] += product
                    bottom_left[column, row] += product
    return (
        np.block([[top_left, top_right], [bottom_left, bottom_right]]),
        value,
    )


def reduced_maps(
    memory: int,
) -> tuple[np.ndarray, ...]:
    """Reconstruct the authors' reduced, noise-free lifting exactly."""

    beta = (LIPSCHITZ.sqrt() - MU.sqrt()) / (
        LIPSCHITZ.sqrt() + MU.sqrt()
    )
    algorithm = as_arb_array([[1 + beta, -beta], [1, 0]])
    input_matrix = as_arb_array([[-1 / LIPSCHITZ], [0]])
    evaluation = as_arb_array([[1 + beta, -beta]])

    truncate_recent = np.hstack([eye(memory), zeros((memory, 1))])
    truncate_oldest = np.hstack([zeros((memory, 1)), eye(memory)])
    identity_with_star = np.hstack(
        [eye(memory + 1), zeros((memory + 1, 1))]
    )
    first = identity_with_star[:, [0]]
    last = identity_with_star[:, [memory]]

    powers = [
        matrix_power(algorithm, exponent) for exponent in range(memory + 1)
    ]
    psi11 = powers[memory]
    psi12 = np.hstack(
        [powers[exponent] @ input_matrix for exponent in range(memory)]
    )
    psi21 = np.vstack(
        [evaluation @ powers[memory - 1 - index] for index in range(memory)]
    )
    psi22 = zeros((memory, memory))
    for offset in range(1, memory):
        coefficient = (evaluation @ powers[offset - 1] @ input_matrix)[0, 0]
        for index in range(memory - offset):
            psi22[index, index + offset] += coefficient

    lifted_algorithm = np.block(
        [
            [algorithm, input_matrix @ (last.T @ truncate_oldest.T)],
            [zeros((memory, 2)), truncate_recent @ truncate_oldest.T],
        ]
    )
    lifted_input = np.vstack([zeros((2, 1)), truncate_recent @ first])
    lifted_output = np.block(
        [
            [
                first @ evaluation @ psi11 + truncate_oldest.T @ psi21,
                first @ evaluation @ psi12 + truncate_oldest.T @ psi22,
            ],
            [zeros((memory + 1, 2)), truncate_oldest.T],
        ]
    )
    direct = np.vstack([zeros((memory + 1, 1)), first])
    state_projection = np.hstack([psi11, psi12, zeros((2, 1))])
    return (
        truncate_recent,
        truncate_oldest,
        lifted_algorithm,
        lifted_input,
        lifted_output,
        direct,
        state_projection,
    )


def symmetric(matrix: np.ndarray) -> np.ndarray:
    return (matrix + matrix.T) / 2


def certify_positive_definite(matrix: np.ndarray, name: str) -> arb:
    """Certify positive definiteness by an outward-rounded LDL factorization."""

    matrix = symmetric(matrix)
    size = matrix.shape[0]
    lower = zeros((size, size))
    diagonal: list[arb] = []
    for row in range(size):
        lower[row, row] = arb(1)
        pivot = matrix[row, row]
        for column in range(row):
            pivot -= lower[row, column] ** 2 * diagonal[column]
        if not pivot > 0:
            raise AssertionError(f"{name} LDL pivot {row} failed: {pivot}")
        diagonal.append(pivot)
        for next_row in range(row + 1, size):
            numerator = matrix[next_row, row]
            for column in range(row):
                numerator -= (
                    lower[next_row, column]
                    * lower[row, column]
                    * diagonal[column]
                )
            lower[next_row, row] = numerator / pivot
    minimum = min(diagonal, key=lambda entry: entry.lower())
    print(f"  {name}: {size} positive interval LDL pivots; minimum {minimum}")
    return minimum


def uniform_history_prefactor(
    storage_matrix: np.ndarray,
    storage_values: np.ndarray,
    memory: int,
) -> arb:
    """Give a crude uniform bound for the finite history-fill Lyapunov value.

    Normalize ``x_star = 0`` and ``||x_0|| = 1``.  Smoothness gives
    ``||grad f(y_t)|| <= L ||y_t||`` and
    ``0 <= f(y_t)-f_star <= L ||y_t||^2 / 2``.  The recurrence below bounds
    all states, evaluations, gradients, and values needed to fill the fixed
    memory.  Entrywise absolute-value bounds for ``P`` and ``p`` then avoid
    any spectral calculation and remain valid in every dimension.
    """

    beta = (LIPSCHITZ.sqrt() - MU.sqrt()) / (
        LIPSCHITZ.sqrt() + MU.sqrt()
    )
    previous_state = arb(1)
    current_state = arb(1)
    coordinate_bound = previous_state + current_state
    value_bound = arb(0)
    for _ in range(memory + 1):
        evaluation_bound = (
            (1 + beta) * current_state + beta * previous_state
        )
        gradient_bound = LIPSCHITZ * evaluation_bound
        function_bound = LIPSCHITZ * evaluation_bound**2 / 2
        coordinate_bound += evaluation_bound + gradient_bound
        value_bound += function_bound
        next_state = 2 * evaluation_bound
        previous_state, current_state = current_state, next_state

    matrix_mass = sum(
        (abs(entry) for entry in storage_matrix.flat),
        arb(0),
    )
    value_mass = sum(
        (abs(entry) for entry in storage_values.flat),
        arb(0),
    )
    return (
        matrix_mass * coordinate_bound**2
        + value_mass * value_bound
    )


def main(
    rate_squared_override: str | None = None,
    certificate_path: Path = CERTIFICATE_PATH,
    rate_upper: str = str(RATE_UPPER.mid()),
) -> None:
    with certificate_path.open() as source:
        data = json.load(source, parse_float=str)
    memory = int(data["memory"])
    if memory < 1:
        raise AssertionError(f"invalid memory {memory}")

    rate_squared = arb(
        data["rate_squared"]
        if rate_squared_override is None
        else rate_squared_override
    )
    asserted_rate_upper = arb(rate_upper)
    if not rate_squared < asserted_rate_upper:
        raise AssertionError(
            f"certificate rate is not below {asserted_rate_upper}"
        )
    stored_matrix = data["P"]
    if any(
        stored_matrix[row][column] != stored_matrix[column][row]
        for row in range(len(stored_matrix))
        for column in range(len(stored_matrix))
    ):
        raise AssertionError("P is not exactly symmetric as stored")
    storage_matrix = as_arb_array(data["P"])
    storage_values = as_arb_array(data["p"])
    lambda_one = as_arb_array(data["Lambda1"])
    lambda_two = as_arb_array(data["Lambda2"])

    state_dimension = memory + 2
    point_count = memory + 2
    expected_shapes = {
        "P": (state_dimension, state_dimension),
        "p": (memory,),
        "Lambda1": (point_count, point_count),
        "Lambda2": (point_count, point_count),
    }
    actual_shapes = {
        "P": storage_matrix.shape,
        "p": storage_values.shape,
        "Lambda1": lambda_one.shape,
        "Lambda2": lambda_two.shape,
    }
    if actual_shapes != expected_shapes:
        raise AssertionError(f"certificate shape mismatch: {actual_shapes}")
    if not all(entry >= 0 for entry in lambda_one.flat):
        raise AssertionError("Lambda1 is not entrywise nonnegative")
    if not all(entry >= 0 for entry in lambda_two.flat):
        raise AssertionError("Lambda2 is not entrywise nonnegative")

    pi_one, value_one = interpolation_multiplier(lambda_one, memory)
    pi_two, value_two = interpolation_multiplier(lambda_two, memory)
    (
        truncate_recent,
        truncate_oldest,
        algorithm,
        input_matrix,
        output,
        direct,
        state_projection,
    ) = reduced_maps(memory)

    transition = np.block(
        [
            [algorithm, input_matrix],
            [eye(state_dimension), zeros((state_dimension, 1))],
        ]
    )
    output_map = np.hstack([output, direct])
    current_state = np.hstack(
        [eye(state_dimension), zeros((state_dimension, 1))]
    )
    storage_block = np.block(
        [
            [
                storage_matrix,
                zeros((state_dimension, state_dimension)),
            ],
            [
                zeros((state_dimension, state_dimension)),
                -rate_squared * storage_matrix,
            ],
        ]
    )

    decrease = (
        transition.T @ storage_block @ transition
        + output_map.T @ pi_one @ output_map
    )
    lower_bound = (
        state_projection.T @ state_projection
        - current_state.T @ storage_matrix @ current_state
        + output_map.T @ pi_two @ output_map
    )
    decrease_values = (
        truncate_recent - rate_squared * truncate_oldest
    ).T @ storage_values + value_one
    lower_bound_values = -truncate_oldest.T @ storage_values + value_two

    print(f"Memory-{memory} NAG certificate")
    print(f"  exact decimal squared rate = {rate_squared}")
    certify_positive_definite(-(decrease + decrease.T), "decrease LMI")
    certify_positive_definite(
        -(lower_bound + lower_bound.T),
        "state lower-bound LMI",
    )
    maximum_decrease = max(
        decrease_values,
        key=lambda entry: entry.upper(),
    )
    maximum_lower_bound = max(
        lower_bound_values,
        key=lambda entry: entry.upper(),
    )
    if not maximum_decrease < 0:
        raise AssertionError(f"decrease value inequality failed: {maximum_decrease}")
    if not maximum_lower_bound < 0:
        raise AssertionError(
            f"lower-bound value inequality failed: {maximum_lower_bound}"
        )
    print(f"  decrease scalar maximum   = {maximum_decrease}")
    print(f"  lower-bound scalar maximum = {maximum_lower_bound}")
    history_prefactor = uniform_history_prefactor(
        storage_matrix,
        storage_values,
        memory,
    )
    print(f"  uniform history-fill prefactor <= {history_prefactor}")
    print(f"  certified squared-factor upper bound < {asserted_rate_upper}")


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument(
        "--rate-squared",
        help=(
            "check the stored matrices at this exact decimal rate instead "
            "of the discovery rate"
        ),
    )
    parser.add_argument(
        "--certificate",
        type=Path,
        default=CERTIFICATE_PATH,
        help="JSON certificate to check (default: the committed memory-19 point)",
    )
    parser.add_argument(
        "--rate-upper",
        default="0.564423292423",
        help="strict decimal rate threshold asserted by the checker",
    )
    arguments = parser.parse_args()
    main(arguments.rate_squared, arguments.certificate, arguments.rate_upper)


==> anc/code/scripts/verify_nag_mixed_cycle_example.py <==
"""Exact-arithmetic audit of a mixed adjacent-cycle NAG optimal factor.

This script fixes

    sqrt(kappa) = 1421 / 1250,

which lies inside the numerically discovered mixed lag-(5,6) regime.  It
derives the two cycle symbols over the rationals, isolates their common
algebraic zero, constructs the complementary cycle weight, and proves:

* every finite and limiting logarithmic-spiral interpolation inequality;
* one exact standard cold-start prefix and its countable interpolation tail;
* strict negativity of the weighted cycle symbol away from its exact double
  zero on the whole feasible frequency circle.

All decisions use exact symbolic identities or outward-rounded Arb balls.
There is no optimization solver or floating-point tolerance in the proof.
The abstract hard-IQC/Parseval implication is an analytic campaign obligation,
not a finite arithmetic check, so this script is not by itself a complete
formal proof of the rate theorem.

Run from the repository root with

  PYTHONDONTWRITEBYTECODE=1 uv run --with python-flint python \
      code/scripts/verify_nag_mixed_cycle_example.py
"""

from __future__ import annotations

import argparse
import math
import sys
from pathlib import Path

import sympy as sp
from flint import acb, arb, ctx


SCRIPT_DIRECTORY = Path(__file__).resolve().parent
if str(SCRIPT_DIRECTORY) not in sys.path:
    sys.path.insert(0, str(SCRIPT_DIRECTORY))

from derive_nag_generic_cycle import verify_interpolation_transform


argument_parser = argparse.ArgumentParser()
argument_parser.add_argument("--precision", type=int, default=384)
arguments = argument_parser.parse_args()
if arguments.precision < 192:
    raise ValueError("precision must be at least 192 bits")
ctx.prec = arguments.precision

S_VALUE = sp.Rational(1421, 1250)
KAPPA_VALUE = S_VALUE**2
Q_CENTER = (
    "0.02591775783835259616240790499274176113416139184575415200141600967624520653075713684637"
)
X_CENTER = (
    "0.2515525327377247329537294940120423075180073424848379634372906871232822922335830353162"
)
ROOT_RADIUS = "1e-72"

s_symbol, q_symbol, z_symbol, zbar_symbol, x_symbol = sp.symbols(
    "s q z zbar x"
)
lambda_symbol = sp.symbols("lambda")
frequency_symbol = sp.symbols("frequency_x")


def formal_conjugate(expression: sp.Expr) -> sp.Expr:
    return expression.xreplace(
        {z_symbol: zbar_symbol, zbar_symbol: z_symbol}
    )


def symmetric_power(index: int) -> sp.Expr:
    """Return z**index + (q/z)**index as a polynomial in x."""

    if index == 0:
        return sp.Integer(2)
    if index == 1:
        return x_symbol
    previous_previous = sp.Integer(2)
    previous = x_symbol
    for _ in range(2, index + 1):
        current = sp.expand(
            x_symbol * previous - q_symbol * previous_previous
        )
        previous_previous, previous = previous, current
    return previous


def reduce_self_reciprocal(polynomial: sp.Expr) -> sp.Expr:
    """Reduce a q-self-reciprocal z-polynomial to x=z+q/z."""

    polynomial = sp.expand(polynomial)
    poly = sp.Poly(polynomial, z_symbol)
    exponents = [monomial[0] for monomial, coefficient in poly.terms() if coefficient]
    minimum = min(exponents)
    maximum = max(exponents)
    if (minimum + maximum) % 2:
        raise AssertionError("self-reciprocal center is not integral")
    center = (minimum + maximum) // 2
    reduced = poly.coeff_monomial(z_symbol**center)
    for offset in range(1, maximum - center + 1):
        reduced += (
            poly.coeff_monomial(z_symbol ** (center + offset))
            * symmetric_power(offset)
        )
    reduced = sp.factor_terms(sp.expand(reduced))
    reconstruction = sp.cancel(
        z_symbol**center
        * reduced.subs(
            x_symbol, z_symbol + q_symbol / z_symbol
        )
        - polynomial
    )
    if reconstruction != 0:
        raise AssertionError("self-reciprocal reduction failed")
    return reduced


def cycle_symbol(lag: int) -> sp.Expr:
    """Return C_lag as an exact rational function of (q,x)."""

    slope_ratio = -S_VALUE**2 * z_symbol**2 / (
        (S_VALUE**2 - 1)
        * (S_VALUE * z_symbol - (S_VALUE - 1)) ** 2
    )
    geometric_sum = (1 - q_symbol**lag) / (1 - q_symbol)
    polygon = (
        (1 - zbar_symbol) * geometric_sum
        + q_symbol**lag
        - z_symbol**lag
    )
    circle = sp.cancel(
        (
            slope_ratio * polygon
            + formal_conjugate(slope_ratio * polygon)
        ).subs(zbar_symbol, q_symbol / z_symbol)
        / 2
    )
    numerator, denominator = sp.fraction(circle)
    reduced_numerator = reduce_self_reciprocal(numerator)
    reduced_denominator = reduce_self_reciprocal(denominator)
    reduced = sp.cancel(reduced_numerator / reduced_denominator)
    if sp.cancel(
        reduced.subs(x_symbol, z_symbol + q_symbol / z_symbol)
        - circle
    ) != 0:
        raise AssertionError("reduced cycle symbol reconstruction failed")
    return reduced


def rational_to_arb(value: sp.Expr) -> arb:
    value = sp.Rational(value)
    return arb(int(value.p)) / int(value.q)


def evaluate_polynomial(
    polynomial: sp.Expr,
    values: dict[sp.Symbol, arb],
    generators: tuple[sp.Symbol, ...],
) -> arb:
    result = arb(0)
    for monomial, coefficient in sp.Poly(polynomial, *generators).terms():
        term = rational_to_arb(coefficient)
        for generator, exponent in zip(generators, monomial, strict=True):
            term *= values[generator] ** exponent
        result += term
    return result


def evaluate_rational(
    expression: sp.Expr,
    values: dict[sp.Symbol, arb],
    generators: tuple[sp.Symbol, ...],
) -> arb:
    numerator, denominator = sp.fraction(sp.cancel(expression))
    denominator_value = evaluate_polynomial(denominator, values, generators)
    if 0 in denominator_value:
        raise AssertionError("rational-function denominator contains zero")
    return evaluate_polynomial(numerator, values, generators) / denominator_value


verify_interpolation_transform()
cycle_five = cycle_symbol(5)
cycle_six = cycle_symbol(6)
numerator_five, denominator_five = sp.fraction(cycle_five)
numerator_six, denominator_six = sp.fraction(cycle_six)


def isolate_common_root() -> tuple[arb, arb]:
    """Prove a unique common zero in the stated rational box."""

    q_box = arb(Q_CENTER + " +/- " + ROOT_RADIUS)
    x_box = arb(X_CENTER + " +/- " + ROOT_RADIUS)
    q_midpoint = arb(Q_CENTER)
    x_midpoint = arb(X_CENTER)
    midpoint_values = {q_symbol: q_midpoint, x_symbol: x_midpoint}
    box_values = {q_symbol: q_box, x_symbol: x_box}
    generators = (q_symbol, x_symbol)
    f_midpoint = evaluate_polynomial(
        numerator_five, midpoint_values, generators
    )
    g_midpoint = evaluate_polynomial(
        numerator_six, midpoint_values, generators
    )
    f_q = evaluate_polynomial(
        sp.diff(numerator_five, q_symbol), box_values, generators
    )
    f_x = evaluate_polynomial(
        sp.diff(numerator_five, x_symbol), box_values, generators
    )
    g_q = evaluate_polynomial(
        sp.diff(numerator_six, q_symbol), box_values, generators
    )
    g_x = evaluate_polynomial(
        sp.diff(numerator_six, x_symbol), box_values, generators
    )
    determinant = f_q * g_x - f_x * g_q
    if 0 in determinant:
        raise AssertionError("root Jacobian determinant contains zero")
    q_image = q_midpoint - (
        g_x * f_midpoint - f_x * g_midpoint
    ) / determinant
    x_image = x_midpoint - (
        -g_q * f_midpoint + f_q * g_midpoint
    ) / determinant
    if not (
        q_image.lower() > q_box.lower()
        and q_image.upper() < q_box.upper()
        and x_image.lower() > x_box.lower()
        and x_image.upper() < x_box.upper()
    ):
        raise AssertionError("interval Newton image is not strictly interior")
    # The input Arb balls outwardly enclose the stated rational box. Check
    # inclusion in that exact rational box too, not only in its rounded hull.
    radius = sp.Rational(ROOT_RADIUS)
    if not (
        rational_to_arb(sp.Rational(Q_CENTER) - radius) < q_image
        and q_image < rational_to_arb(sp.Rational(Q_CENTER) + radius)
        and rational_to_arb(sp.Rational(X_CENTER) - radius) < x_image
        and x_image < rational_to_arb(sp.Rational(X_CENTER) + radius)
    ):
        raise AssertionError("interval Newton image is not inside the exact rational box")
    return q_image, x_image


q_root, x_root = isolate_common_root()
if not (arb(0) < q_root and q_root < arb(1)):
    raise AssertionError("isolated squared rate is outside (0,1)")
if not x_root * x_root < 4 * q_root:
    raise AssertionError("isolated mode is not a strict complex mode")
quadratic_rate = (1 - 1 / rational_to_arb(S_VALUE)) ** 2
if not quadratic_rate < q_root:
    raise AssertionError(
        "pole of the shifted NAG transfer is not strictly inside the rate circle"
    )

root_values = {q_symbol: q_root, x_symbol: x_root}
root_generators = (q_symbol, x_symbol)
for denominator in (denominator_five, denominator_six):
    if 0 in evaluate_polynomial(denominator, root_values, root_generators):
        raise AssertionError("active cycle denominator vanishes at the root")

derivative_five = sp.diff(cycle_five, x_symbol)
derivative_six = sp.diff(cycle_six, x_symbol)
derivative_five_root = evaluate_rational(
    derivative_five, root_values, root_generators
)
derivative_six_root = evaluate_rational(
    derivative_six, root_values, root_generators
)
derivative_difference = derivative_six_root - derivative_five_root
if 0 in derivative_difference:
    raise AssertionError("active derivatives do not determine a unique weight")
cycle_weight = derivative_six_root / derivative_difference
if not (arb(0) < cycle_weight and cycle_weight < arb(1)):
    raise AssertionError("mixed cycle weight is not strictly interior")

mixed_symbol = sp.cancel(
    lambda_symbol * cycle_five
    + (1 - lambda_symbol) * cycle_six
).subs(x_symbol, frequency_symbol)
mixed_second_derivative = sp.diff(mixed_symbol, frequency_symbol, 2)
mixed_generators = (q_symbol, lambda_symbol, frequency_symbol)
mixed_numerator, mixed_denominator = sp.fraction(mixed_symbol)
mixed_numerator_derivatives = [
    sp.diff(mixed_numerator, frequency_symbol, order)
    for order in range(sp.degree(mixed_numerator, frequency_symbol) + 1)
]
mixed_denominator_derivatives = [
    sp.diff(mixed_denominator, frequency_symbol, order)
    for order in range(sp.degree(mixed_denominator, frequency_symbol) + 1)
]


def evaluate_centered_frequency_polynomial(
    derivatives: list[sp.Expr],
    midpoint: arb,
    radius: arb,
) -> arb:
    """Evaluate a frequency polynomial by an exact centered Taylor form."""

    centered_argument = arb(0, radius)
    centered_power = arb(1)
    result = arb(0)
    for order, derivative in enumerate(derivatives):
        result += (
            evaluate_polynomial(
                derivative,
                {
                    q_symbol: q_root,
                    lambda_symbol: cycle_weight,
                    frequency_symbol: midpoint,
                },
                mixed_generators,
            )
            * centered_power
            / math.factorial(order)
        )
        centered_power *= centered_argument
    return result


def evaluate_centered_mixed_symbol(midpoint: arb, radius: arb) -> arb:
    numerator = evaluate_centered_frequency_polynomial(
        mixed_numerator_derivatives, midpoint, radius
    )
    denominator = evaluate_centered_frequency_polynomial(
        mixed_denominator_derivatives, midpoint, radius
    )
    if 0 in denominator:
        raise AssertionError("centered mixed-symbol denominator contains zero")
    return numerator / denominator

# The root equations make both active symbols zero exactly.  The definition
# of cycle_weight makes the first derivative of their mixture zero exactly.
# Prove strict local concavity on a rational neighborhood of that exact root.
local_radius = arb("0.00001")
local_frequency = arb(X_CENTER + " +/- 0.00001")
local_values = {
    q_symbol: q_root,
    lambda_symbol: cycle_weight,
    frequency_symbol: local_frequency,
}
local_second = evaluate_rational(
    mixed_second_derivative, local_values, mixed_generators
)
if not local_second < arb(-100):
    raise AssertionError(f"local mixed symbol is not strictly concave: {local_second}")
root_rate_derivative = evaluate_rational(
    sp.diff(mixed_symbol, q_symbol),
    {
        q_symbol: q_root,
        lambda_symbol: cycle_weight,
        frequency_symbol: x_root,
    },
    mixed_generators,
)
if not root_rate_derivative < arb(-300):
    raise AssertionError(
        f"mixed symbol does not enter the strict side: {root_rate_derivative}"
    )

# Direct interval evaluation proves strict negativity away from the local
# concavity neighborhood.  The rational cover also contains the entire
# feasible interval [-2 sqrt(q), 2 sqrt(q)].
frequency_cover = arb("0.322")
if not 2 * q_root.sqrt() < frequency_cover:
    raise AssertionError("frequency cover misses the feasible circle")
segment_count = 512
cover_lower = sp.Rational("-0.322")
cover_upper = sp.Rational("0.322")
segment_width = (cover_upper - cover_lower) / segment_count
local_center = sp.Rational(X_CENTER)
# Keep the original 1e-5 concavity radius and the original 512-cell grid.
# Split at an INNER rational interval so the two kinds of certificate overlap.
# Skipping a whole grid cell merely because it intersects the local interval
# is invalid: the grid cells are much wider than the concavity neighborhood.
inner_radius = sp.Rational("0.000005")
inner_lower = local_center - inner_radius
inner_upper = local_center + inner_radius
if not (
    arb(0) < rational_to_arb(inner_radius) < local_radius
    and local_frequency.lower() < rational_to_arb(inner_lower)
    and rational_to_arb(inner_lower) < x_root
    and x_root < rational_to_arb(inner_upper)
    and rational_to_arb(inner_upper) < local_frequency.upper()
):
    raise AssertionError("inner contact interval is not covered by local concavity")


def require_complete_cover(intervals, lower, upper) -> None:
    """Exact rational coverage audit, independent of interval sign evaluation."""
    reached = lower
    for left, right in sorted(intervals):
        if left < lower or right > upper or left >= right:
            raise AssertionError("invalid interval in the frequency cover")
        if left > reached:
            raise AssertionError("gap in the frequency cover")
        reached = max(reached, right)
    if reached != upper:
        raise AssertionError("frequency cover does not reach its upper boundary")


grid = [cover_lower + index * segment_width for index in range(segment_count + 1)]
# Preserve an adversarial regression for the former whole-cell omission.
legacy_radius = sp.Rational("0.00001")
legacy_cover = [(local_center - legacy_radius, local_center + legacy_radius)]
legacy_cover += [
    (left, right) for left, right in zip(grid, grid[1:])
    if right < local_center - legacy_radius or left > local_center + legacy_radius
]
try:
    require_complete_cover(legacy_cover, cover_lower, cover_upper)
except AssertionError:
    pass
else:
    raise AssertionError("the incomplete legacy cover was not rejected")

breakpoints = sorted(set(grid + [inner_lower, inner_upper]))
pending = [
    (left, right, 0) for left, right in zip(breakpoints, breakpoints[1:])
    if not (inner_lower <= left and right <= inner_upper)
]
strict_symbol_boxes: list[arb] = []
certified_intervals = [(inner_lower, inner_upper)]
refinements = 0
while pending:
    left, right, depth = pending.pop()
    midpoint = (left + right) / 2
    radius = (right - left) / 2
    value = evaluate_centered_mixed_symbol(
        rational_to_arb(midpoint), rational_to_arb(radius)
    )
    if value < 0:
        strict_symbol_boxes.append(value)
        certified_intervals.append((left, right))
    else:
        if depth >= 32:
            raise AssertionError(f"could not certify a frequency interval: {left}, {right}, {value}")
        pending.extend([(left, midpoint, depth + 1), (midpoint, right, depth + 1)])
        refinements += 1
require_complete_cover(certified_intervals, cover_lower, cover_upper)
print(
    f"  complete frequency cover: {len(strict_symbol_boxes)} strict intervals, "
    f"one concavity interval, {refinements} exact bisections; legacy gap rejected"
)

# Build the exact complex mode in the upper half-plane and audit all lower
# interpolation lags.  The two active zeros are algebraic consequences of
# numerator_five = numerator_six = 0, so they are not decided numerically.
mode_real = x_root / 2
mode_imaginary = (q_root - mode_real * mode_real).sqrt()
mode = acb(mode_real, mode_imaginary)
s_arb = rational_to_arb(S_VALUE)
kappa_arb = s_arb * s_arb
transformed_site = -(s_arb * mode - (s_arb - 1)) ** 2 / mode
transformed_slope = kappa_arb * mode / (kappa_arb - 1)
slope_ratio = transformed_slope / transformed_site
real_slope_ratio = slope_ratio.real
if not real_slope_ratio > 0:
    raise AssertionError("transformed spiral map is not strictly monotone")


def cycle_cost_ball(lag: int) -> arb:
    geometric_sum = (1 - q_root**lag) / (1 - q_root)
    polygon = (
        (1 - mode.conjugate()) * geometric_sum
        + q_root**lag
        - mode**lag
    )
    return (slope_ratio * polygon).real


finite_lower_margins: list[arb] = []
finite_upper_margins: list[arb] = []
for lag in range(1, 31):
    if lag in (5, 6):
        # The lower equality is exact at the algebraically defined root.
        # Its upper inequality is strict since Re(p)>0 and |z|<1.
        upper_gap = real_slope_ratio * abs(1 - mode**lag) ** 2
        if not upper_gap > 0:
            raise AssertionError(f"active lag has no strict upper margin: {lag}")
        finite_upper_margins.append(upper_gap)
        continue
    cost = cycle_cost_ball(lag)
    upper_gap = (
        real_slope_ratio * abs(1 - mode**lag) ** 2 - cost
    )
    if not cost > 0:
        raise AssertionError(f"lower cycle margin failed at lag {lag}: {cost}")
    # At lag one K_1 = |1-z|^2 exactly, so the upper inequality is the
    # adjacent support equality by construction.
    if lag != 1 and not upper_gap > 0:
        raise AssertionError(f"upper cycle margin failed at lag {lag}: {upper_gap}")
    finite_lower_margins.append(cost)
    if lag != 1:
        finite_upper_margins.append(upper_gap)

limit_polygon = (1 - mode.conjugate()) / (1 - q_root)
limit_cost = (slope_ratio * limit_polygon).real
limit_upper_gap = real_slope_ratio - limit_cost
if not limit_cost > 0 or not limit_upper_gap > 0:
    raise AssertionError("minimizer interpolation margins are not strict")

# For l >= 31, use the exact damped-sinusoid formula
# C_l = C_inf + q^l Re(p(1-K_inf)) - Re(p z^l).
tail_start = 31
tail_lower_error = (
    abs(slope_ratio)
    * (
        q_root**tail_start * abs(1 - limit_polygon)
        + abs(mode) ** tail_start
    )
)
tail_upper_error = (
    q_root**tail_start
    * (
        abs(real_slope_ratio)
        + abs(slope_ratio) * abs(1 - limit_polygon)
    )
    + abs(mode) ** tail_start
    * (abs(slope_ratio) + 2 * abs(real_slope_ratio))
)
if not limit_cost > tail_lower_error:
    raise AssertionError("lower all-lag tail bound failed")
if not limit_upper_gap > tail_upper_error:
    raise AssertionError("upper all-lag tail bound failed")

off_root_symbol_margin = min(
    (-value for value in strict_symbol_boxes),
    key=lambda value: value.lower(),
)
minimum_lower_margin = min(finite_lower_margins, key=lambda value: value.lower())
minimum_upper_margin = min(finite_upper_margins, key=lambda value: value.lower())

# Certify one exact standard cold-start prefix.  The orbit is indexed so that
# x_1 = 1 and x_t = z^(t-1) thereafter.  Taking x_{-1}=x_0=1/z and the
# displayed prefix gradient makes the first NAG step land exactly at x_1.
beta = (s_arb - 1) / (s_arb + 1)
evaluation = 1 + beta - beta / mode
gradient = kappa_arb * (evaluation - mode)
common = (
    abs(gradient) ** 2 / (2 * kappa_arb)
    + kappa_arb * q_root / (2 * (kappa_arb - 1))
)
forward_one = (
    (mode * gradient * ((1 - mode) * evaluation).conjugate()).real
    + abs(1 - mode) ** 2 * common
)
orbit_function_value = forward_one / (1 - q_root)
prefix_evaluation = 1 / mode
prefix_gradient = kappa_arb * (prefix_evaluation - 1)
prefix_function_value = arb(22)
if 0 not in prefix_evaluation - prefix_gradient / kappa_arb - 1:
    raise AssertionError("cold prefix does not land at the orbit base")


def pair_quadratic(difference_y: acb, difference_g: acb) -> arb:
    corrected = difference_y - difference_g / kappa_arb
    return (
        abs(difference_g) ** 2 / (2 * kappa_arb)
        + kappa_arb
        * abs(corrected) ** 2
        / (2 * (kappa_arb - 1))
    )


prefix_anchor_quadratic = pair_quadratic(
    prefix_evaluation, prefix_gradient
)
prefix_anchor_lower = prefix_anchor_quadratic
prefix_anchor_upper = (
    (prefix_gradient * prefix_evaluation.conjugate()).real
    - prefix_anchor_quadratic
)
if not prefix_anchor_lower < prefix_function_value:
    raise AssertionError("prefix lower minimizer inequality failed")
if not prefix_function_value < prefix_anchor_upper:
    raise AssertionError("prefix upper minimizer inequality failed")

prefix_lower_margins: list[arb] = []
prefix_upper_margins: list[arb] = []
for index in range(31):
    power = mode**index
    orbit_evaluation = power * evaluation
    orbit_gradient = power * gradient
    orbit_value = q_root**index * orbit_function_value
    difference_y = prefix_evaluation - orbit_evaluation
    difference_g = prefix_gradient - orbit_gradient
    quadratic = pair_quadratic(difference_y, difference_g)
    lower_bound = (
        orbit_value
        + (orbit_gradient * difference_y.conjugate()).real
        + quadratic
    )
    upper_bound = (
        orbit_value
        + (prefix_gradient * difference_y.conjugate()).real
        - quadratic
    )
    lower_margin = prefix_function_value - lower_bound
    upper_margin = upper_bound - prefix_function_value
    if not lower_margin > 0:
        raise AssertionError(
            f"prefix lower orbit inequality failed at {index}: {lower_margin}"
        )
    if not upper_margin > 0:
        raise AssertionError(
            f"prefix upper orbit inequality failed at {index}: {upper_margin}"
        )
    prefix_lower_margins.append(lower_margin)
    prefix_upper_margins.append(upper_margin)

# The orbit-to-zero tail is geometric.  Bound the difference from each
# strict prefix-to-minimizer margin by expanding the two quadratic terms and
# applying Cauchy-Schwarz.
prefix_tail_start = 31
radius = abs(mode)
orbit_evaluation_tail = abs(evaluation) * radius**prefix_tail_start
orbit_gradient_tail = abs(gradient) * radius**prefix_tail_start
corrected_prefix = prefix_evaluation - prefix_gradient / kappa_arb
corrected_orbit_tail = radius ** (prefix_tail_start + 1)
quadratic_tail_error = (
    (
        2 * abs(prefix_gradient) * orbit_gradient_tail
        + orbit_gradient_tail**2
    )
    / (2 * kappa_arb)
    + kappa_arb
    * (
        2 * abs(corrected_prefix) * corrected_orbit_tail
        + corrected_orbit_tail**2
    )
    / (2 * (kappa_arb - 1))
)
function_tail = q_root**prefix_tail_start * abs(orbit_function_value)
prefix_lower_tail_error = (
    function_tail
    + orbit_gradient_tail
    * (abs(prefix_evaluation) + orbit_evaluation_tail)
    + quadratic_tail_error
)
prefix_upper_tail_error = (
    function_tail
    + abs(prefix_gradient) * orbit_evaluation_tail
    + quadratic_tail_error
)
prefix_anchor_lower_margin = prefix_function_value - prefix_anchor_lower
prefix_anchor_upper_margin = prefix_anchor_upper - prefix_function_value
if not prefix_anchor_lower_margin > prefix_lower_tail_error:
    raise AssertionError("prefix lower tail bound failed")
if not prefix_anchor_upper_margin > prefix_upper_tail_error:
    raise AssertionError("prefix upper tail bound failed")

minimum_prefix_lower_margin = min(
    prefix_lower_margins, key=lambda value: value.lower()
)
minimum_prefix_upper_margin = min(
    prefix_upper_margins, key=lambda value: value.lower()
)

print("EXACT MIXED-CYCLE NAG EXAMPLE PASS")
print(f"  sqrt(kappa) = {S_VALUE}")
print(f"  kappa = {KAPPA_VALUE}")
print(f"  q root = {q_root}")
print(f"  x root = {x_root}")
print(f"  lag-five weight = {cycle_weight}")
print(f"  local second derivative = {local_second}")
print(f"  rate-direction derivative = {root_rate_derivative}")
print(
    "  minimum off-root symbol margin lower bound = "
    f"{off_root_symbol_margin.lower()}"
)
print(f"  minimum finite lower margin = {minimum_lower_margin}")
print(f"  minimum finite upper margin = {minimum_upper_margin}")
print(f"  lower tail separation = {limit_cost - tail_lower_error}")
print(f"  upper tail separation = {limit_upper_gap - tail_upper_error}")
print(f"  minimum finite prefix lower margin = {minimum_prefix_lower_margin}")
print(f"  minimum finite prefix upper margin = {minimum_prefix_upper_margin}")
print(
    "  prefix lower tail separation = "
    f"{prefix_anchor_lower_margin - prefix_lower_tail_error}"
)
print(
    "  prefix upper tail separation = "
    f"{prefix_anchor_upper_margin - prefix_upper_tail_error}"
)


==> anc/code/scripts/verify_nag_multimode_example.py <==
"""Exact-arithmetic audit of the two-frequency NAG candidate at kappa=100.

The candidate is a probability measure on two complex geometric modes.  Its
active star constraints are forward lag one and reverse lags 49, 63, and 64.
This checker derives the exact rational functions, isolates the eight
algebraic primal-dual variables by an interval Krawczyk test, audits every
primal lag, proves the frequency inequality at the optimal factor, and proves
a moving dual separator strictly excludes every larger rate up to the classical
upper bound.  Every decision uses outward-rounded Arb balls.

Run from the repository root:

  PYTHONDONTWRITEBYTECODE=1 experiments/pep/.venv/bin/python \
      code/scripts/verify_nag_multimode_example.py
"""

from __future__ import annotations

import argparse
import math
from fractions import Fraction

import sympy as sp
from flint import acb, arb, arb_mat, ctx


argument_parser = argparse.ArgumentParser()
argument_parser.add_argument("--precision", type=int, default=512)
argument_parser.add_argument(
    "--diagnose-global",
    action="store_true",
    help="sample the moving-radius weighted combination and its derivative",
)
argument_parser.add_argument(
    "--skip-global",
    action="store_true",
    help="skip the moving-radius upper certificate",
)
arguments = argument_parser.parse_args()
if arguments.precision < 256:
    raise ValueError("precision must be at least 256 bits")
ctx.prec = arguments.precision

S_VALUE = sp.Integer(10)
KAPPA_VALUE = sp.Integer(100)
ACTIVE_LAGS = (49, 63, 64)
ROOT_RADIUS = "1e-58"

ROOT_CENTERS = (
    "0.859899778052548365740446035906789692994247244872047970838361917123956816778",
    "0.00285474973361190631673133487266565147679194983398197835559554592837667496388",
    "0.432893789374821564486049487863967595763672137367663132670174603716385149113",
    "1.847585923705342323643049369488243113764569882178327804685746876610646526143",
    "1.833337063888573702334307789415459858853945023291018656661437736994327680806",
    "0.727525463603637278296744758244928689383357241964036687514215800652087687906",
    "0.0389115479752263372332309925836229041584745411651178695368090393318863293297",
    "0.233562988421136384470024249171448406458168216870845442948975160016025982764",
)

(
    q_symbol,
    potential_symbol,
    weight_symbol,
    x_one_symbol,
    x_two_symbol,
    lambda_49_symbol,
    lambda_63_symbol,
    lambda_64_symbol,
) = sp.symbols("q varphi_0 w x1 x2 lambda49 lambda63 lambda64")
z_symbol, zbar_symbol, x_symbol = sp.symbols("z zbar x")
endpoint_q_symbol, radius_symbol, cosine_symbol = sp.symbols(
    "q_endpoint radius cosine"
)
root_symbols = (
    q_symbol,
    potential_symbol,
    weight_symbol,
    x_one_symbol,
    x_two_symbol,
    lambda_49_symbol,
    lambda_63_symbol,
    lambda_64_symbol,
)


def formal_conjugate(expression: sp.Expr) -> sp.Expr:
    return expression.xreplace(
        {z_symbol: zbar_symbol, zbar_symbol: z_symbol}
    )


symmetric_powers = [sp.Integer(2), x_symbol]
for index in range(2, max(ACTIVE_LAGS) + 4):
    symmetric_powers.append(
        sp.expand(
            x_symbol * symmetric_powers[-1]
            - q_symbol * symmetric_powers[-2]
        )
    )


def reduce_self_reciprocal(polynomial: sp.Expr) -> sp.Expr:
    polynomial = sp.expand(polynomial)
    poly = sp.Poly(polynomial, z_symbol)
    exponents = [
        monomial[0]
        for monomial, coefficient in poly.terms()
        if coefficient
    ]
    minimum = min(exponents)
    maximum = max(exponents)
    if (minimum + maximum) % 2:
        raise AssertionError("self-reciprocal center is not integral")
    center = (minimum + maximum) // 2
    reduced = poly.coeff_monomial(z_symbol**center)
    for offset in range(1, maximum - center + 1):
        reduced += (
            poly.coeff_monomial(z_symbol ** (center + offset))
            * symmetric_powers[offset]
        )
    reduced = sp.factor_terms(sp.expand(reduced))
    reconstruction = sp.cancel(
        z_symbol**center
        * reduced.subs(x_symbol, z_symbol + q_symbol / z_symbol)
        - polynomial
    )
    if reconstruction != 0:
        raise AssertionError("self-reciprocal reduction failed")
    return reduced


slope_ratio = -S_VALUE**2 * z_symbol**2 / (
    (S_VALUE**2 - 1)
    * (S_VALUE * z_symbol - (S_VALUE - 1)) ** 2
)
slope_ratio_bar = formal_conjugate(slope_ratio)


def reduce_circle(expression: sp.Expr) -> sp.Expr:
    circle = sp.cancel(expression.subs(zbar_symbol, q_symbol / z_symbol))
    numerator, denominator = sp.fraction(circle)
    reduced_numerator = reduce_self_reciprocal(numerator)
    reduced_denominator = reduce_self_reciprocal(denominator)
    reduced = sp.cancel(reduced_numerator / reduced_denominator)
    if sp.cancel(
        reduced.subs(x_symbol, z_symbol + q_symbol / z_symbol)
        - circle
    ) != 0:
        raise AssertionError("circle reconstruction failed")
    return reduced


def upper_star(lag: int) -> sp.Expr:
    """Return U_l(q,x), the forward upper bound on the potential."""

    real_edge = (
        slope_ratio * (1 - zbar_symbol**lag)
        + slope_ratio_bar * (1 - z_symbol**lag)
    ) / 2
    return reduce_circle(real_edge / (1 - q_symbol**lag))


def lower_star(lag: int) -> sp.Expr:
    """Return L_l(q,x), the reverse lower bound on the potential."""

    real_edge = (
        slope_ratio * (z_symbol**lag - q_symbol**lag)
        + slope_ratio_bar * (zbar_symbol**lag - q_symbol**lag)
    ) / 2
    return reduce_circle(real_edge / (1 - q_symbol**lag))


upper_one = upper_star(1)
lower_stars = {lag: lower_star(lag) for lag in ACTIVE_LAGS}
dual_symbol = sp.cancel(
    lambda_49_symbol * lower_stars[49]
    + lambda_63_symbol * lower_stars[63]
    + lambda_64_symbol * lower_stars[64]
    - upper_one
)
dual_numerator, dual_denominator = sp.fraction(dual_symbol)
dual_denominator_factored = sp.factor(dual_denominator)
dual_numerator_x = sp.diff(dual_numerator, x_symbol)
dual_symbol_x = sp.diff(dual_symbol, x_symbol)

# A q-dependent raw multiplier cancels the potential coefficient at every
# radius while keeping the three reverse raw weights fixed.  It is equivalent
# to the normalized dual at the optimal factor but has only the transfer
# denominator as a function of the moving radius.
endpoint_reverse_weights = {
    49: lambda_49_symbol / (1 - endpoint_q_symbol**49),
    63: lambda_63_symbol / (1 - endpoint_q_symbol**63),
    64: lambda_64_symbol / (1 - endpoint_q_symbol**64),
}
forward_raw_weight = sum(
    endpoint_reverse_weights[lag]
    * sum(q_symbol**power for power in range(lag))
    for lag in ACTIVE_LAGS
)
raw_forward_edge = sp.cancel((1 - q_symbol) * upper_one)
raw_reverse_edges = {
    lag: sp.cancel(-(1 - q_symbol**lag) * lower_stars[lag])
    for lag in ACTIVE_LAGS
}
raw_forward_numerator, raw_transfer_denominator = sp.fraction(
    raw_forward_edge
)
raw_reverse_parts = {
    lag: sp.fraction(raw_reverse_edges[lag]) for lag in ACTIVE_LAGS
}
for lag, (_, denominator) in raw_reverse_parts.items():
    if sp.expand(denominator - raw_transfer_denominator) != 0:
        raise AssertionError(
            f"raw lag {lag} does not have the common transfer denominator"
        )
raw_dual_numerator = sp.expand(
    forward_raw_weight * raw_forward_numerator
    + sum(
        endpoint_reverse_weights[lag]
        * raw_reverse_parts[lag][0]
        for lag in ACTIVE_LAGS
    )
)
raw_dual_denominator = raw_transfer_denominator


def average(expression: sp.Expr) -> sp.Expr:
    return sp.expand(
        weight_symbol * expression.subs(x_symbol, x_one_symbol)
        + (1 - weight_symbol) * expression.subs(x_symbol, x_two_symbol)
    )


root_equations = (
    sp.cancel(average(upper_one) - potential_symbol),
    sp.cancel(average(lower_stars[49]) - potential_symbol),
    sp.cancel(average(lower_stars[63]) - potential_symbol),
    sp.cancel(average(lower_stars[64]) - potential_symbol),
    lambda_49_symbol + lambda_63_symbol + lambda_64_symbol - 1,
    dual_symbol.subs(x_symbol, x_one_symbol),
    dual_symbol_x.subs(x_symbol, x_one_symbol),
    dual_symbol_x.subs(x_symbol, x_two_symbol),
)


def rational_to_arb(value: sp.Expr) -> arb:
    value = sp.Rational(value)
    return arb(int(value.p)) / int(value.q)


def evaluate_polynomial(
    polynomial: sp.Expr,
    values: dict[sp.Symbol, arb],
    generators: tuple[sp.Symbol, ...],
) -> arb:
    result = arb(0)
    for monomial, coefficient in sp.Poly(
        polynomial, *generators
    ).terms():
        term = rational_to_arb(coefficient)
        for generator, exponent in zip(
            generators, monomial, strict=True
        ):
            term *= values[generator] ** exponent
        result += term
    return result


def evaluate_rational(
    expression: sp.Expr,
    values: dict[sp.Symbol, arb],
    generators: tuple[sp.Symbol, ...],
) -> arb:
    numerator, denominator = sp.fraction(sp.cancel(expression))
    denominator_value = evaluate_polynomial(
        denominator, values, generators
    )
    if 0 in denominator_value:
        raise AssertionError("rational denominator contains zero")
    return (
        evaluate_polynomial(numerator, values, generators)
        / denominator_value
    )


def evaluate_expression(
    expression: sp.Expr,
    values: dict[sp.Symbol, arb],
    memo: dict[sp.Expr, arb] | None = None,
) -> arb:
    """Evaluate a factored exact expression without destructive expansion."""

    if memo is None:
        memo = {}
    if expression in memo:
        return memo[expression]
    if expression in values:
        result = values[expression]
    elif expression.is_Rational:
        result = rational_to_arb(expression)
    elif expression.is_Add:
        result = sum(
            (evaluate_expression(argument, values, memo)
             for argument in expression.args),
            arb(0),
        )
    elif expression.is_Mul:
        result = arb(1)
        for argument in expression.args:
            result *= evaluate_expression(argument, values, memo)
    elif expression.is_Pow and expression.exp.is_Integer:
        base = evaluate_expression(expression.base, values, memo)
        exponent = int(expression.exp)
        if exponent < 0 and 0 in base:
            raise AssertionError("factored denominator contains zero")
        result = base**exponent
    else:
        raise TypeError(f"unsupported exact expression node: {expression}")
    memo[expression] = result
    return result


def evaluate_jet_system(
    values: tuple[arb, ...],
) -> tuple[list[arb], list[list[arb]]]:
    """Evaluate the compact rational system and its interval Jacobian."""

    dimension = len(root_symbols)
    environment = {
        symbol: (
            values[index],
            [
                arb(1 if index == derivative_index else 0)
                for derivative_index in range(dimension)
            ],
        )
        for index, symbol in enumerate(root_symbols)
    }
    memo: dict[sp.Expr, tuple[arb, list[arb]]] = {}

    def evaluate(expression: sp.Expr) -> tuple[arb, list[arb]]:
        if expression in memo:
            return memo[expression]
        if expression in environment:
            result = environment[expression]
        elif expression.is_Rational:
            result = (
                rational_to_arb(expression),
                [arb(0) for _ in range(dimension)],
            )
        elif expression.is_Add:
            value = arb(0)
            gradient = [arb(0) for _ in range(dimension)]
            for argument in expression.args:
                argument_value, argument_gradient = evaluate(argument)
                value += argument_value
                gradient = [
                    left + right
                    for left, right in zip(
                        gradient, argument_gradient, strict=True
                    )
                ]
            result = value, gradient
        elif expression.is_Mul:
            value = arb(1)
            gradient = [arb(0) for _ in range(dimension)]
            for argument in expression.args:
                argument_value, argument_gradient = evaluate(argument)
                gradient = [
                    left * argument_value + value * right
                    for left, right in zip(
                        gradient, argument_gradient, strict=True
                    )
                ]
                value *= argument_value
            result = value, gradient
        elif expression.is_Pow and expression.exp.is_Integer:
            base_value, base_gradient = evaluate(expression.base)
            exponent = int(expression.exp)
            if exponent < 0 and 0 in base_value:
                raise AssertionError("jet denominator contains zero")
            value = base_value**exponent
            derivative_factor = exponent * base_value ** (exponent - 1)
            result = (
                value,
                [
                    derivative_factor * component
                    for component in base_gradient
                ],
            )
        else:
            raise TypeError(f"unsupported exact expression node: {expression}")
        memo[expression] = result
        return result

    evaluations = [evaluate(equation) for equation in root_equations]
    return (
        [value for value, _ in evaluations],
        [gradient for _, gradient in evaluations],
    )


def isolate_root() -> tuple[arb, ...]:
    """Prove existence and uniqueness in the public eight-dimensional box."""

    centers = tuple(arb(center) for center in ROOT_CENTERS)
    boxes = tuple(
        arb(center + " +/- " + ROOT_RADIUS) for center in ROOT_CENTERS
    )
    center_function, center_jacobian = evaluate_jet_system(centers)
    _, box_jacobian = evaluate_jet_system(boxes)
    function_at_center = arb_mat(8, 1, center_function)
    jacobian_at_center = arb_mat(
        8, 8, [entry for row in center_jacobian for entry in row]
    )
    jacobian_on_box = arb_mat(
        8, 8, [entry for row in box_jacobian for entry in row]
    )
    approximate_inverse = jacobian_at_center.inv()
    identity = arb_mat(
        8,
        8,
        [arb(1 if i == j else 0) for i in range(8) for j in range(8)],
    )
    displacement = arb_mat(
        8, 1, [boxes[index] - centers[index] for index in range(8)]
    )
    center_vector = arb_mat(8, 1, list(centers))
    image = (
        center_vector
        - approximate_inverse * function_at_center
        + (identity - approximate_inverse * jacobian_on_box)
        * displacement
    )
    for index, box in enumerate(boxes):
        coordinate = image[index, 0]
        if not (
            coordinate.lower() > box.lower()
            and coordinate.upper() < box.upper()
        ):
            raise AssertionError(
                f"Krawczyk image is not interior in coordinate {index}: "
                f"{coordinate} versus {box}"
            )
    return tuple(image[index, 0] for index in range(8))


(
    q_root,
    potential_root,
    weight_root,
    x_one_root,
    x_two_root,
    lambda_49_root,
    lambda_63_root,
    lambda_64_root,
) = isolate_root()

if not (arb(0) < q_root and q_root < arb("0.9")):
    raise AssertionError("isolated rate is outside the target interval")
if not (
    arb(0) < weight_root
    and weight_root < arb(1)
    and arb(0) < lambda_49_root
    and arb(0) < lambda_63_root
    and arb(0) < lambda_64_root
):
    raise AssertionError("primal or dual weights are not strictly positive")
if not (
    x_one_root * x_one_root < 4 * q_root
    and x_two_root * x_two_root < 4 * q_root
):
    raise AssertionError("one isolated frequency is outside the circle")
if not x_one_root > x_two_root:
    raise AssertionError("the two isolated frequencies are not distinct")

root_values = dict(
    zip(
        root_symbols,
        (
            q_root,
            potential_root,
            weight_root,
            x_one_root,
            x_two_root,
            lambda_49_root,
            lambda_63_root,
            lambda_64_root,
        ),
        strict=True,
    )
)
root_function_values, _ = evaluate_jet_system(tuple(root_values.values()))
for value in root_function_values:
    if 0 not in value:
        raise AssertionError("isolated root does not satisfy its equation")


def mode_from_frequency(frequency: arb) -> acb:
    real_part = frequency / 2
    imaginary_part = (q_root - real_part * real_part).sqrt()
    return acb(real_part, imaginary_part)


mode_one = mode_from_frequency(x_one_root)
mode_two = mode_from_frequency(x_two_root)
s_arb = arb(10)


def complex_slope_ratio(mode: acb) -> acb:
    return -s_arb**2 * mode**2 / (
        (s_arb**2 - 1) * (s_arb * mode - (s_arb - 1)) ** 2
    )


ratio_one = complex_slope_ratio(mode_one)
ratio_two = complex_slope_ratio(mode_two)


def star_bounds_ball(mode: acb, ratio: acb, lag: int) -> tuple[arb, arb]:
    denominator = 1 - q_root**lag
    upper = (ratio * (1 - mode.conjugate() ** lag)).real / denominator
    lower = (ratio * (mode**lag - q_root**lag)).real / denominator
    return lower, upper


# Neither dual contact frequency is feasible by itself.  Combined with the
# global dual factorization below (which restricts every optimizing measure to
# these two contacts), these finite witnesses prove that optimal support
# cardinality is exactly two, not merely at most two.
single_mode_exclusion_margins: list[arb] = []
for label, mode, ratio, witness_lag in (
    ("first", mode_one, ratio_one, 56),
    ("second", mode_two, ratio_two, 35),
):
    witness_lower, _ = star_bounds_ball(mode, ratio, witness_lag)
    _, lag_one_upper = star_bounds_ball(mode, ratio, 1)
    exclusion_margin = witness_lower - lag_one_upper
    if not exclusion_margin > 0:
        raise AssertionError(
            f"{label} contact could be feasible alone: {exclusion_margin}"
        )
    single_mode_exclusion_margins.append(exclusion_margin)

finite_lower_margins: list[arb] = []
finite_upper_margins: list[arb] = []
finite_cutoff = 180
for lag in range(1, finite_cutoff + 1):
    lower_one, upper_one_ball = star_bounds_ball(
        mode_one, ratio_one, lag
    )
    lower_two, upper_two_ball = star_bounds_ball(
        mode_two, ratio_two, lag
    )
    averaged_lower = (
        weight_root * lower_one + (1 - weight_root) * lower_two
    )
    averaged_upper = (
        weight_root * upper_one_ball
        + (1 - weight_root) * upper_two_ball
    )
    if lag not in ACTIVE_LAGS:
        lower_margin = potential_root - averaged_lower
        if not lower_margin > 0:
            raise AssertionError(
                f"reverse star margin failed at lag {lag}: {lower_margin}"
            )
        finite_lower_margins.append(lower_margin)
    if lag != 1:
        upper_margin = averaged_upper - potential_root
        if not upper_margin > 0:
            raise AssertionError(
                f"forward star margin failed at lag {lag}: {upper_margin}"
            )
        finite_upper_margins.append(upper_margin)

# Uniform geometric tails.  L_l tends to zero and U_l tends to Re(p).
radius = q_root.sqrt()
ratio_norm = max(abs(ratio_one), abs(ratio_two))
ratio_real_lower = (
    weight_root * ratio_one.real
    + (1 - weight_root) * ratio_two.real
)
tail_denominator = 1 - q_root**finite_cutoff
lower_tail_bound = (
    ratio_norm
    * (radius**finite_cutoff + q_root**finite_cutoff)
    / tail_denominator
)
upper_tail_error = (
    ratio_norm * radius**finite_cutoff
    + abs(ratio_real_lower) * q_root**finite_cutoff
) / tail_denominator
if not potential_root > lower_tail_bound:
    raise AssertionError("reverse all-lag tail bound failed")
if not ratio_real_lower - potential_root > upper_tail_error:
    raise AssertionError("forward all-lag tail bound failed")

minimum_lower_margin = min(
    finite_lower_margins, key=lambda value: value.lower()
)
minimum_upper_margin = min(
    finite_upper_margins, key=lambda value: value.lower()
)

dual_values = {
    q_symbol: q_root,
    lambda_49_symbol: lambda_49_root,
    lambda_63_symbol: lambda_63_root,
    lambda_64_symbol: lambda_64_root,
}
# At the exact root, the dual numerator has double roots at x1 and x2.  The
# fourth zero follows from the four active primal equalities, sum(lambda)=1,
# the zero at x1, and 0<w<1.  Divide by the monic double-root factor using
# interval coefficients.  The remainder is identically zero by those four
# Hermite conditions; the interval division is used only to enclose the
# quotient coefficients.
dual_polynomial = sp.Poly(dual_numerator, x_symbol)
dual_coefficients = [
    evaluate_expression(dual_polynomial.nth(power), dual_values)
    for power in range(dual_polynomial.degree() + 1)
]
double_root_factor = sp.Poly(
    (x_symbol - x_one_symbol) ** 2
    * (x_symbol - x_two_symbol) ** 2,
    x_symbol,
)
factor_values = {
    x_one_symbol: x_one_root,
    x_two_symbol: x_two_root,
}
factor_coefficients = [
    evaluate_expression(double_root_factor.nth(power), factor_values)
    for power in range(5)
]
if 1 not in factor_coefficients[4]:
    raise AssertionError("double-root divisor is not monic")
remainder_coefficients = list(dual_coefficients)
quotient_coefficients = [
    arb(0) for _ in range(dual_polynomial.degree() - 3)
]
for power in range(dual_polynomial.degree(), 3, -1):
    quotient_coefficient = remainder_coefficients[power]
    quotient_coefficients[power - 4] = quotient_coefficient
    for divisor_power in range(5):
        remainder_coefficients[power - 4 + divisor_power] -= (
            quotient_coefficient * factor_coefficients[divisor_power]
        )
for coefficient in remainder_coefficients[:4]:
    if 0 not in coefficient:
        raise AssertionError(
            f"double-root division remainder excludes zero: {coefficient}"
        )

frequency_cover = arb("1.855")
if not 2 * q_root.sqrt() < frequency_cover:
    raise AssertionError("frequency cover misses the optimal-factor circle")


def evaluate_ball_polynomial(
    coefficients: list[arb], argument: arb
) -> arb:
    result = arb(0)
    for coefficient in reversed(coefficients):
        result = result * argument + coefficient
    return result


def evaluate_centered_ball_polynomial(
    coefficients: list[arb], midpoint: arb, radius_value: arb
) -> arb:
    """Evaluate interval coefficients after an exact numeric center shift."""

    degree = len(coefficients) - 1
    midpoint_powers = [arb(1)]
    for _ in range(degree):
        midpoint_powers.append(midpoint_powers[-1] * midpoint)
    centered_coefficients: list[arb] = []
    for centered_power in range(degree + 1):
        coefficient = arb(0)
        for original_power in range(centered_power, degree + 1):
            coefficient += (
                coefficients[original_power]
                * math.comb(original_power, centered_power)
                * midpoint_powers[original_power - centered_power]
            )
        centered_coefficients.append(coefficient)
    centered_argument = arb(0, radius_value)
    return evaluate_ball_polynomial(
        centered_coefficients, centered_argument
    )


quotient_boxes: list[arb] = []
denominator_boxes: list[arb] = []
segment_count = 8192
segment_width = 2 * frequency_cover / segment_count
for index in range(segment_count):
    lower = -frequency_cover + index * segment_width
    upper = lower + segment_width
    midpoint = (lower + upper) / 2
    radius_value = (upper - lower) / 2
    segment = midpoint + arb(0, radius_value)
    quotient_value = evaluate_centered_ball_polynomial(
        quotient_coefficients, midpoint, radius_value
    )
    if not quotient_value < 0:
        raise AssertionError(
            f"dual quotient is not strictly negative on segment {index}: "
            f"{quotient_value}"
        )
    denominator_value = evaluate_expression(
        dual_denominator_factored,
        {**dual_values, x_symbol: segment},
    )
    if not denominator_value < 0:
        raise AssertionError(
            f"dual denominator is not strictly negative on segment {index}: "
            f"{denominator_value}"
        )
    quotient_boxes.append(quotient_value)
    denominator_boxes.append(denominator_value)


def fraction_to_arb(value: Fraction) -> arb:
    return arb(value.numerator) / value.denominator


def fraction_interval(lower: Fraction, upper: Fraction) -> arb:
    midpoint = fraction_to_arb((lower + upper) / 2)
    radius_value = fraction_to_arb((upper - lower) / 2)
    return midpoint + arb(0, radius_value)


global_derivative_upper = None
global_box_count = 0
if not arguments.skip_global:
    # The numerator of the unnormalized weighted combination is
    #
    #   N(r,theta) = 100 Re[H(r,theta) E(r,theta)],
    #   H = 100 r^4 - 180 r^3 e^{i theta} + 81 r^2 e^{2 i theta}.
    #
    # This is exactly 99 |10z-9|^4 times the separating combination of
    # raw star edges.  The following interval formula differentiates this
    # compact polar expression directly, avoiding expanded-polynomial
    # cancellation.
    endpoint_raw_weights = {
        49: lambda_49_root / (1 - q_root**49),
        63: lambda_63_root / (1 - q_root**63),
        64: lambda_64_root / (1 - q_root**64),
    }

    def radial_derivative_ball(radius_value: arb, time_value: arb) -> arb:
        theta_value = arb.pi() * time_value
        unit = acb(theta_value.cos(), theta_value.sin())
        unit_squared = acb(
            (2 * theta_value).cos(), (2 * theta_value).sin()
        )
        unit_conjugate = unit.conjugate()
        q_value = radius_value**2
        q_powers = [arb(1)]
        for _ in range(max(ACTIVE_LAGS) - 1):
            q_powers.append(q_powers[-1] * q_value)
        forward_weight_value = arb(0)
        forward_weight_derivative = arb(0)
        for lag in ACTIVE_LAGS:
            raw_weight = endpoint_raw_weights[lag]
            forward_weight_value += raw_weight * sum(
                q_powers[:lag], arb(0)
            )
            forward_weight_derivative += raw_weight * sum(
                (
                    2 * power * radius_value * q_powers[power - 1]
                    for power in range(1, lag)
                ),
                arb(0),
            )
        edge_sum = forward_weight_value * (
            radius_value * unit_conjugate - 1
        )
        edge_sum_derivative = (
            forward_weight_derivative
            * (radius_value * unit_conjugate - 1)
            + forward_weight_value * unit_conjugate
        )
        for lag in ACTIVE_LAGS:
            lag_angle = lag * theta_value
            lag_unit = acb(lag_angle.cos(), lag_angle.sin())
            radius_lag = radius_value**lag
            radius_two_lag = q_powers[lag - 1] * q_value
            raw_weight = endpoint_raw_weights[lag]
            edge_sum += raw_weight * (
                radius_lag * lag_unit - radius_two_lag
            )
            edge_sum_derivative += raw_weight * (
                lag * radius_value ** (lag - 1) * lag_unit
                - 2 * lag * radius_value ** (2 * lag - 1)
            )
        prefactor = (
            100 * radius_value**4
            - 180 * radius_value**3 * unit
            + 81 * radius_value**2 * unit_squared
        )
        prefactor_derivative = (
            400 * radius_value**3
            - 540 * radius_value**2 * unit
            + 162 * radius_value * unit_squared
        )
        return (
            100
            * (
                prefactor_derivative * edge_sum
                + prefactor * edge_sum_derivative
            ).real
        )

    radius_lower = Fraction(4_636_539, 5_000_000)
    radius_upper = Fraction(9_486_833, 10_000_000)
    if not fraction_to_arb(radius_lower) < q_root.sqrt():
        raise AssertionError("rational radial cover starts above the optimal radius")
    if not arb("0.9").sqrt() < fraction_to_arb(radius_upper):
        raise AssertionError("rational radial cover misses sqrt(0.9)")

    # Each tuple is (r_lower, r_upper, theta/pi lower, theta/pi upper,
    # refinement depth).  A direct interval evaluation is an exact range
    # enclosure.  Boxes that are initially too wide are bisected until the
    # upper endpoint is strictly negative.
    pending_boxes: list[
        tuple[Fraction, Fraction, Fraction, Fraction, int]
    ] = []
    initial_radius_parts = 4
    initial_angle_parts = 128
    for radial_index in range(initial_radius_parts):
        radial_lower = radius_lower + (
            radius_upper - radius_lower
        ) * radial_index / initial_radius_parts
        radial_upper = radius_lower + (
            radius_upper - radius_lower
        ) * (radial_index + 1) / initial_radius_parts
        for angle_index in range(initial_angle_parts):
            angle_lower = Fraction(angle_index, initial_angle_parts)
            angle_upper = Fraction(angle_index + 1, initial_angle_parts)
            pending_boxes.append(
                (radial_lower, radial_upper, angle_lower, angle_upper, 0)
            )

    while pending_boxes:
        (
            radial_lower,
            radial_upper,
            angle_lower,
            angle_upper,
            depth,
        ) = pending_boxes.pop()
        derivative_value = radial_derivative_ball(
            fraction_interval(radial_lower, radial_upper),
            fraction_interval(angle_lower, angle_upper),
        )
        global_box_count += 1
        if derivative_value < 0:
            derivative_upper = derivative_value.upper()
            if (
                global_derivative_upper is None
                or derivative_upper > global_derivative_upper
            ):
                global_derivative_upper = derivative_upper
            continue
        if depth >= 24:
            raise AssertionError(
                "global radial derivative remained unresolved on "
                f"r=[{radial_lower},{radial_upper}], "
                f"theta/pi=[{angle_lower},{angle_upper}]: "
                f"{derivative_value}"
            )
        radial_score = (
            128
            * float(radial_upper - radial_lower)
            / float(radial_lower)
        )
        angle_score = 64 * math.pi * float(angle_upper - angle_lower)
        if angle_score >= radial_score:
            angle_midpoint = (angle_lower + angle_upper) / 2
            pending_boxes.extend(
                [
                    (
                        radial_lower,
                        radial_upper,
                        angle_lower,
                        angle_midpoint,
                        depth + 1,
                    ),
                    (
                        radial_lower,
                        radial_upper,
                        angle_midpoint,
                        angle_upper,
                        depth + 1,
                    ),
                ]
            )
        else:
            radial_midpoint = (radial_lower + radial_upper) / 2
            pending_boxes.extend(
                [
                    (
                        radial_lower,
                        radial_midpoint,
                        angle_lower,
                        angle_upper,
                        depth + 1,
                    ),
                    (
                        radial_midpoint,
                        radial_upper,
                        angle_lower,
                        angle_upper,
                        depth + 1,
                    ),
                ]
            )
print("EXACT KAPPA-100 MULTIMODE NAG LOWER CERTIFICATE PASS")
print(f"  q root = {q_root}")
print(f"  potential = {potential_root}")
print(f"  spectral weight = {weight_root}")
print(f"  frequency x1 = {x_one_root}")
print(f"  frequency x2 = {x_two_root}")
print(
    "  single-mode exclusion margins = "
    f"({single_mode_exclusion_margins[0]}, "
    f"{single_mode_exclusion_margins[1]})"
)
print(
    "  dual weights = "
    f"({lambda_49_root}, {lambda_63_root}, {lambda_64_root})"
)
print(f"  minimum finite reverse margin = {minimum_lower_margin}")
print(f"  minimum finite forward margin = {minimum_upper_margin}")
print(
    "  reverse tail separation = "
    f"{potential_root - lower_tail_bound}"
)
print(
    "  forward tail separation = "
    f"{ratio_real_lower - potential_root - upper_tail_error}"
)
print(
    "  optimal-factor quotient margin = "
    f"{min((-value for value in quotient_boxes), key=lambda value: value.lower())}"
)
print(
    "  raw dual degrees = "
    f"({sp.degree(raw_dual_numerator, q_symbol)}, "
    f"{sp.degree(raw_dual_numerator, x_symbol)})"
)
print(f"  raw dual denominator = {sp.factor(raw_dual_denominator)}")
if global_derivative_upper is not None:
    print("EXACT KAPPA-100 MULTIMODE NAG GLOBAL UPPER CERTIFICATE PASS")
    print(f"  certified radial boxes = {global_box_count}")
    print(
        "  largest certified radial-derivative upper bound = "
        f"{global_derivative_upper}"
    )

if arguments.diagnose_global:
    import numpy as np

    endpoint_float = float(ROOT_CENTERS[0])
    lag_weights = {
        lag: float(ROOT_CENTERS[index]) / (1 - endpoint_float**lag)
        for lag, index in zip(ACTIVE_LAGS, (5, 6, 7), strict=True)
    }

    def stable_raw_separator(
        radius_value: float, cosine_values: np.ndarray
    ) -> np.ndarray:
        sine_values = np.sqrt(np.maximum(0.0, 1 - cosine_values**2))
        z_values = radius_value * (cosine_values + 1j * sine_values)
        q_value = radius_value**2
        p_values = -100 * z_values**2 / (99 * (10 * z_values - 9) ** 2)
        forward_edge = -np.real(p_values * (np.conj(z_values) - 1))
        forward_weight = sum(
            lag_weights[lag]
            * sum(q_value**power for power in range(lag))
            for lag in ACTIVE_LAGS
        )
        separator = forward_weight * forward_edge
        for lag in ACTIVE_LAGS:
            reverse_edge = -np.real(
                p_values
                * z_values**lag
                * (1 - np.conj(z_values) ** lag)
            )
            separator += lag_weights[lag] * reverse_edge
        return separator

    radius_grid = np.linspace(float(ROOT_CENTERS[0]) ** 0.5, 0.9**0.5, 401)
    cosine_grid = np.linspace(-1.0, 1.0, 2001)
    maximum_raw = -np.inf
    maximum_derivative = -np.inf
    maximum_raw_location = None
    maximum_derivative_location = None
    for radius_value in radius_grid:
        separator_values = stable_raw_separator(radius_value, cosine_grid)
        denominator_values = (
            99
            * (
                -100 * radius_value**2
                + 180 * radius_value * cosine_grid
                - 81
            )
            ** 2
        )
        raw_values = separator_values * denominator_values
        derivative_step = 1e-7
        derivative_values = (
            stable_raw_separator(radius_value + derivative_step, cosine_grid)
            * 99
            * (
                -100 * (radius_value + derivative_step) ** 2
                + 180 * (radius_value + derivative_step) * cosine_grid
                - 81
            )
            ** 2
            - stable_raw_separator(radius_value - derivative_step, cosine_grid)
            * 99
            * (
                -100 * (radius_value - derivative_step) ** 2
                + 180 * (radius_value - derivative_step) * cosine_grid
                - 81
            )
            ** 2
        ) / (2 * derivative_step)
        raw_index = int(np.argmax(raw_values))
        derivative_index = int(np.argmax(derivative_values))
        if raw_values[raw_index] > maximum_raw:
            maximum_raw = float(raw_values[raw_index])
            maximum_raw_location = (
                radius_value,
                cosine_grid[raw_index],
            )
        if derivative_values[derivative_index] > maximum_derivative:
            maximum_derivative = float(derivative_values[derivative_index])
            maximum_derivative_location = (
                radius_value,
                cosine_grid[derivative_index],
            )
    print(
        "  sampled maximum raw numerator = "
        f"{maximum_raw:.16e} at {maximum_raw_location}"
    )
    print(
        "  sampled maximum radial derivative = "
        f"{maximum_derivative:.16e} at {maximum_derivative_location}"
    )


==> anc/images/nag_kappa100/nag_kappa100_parameters.json <==
{
  "active_forward_lags": [
    1
  ],
  "active_reverse_lags": [
    49,
    63,
    64
  ],
  "condition_number": 100,
  "dual_weights": [
    "0.72752546360363727829674475824492868938335724196404",
    "0.038911547975226337233230992583622904158474541165118",
    "0.23356298842113638447002424917144840645816821687085"
  ],
  "frequency_coordinates": [
    "1.84758592370534232364304936948824311376456988217832780468575",
    "1.83333706388857370233430778941545985885394502329101865666144"
  ],
  "mode_angles": [
    "0.087095098510583004531979930002531866426262455197611",
    "0.15162655445126233148253969516754098365543239409565"
  ],
  "potential": "0.00285474973361190631673133487266565147679194983398197835559555",
  "projection_matrix": [
    [
      1.0,
      0.0,
      0.0,
      0.0
    ],
    [
      0.0,
      0.0,
      1.0,
      0.0
    ],
    [
      0.0,
      0.7071067811865475,
      0.0,
      0.7071067811865475
    ]
  ],
  "rate": "0.8598997780525483657404460359067896929942472448720479708383619171239568",
  "single_mode_exclusion_lags": [
    56,
    35
  ],
  "single_mode_exclusion_margins": [
    "0.005110627714571645022341453448970804906589",
    "0.02818443279676493770197778610632723866696"
  ],
  "spectral_weight": "0.432893789374821564486049487863967595763672137367663132670175",
  "standard_initialization_dimension": 5,
  "status": "exact-computer-assisted",
  "tail_real_dimension": 4
}


==> anc/images/nag_kappa100/nag_kappa100_trajectory.csv <==
time,mode1_real,mode1_imag,mode2_real,mode2_imag,projection_1,projection_2,projection_3,normalized_norm_squared,theoretical_norm_squared
0,0.67908974853140947,0.62993417601799462,0.32320351404816033,0.193802827200735,0.67908974853140947,0.32320351404816033,0.58247002089024857,1.0000000000000002,1
1,0.57652664431672529,0.63670542582300815,0.26912523736597255,0.22292288753220346,0.57652664431672529,0.26912523736597255,0.60784900967342448,0.85989977805254847,0.85989977805254836
2,0.4812333886407385,0.63468772415181718,0.21547464249503082,0.24204178400598425,0.4812333886407385,0.21547464249503082,0.61994138048472791,0.73942762829482211,0.73942762829482189
3,0.39336490138031815,0.62513725074141857,0.16361691653494068,0.25205283211610852,0.39336490138031815,0.16361691653494068,0.62026705597814691,0.63583365345663956,0.63583365345663967
4,0.31296297058636924,0.60922695172287766,0.11467836010524077,0.2539661228303573,0.31296297058636924,0.11467836010524077,0.6103696764898574,0.54675321748570549,0.54675321748570538
5,0.23997158770578675,0.58804375718017665,0.069549937792860839,0.24886533156281418,0.23997158770578675,0.069549937792860839,0.59178409188682279,0.47015297036547488,0.47015297036547476
6,0.17425133858854844,0.56258724771876345,0.028896582344869685,0.23786862361633562,0.17425133858854844,0.028896582344869685,0.5660077746616351,0.40428443486801807,0.40428443486801807
7,0.11559280535589198,0.5337695834568974,-0.0068288006390917937,0.22209412063615125,0.11559280535589198,-0.0068288006390917937,0.53447635081697664,0.34764409581310862,0.34764409581310868
8,0.063728952679505263,0.50241651944846899,-0.037367658058383595,0.20263020638064405,0.063728952679505263,-0.037367658058383595,0.49854332088713837,0.29893908083097115,0.29893908083097104
9,0.018346488233134828,0.46926934282423527,-0.062635428355229048,0.18051078257922332,0.018346488233134828,-0.062635428355229048,0.45946393295303078,0.25705764925778485,0.25705764925778479
10,-0.02090379885566232,0.43498757866484133,-0.082699411445431165,0.15669543864056409,-0.02090379885566232,-0.082699411445431165,0.41838307384956946,0.22104381554347902,0.22104381554347896
11,-0.054397705677405879,0.40015232358640601,-0.097755705223792136,0.13205437352605801,-0.054397705677405879,-0.097755705223792136,0.37632696452111825,0.19007552792572605,0.19007552792572602
12,-0.082529263295002125,0.36527007804671646,-0.10810595204634134,0.10735780452504039,-0.082529263295002125,-0.10810595204634134,0.33419838074432856,0.16344590427655276,0.16344590427655276
13,-0.10570333011904877,0.33077696031070314,-0.11413453948820916,0.083269515647535389,-0.10570333011904877,-0.11413453948820916,0.29277507087646326,0.1405470968110058,0.14054709681100577
14,-0.12432908962652077,0.29704319671448731,-0.11628679734277951,0.060344137045385063,-0.12432908962652077,-0.11628679734277951,0.25271100721178569,0.12085641735371393,0.1208564173537139
15,-0.13881440579227441,0.26437779422605345,-0.11504863043537612,0.039027705009817081,-0.13881440579227441,-0.11504863043537612,0.21454008595897392,0.10392440645868475,0.10392440645868474
16,-0.1495609855740069,0.23303331222551682,-0.11092792710129626,0.019661028060908255,-0.1495609855740069,-0.11092792710129626,0.17868188158399212,0.089364574048065817,0.089364574048065831
17,-0.1569602949507598,0.2032106608452913,-0.10443798839850665,0.0024853765823743567,-0.1569602949507598,-0.10443798839850665,0.14544906292830426,0.076844577389692331,0.076844577389692331
18,-0.1613901732312536,0.17506386306304841,-0.096083135114713211,-0.012349980659672313,-0.1613901732312536,-0.096083135114713211,0.11505608964061768,0.066078635041938324,0.066078635041938311
19,-0.16321208949520999,0.14870472698599019,-0.086346569776286908,-0.02477885205324502,-0.16321208949520999,-0.086346569776286908,0.087628826529420084,0.056821003606578095,0.056821003606578095
20,-0.16276898498846928,0.1242073833748244,-0.075680500150772809,-0.034808242241620095,-0.16276898498846928,-0.075680500150772809,0.063214738927541966,0.048860368390019573,0.04886036839001956
21,-0.16038364594807825,0.10161265141298073,-0.064498469753808588,-0.042507911249391683,-0.16038364594807825,-0.064498469753808588,0.041793362569942698,0.042015019934143576,0.042015019934143569
22,-0.15635755258078743,0.0809322030245017,-0.053169789881198019,-0.047999729424027367,-0.15635755258078743,-0.053169789881198019,0.023286775404142354,0.036128706316243452,0.036128706316243452
23,-0.1509701516592698,0.062152502685179162,-0.042015926642338969,-0.051447139560862977,-0.1509701516592698,-0.042015926642338969,0.0075698348602683783,0.03106706654266345,0.031067066542663443
24,-0.14447850234426884,0.045238505666122718,-0.031308665069080609,-0.0530449911096747,-0.14447850234426884,-0.031308665069080609,-0.0055200187943696801,0.026714563624780051,0.026714563624780047
25,-0.13711724730493474,0.030137103013796723,-0.02126985009759956,-0.053009964365181968,-0.13711724730493474,-0.02126985009759956,-0.016173555366704204,0.022971847331719045,0.022971847331719045
26,-0.12909886391862035,0.016780306327820804,-0.012072490383259284,-0.051571756344091946,-0.12909886391862035,-0.012072490383259284,-0.02460127023381814,0.019753486422002232,0.019753486422002232
27,-0.1206141532177047,0.0050881695740348102,-0.0038430046949307797,-0.048965155763260979,-0.1206141532177047,-0.0038430046949307797,-0.031025714472430313,0.016986018590043749,0.016986018590043745
28,-0.11183292725421283,-0.0050285512045343608,0.0033356088571917827,-0.045423093065798795,-0.11183292725421283,0.0033356088571917827,-0.035674699785564,0.014606273615575078,0.014606273615575078
29,-0.10290485861974684,-0.013665996309535489,0.0094198942327505825,-0.041170713500852413,-0.10290485861974684,0.0094198942327505825,-0.038775409364884161,0.012559931440207801,0.012559931440207802
30,-0.093960458941868233,-0.020925052350201954,0.014401551918842534,-0.036420487362109795,-0.093960458941868233,0.014401551918842534,-0.040549420001378095,0.010800282257789916,0.010800282257789914
31,-0.085112156238240325,-0.026909444981594012,0.018302733950308916,-0.031368341964193226,-0.085112156238240325,0.018302733950308916,-0.041208618341911009,0.0092871603163784226,0.0092871603163784226
32,-0.076455444012154608,-0.031724063891039843,0.021171189222968123,-0.02619077495644289,-0.076455444012154608,0.021171189222968123,-0.04095197528038113,0.0079860270947922432,0.0079860270947922397
33,-0.068070077888662053,-0.035473508120624199,0.023075409027440309,-0.021042888166725202,-0.068070077888662053,0.023075409027440309,-0.039963127063010973,0.0068671829263334859,0.0068671829263334851
34,-0.060021298395657501,-0.038260838769282393,0.024099901720456517,-0.016057265235250112,-0.060021298395657501,0.024099901720456517,-0.038408699682801098,0.0059050890742004154,0.0059050890742004137
35,-0.052361061169854665,-0.040186525379615763,0.024340703959017239,-0.011343604636321905,-0.052361061169854665,0.024340703959017239,-0.036437304369693981,0.0050777847842854648,0.0050777847842854639
36,-0.045129258398846205,-0.041347571848195298,0.023901214588696859,-0.0069890120059447457,-0.045129258398846205,0.023901214588696859,-0.034179126222654607,0.0043663860090056789,0.004366386009005678
37,-0.038354917686415406,-0.041836807471486229,0.022888416645410539,-0.0030588516413716646,-0.038354917686415406,0.022888416645410539,-0.031746025004541434,0.0037546543600357357,0.0037546543600357348
38,-0.032057366741454221,-0.041742328721813514,0.021409533449748549,0.00040194378565541061,-0.032057366741454221,0.021409533449748549,-0.029232066525219591,0.0032286264508587614,0.0032286264508587614
39,-0.02624735433679825,-0.041147077509945659,0.019569146800623438,0.0033672042873529166,-0.02624735433679825,0.019569146800623438,-0.02671440454806339,0.0027762951685080359,0.0027762951685080359
40,-0.020928119861249185,-0.040128542005704308,0.017466789076612064,0.0058275890496139243,-0.020928119861249185,0.017466789076612064,-0.024254436436412261,0.0023873355992084224,0.0023873355992084224
41,-0.01609640549658279,-0.038758566530244558,0.01519500681074314,0.0077884767784160329,-0.01609640549658279,0.01519500681074314,-0.021899160477473947,0.0020528693518962705,0.0020528693518962701
42,-0.01174340659399436,-0.037103257579999348,0.012837881121905318,0.0092677606187611134,-0.01174340659399436,0.012837881121905318,-0.019682668658989093,0.0017652619000664818,0.0017652619000664814
43,-0.0078556572054571186,-0.035222973671428119,0.010469980298519458,0.010293619588494278,-0.0078556572054571186,0.010469980298519458,-0.017627715322643064,0.0015179483160717875,0.0015179483160717871
44,-0.0044158489505004327,-0.033172387388306503,0.0081557118120674926,0.010902329014039175,-0.0044158489505004327,0.0081557118120674926,-0.015747309293864684,0.0013052834200853699,0.0013052834200853692
45,-0.0014035824747241311,-0.031000608751923918,0.005949035012545738,0.011136162664642197,-0.0014035824747241311,0.005949035012545738,-0.014046284532831486,0.0011224129232270804,0.0011224129232270802
46,0.0012039483093890869,-0.028751359803673358,0.0038934916058135445,0.011041429463152537,0.0012039483093890869,0.0038934916058135445,-0.012522811838123656,0.00096516262356627835,0.00096516262356627835
47,0.0034313382077898482,-0.026463191075381226,0.0020225085819620928,0.010666678069425962,0.0034313382077898482,0.0020225085819620928,-0.01116982146561246,0.00082994312578925811,0.000829943125789258
48,0.0053044172881544244,-0.024169731413311513,0.00035992737765529821,0.010061093508498297,0.0053044172881544244,0.00035992737765529821,-0.0099763135357989873,0.00071366790966242131,0.0007136679096624212
49,0.0068497597517516596,-0.021899963406690686,-0.0010792864789748993,0.0092731015279212872,0.0068497597517516596,-0.0010792864789748993,-0.0089285396595837514,0.00061368287712194229,0.00061368287712194208
50,0.0080942524493176748,-0.019678517441967532,-0.0022881973766193057,0.0083491886534162382,0.0080942524493176748,-0.0022881973766193057,-0.008011045212676593,0.00052770576983180752,0.0005277057698318073
51,0.009064719998032298,-0.017525978152397016,-0.0032669588563231425,0.0073329390659876582,0.009064719998032298,-0.0032669588563231425,-0.0072075670588995881,0.00045377407435542031,0.00045377407435542031
52,0.0097876031860252254,-0.015459197752785011,-0.0040218163412008776,0.0062642835069201567,0.0097876031860252254,-0.0040218163412008776,-0.006501786215679828,0.00039020022582422656,0.0003902002258242265
53,0.010288687158897298,-0.013491611436422841,-0.0045640877670172272,0.005178950456626967,0.010288687158897298,-0.0045640877670172272,-0.0058779389485184731,0.00033553308758230675,0.00033553308758230664
54,0.010592875760857051,-0.011633550661546567,-0.0049091522869463711,0.0041081058269179906,0.010592875760857051,-0.0049091522869463711,-0.0053212930740111431,0.00028852482754131175,0.00028852482754131175
55,0.010724008342931116,-0.0098925507652351877,-0.0050754727820616734,0.0030781643266666976,0.010724008342931116,-0.0050754727820616734,-0.0048184988603374264,0.00024810243516542381,0.00024810243516542376
56,0.010704715344398985,-0.0082736499115620751,-0.0050836734061399736,0.0021107534600345104,0.010704715344398985,-0.0050836734061399736,-0.0043578258726256515,0.00021334322893304467,0.00021334322893304465
57,0.010556308993664007,-0.0067796769068687356,-0.0049556889573745015,0.0012228097297023522,0.010556308993664007,-0.0049556889573745015,-0.0039292984631272973,0.00018345379520853916,0.00018345379520853911
58,0.010298705554213331,-0.005411525897764136,-0.0047139986090265892,0.00042678596773956676,0.010298705554213331,-0.0047139986090265892,-0.0035247434069717288,0.00015775187778272048,0.00015775187778272045
59,0.0099503756536447781,-0.0041684164069915189,-0.0043809525345038297,-0.00026905128216704848,0.0099503756536447781,-0.0043809525345038297,-0.0031377634943002214,0.00013565080469273409,0.00013565080469273404
60,0.0095283193729578438,-0.0030481375592869317,-0.00397819629900047,-0.00086025484661878839,0.0095283193729578438,-0.00397819629900047,-0.0027636507737539401,0.00011664609684793162,0.00011664609684793159
61,0.0090480629339372027,-0.0020472757048534858,-0.0035261946103033195,-0.0013457799568758063,0.0090480629339372027,-0.0035261946103033195,-0.0023992526673521906,0.00010030395279023247,0.00010030395279023245
62,0.0085236739995221879,-0.0011614249635267639,-0.0030438531589932283,-0.0017275353231026567,0.0085236739995221879,-0.0030438531589932283,-0.0020428034092542951,8.6251346742114159e-05,8.6251346742114159e-05
63,0.0079677927910723218,-0.00038538048983615243,-0.002548234850646688,-0.0020099186507957492,0.0079677927910723218,-0.002548234850646688,-0.0016937322653111273,7.416751392027737e-05,7.4167513920277357e-05
64,0.0073916764234047165,0.00028668550006940815,-0.002054364743340312,-0.0021993511169908506,0.0073916764234047165,-0.002054364743340312,-0.0013524588278675032,6.3776628758755802e-05,6.3776628758755789e-05
65,0.0068052540598554203,0.00086106469213455532,-0.0015751164442148751,-0.0023038233175611189,0.0068052540598554203,-0.0015751164442148751,-0.0010201844076545051,5.4841508914593883e-05,5.4841508914593883e-05
66,0.0062171906923055367,0.0013443702067069108,-0.0011211715702821947,-0.0023324631393754776,0.0062171906923055367,-0.0011211715702821947,-0.00069868721313244629,4.7158201343726127e-05,4.7158201343726127e-05
67,0.0056349575524347025,0.0017434101325051396,-0.00070104311398921026,-0.0022951339641278717,0.0056349575524347025,-0.00070104311398921026,-0.0003901276626826589,4.0551326868827495e-05,4.0551326868827488e-05
68,0.0050649073581315639,0.0020650763776940305,-0.00032115313981579503,-0.0022020696271604122,0.0050649073581315639,-0.00032115313981579503,-9.6868855674458977e-05,3.4870076974241098e-05,3.4870076974241098e-05
69,0.0045123527910813591,0.0023162480608081744,1.4044863716102974e-05,-0.0020635506783820536,0.0045123527910813591,1.4044863716102974e-05,0.00017868403270160027,2.9984771450825201e-05,2.9984771450825197e-05
70,0.0039816467864803818,0.0025037085941183213,0.00030190848285647663,-0.0018896247582387321,0.0039816467864803818,0.00030190848285647663,0.00043422284456750437,2.5783898315520979e-05,2.5783898315520976e-05
71,0.0034762633923221061,0.002634075562149508,0.00054142283633089132,-0.0016898723357796396,0.0034762633923221061,0.00054142283633089132,0.00066765250418435054,2.2171568438845966e-05,2.2171568438845963e-05
72,0.0029988781227683822,0.002713742466213065,0.00073299951568063428,-0.0014732176762126846,0.0029988781227683822,0.00073299951568063428,0.00087718349123928679,1.9065326779640532e-05,1.9065326779640529e-05
73,0.0025514468870247871,0.0027488313898706759,0.00087826580311616595,-0.0012477837225024569,0.0025514468870247871,0.00087826580311616595,0.0010614009844803166,1.6394270266312201e-05,1.6394270266312198e-05
74,0.0021352827213736358,0.0027451556381760636,0.00097985112795232897,-0.0010207885933822304,0.0021352827213736358,0.00097985112795232897,0.0012193116306283265,1.4097429363335356e-05,1.4097429363335351e-05
75,0.0017511296872756868,0.0027081914134207781,0.0010411768207972956,-0.00079848061660488039,0.0017511296872756868,0.0010411768207972956,0.0013503694545336862,1.2122376380643549e-05,1.2122376380643547e-05
76,0.0013992334226044659,0.002643057610148606,0.0010662542881786068,-0.00058610822433037611,0.0013992334226044659,0.0010662542881786068,0.0014544828592695743,1.0424028759184843e-05,1.0424028759184842e-05
77,0.0010794079461524683,0.0025545028407285026,0.0010594957889309157,-0.00038792062611699878,0.0010794079461524683,0.0010594957889309157,0.0015320049759499621,8.9636200164364284e-06,8.9636200164364251e-06
78,0.00079109841770570667,0.0024468988382484063,0.0010255410731285512,-0.00020719492969069209,0.00079109841770570667,0.0010255410731285512,0.0015837098215911749,7.7078148626810654e-06,7.707814862681062e-06
79,0.0005334396474939683,0.002324239424501667,0.00096910226615733077,-4.6285283751719991e-05,0.0005334396474939683,0.00096910226615733077,0.0016107568201562624,6.6279482896895795e-06,6.6279482896895795e-06


==> anc/images/nag_kappa100_tangency/nag_kappa100_tangency.json <==
{
  "purpose": "Numerical illustration only; not a tangency or optimality certificate",
  "precision_decimal_digits": 120,
  "coordinate_symbol": "\\chi",
  "function_symbol": "\\Phi_{100}",
  "certificate_source": "code/scripts/verify_nag_multimode_example.py",
  "certificate_source_sha256": "9a94dc2f1b0a8807ba7d39f359c27538fc90c33ba8a1977833f2457001431bc3",
  "root_box_centers": [
    "0.859899778052548365740446035906789692994247244872047970838361917123956816778",
    "0.00285474973361190631673133487266565147679194983398197835559554592837667496388",
    "0.432893789374821564486049487863967595763672137367663132670174603716385149113",
    "1.847585923705342323643049369488243113764569882178327804685746876610646526143",
    "1.833337063888573702334307789415459858853945023291018656661437736994327680806",
    "0.727525463603637278296744758244928689383357241964036687514215800652087687906",
    "0.0389115479752263372332309925836229041584745411651178695368090393318863293297",
    "0.233562988421136384470024249171448406458168216870845442948975160016025982764"
  ],
  "root_box_radius": "1e-58",
  "q": "0.85989977805254836574044603590678969299424724487204797083836191712395681677839255609709878650785166700578985689",
  "v": "0.0028547497336119063167313348726656514767919498339819783555955459283766749638775283472972432793211453579199830667",
  "component_weight": "0.43289378937482156448604948786396759576367213736766313267017460371638514911343875837690838652986408662217651791",
  "contact_coordinates": [
    "1.8475859237053423236430493694882431137645698821783278046857468766106465261432627091812284983420237316395151483",
    "1.8333370638885737023343077894154598588539450232910186566614377369943276808065363303219416751382337953928549328"
  ],
  "rotation_angles": [
    "0.087095098510583004531979930002531866426262455197611048809567972295761066797070543156705601130067209867069893816",
    "0.15162655445126233148253969516754098365543239409564512893943770052437297798009475369968718367275792685731549227"
  ],
  "dual_multipliers": {
    "49": "0.7275254636036372782967447582449286893833572419640366875142158006520876879060918179856742347704569948927745725",
    "63": "0.038911547975226337233230992583622904158474541165117869536809039331886329329686102097193001579638129175638277186",
    "64": "0.23356298842113638447002424917144840645816821687084544294897516001602598276422207991713276364990487593158715031"
  },
  "allowed_interval": [
    "-1.8546156238450579447231533468235640637993154281362918566589838212091490668236756573872361911948738320010967963",
    "1.8546156238450579447231533468235640637993154281362918566589838212091490668236756573872361911948738320010967963"
  ],
  "zoom_interval": [
    "1.8316272007105614677772587998067258682646700402245415588985206402403694193661291648588272563537790030432557069",
    "1.8492957868833545582000983590969771043538448652448049024486639733646047875836698746443429171264785239891143742"
  ],
  "sample_counts": [
    1603,
    1003
  ],
  "contact_residuals": [
    [
      "-2.3500279452e-118",
      "-5.99709583934e-116"
    ],
    [
      "-4.19538984736e-119",
      "-3.79843177968e-117"
    ]
  ],
  "maximum_system_residual": "5.99709583934e-116",
  "minimum_sample_value": "-2.3500279452e-118",
  "matplotlib": "3.10.9",
  "mpmath": "1.3.0",
  "text_usetex": false
}


==> anc/images/nag_kappa10_tangency/nag_kappa10_tangency.json <==
{
  "purpose": "Numerical illustration only; not a tangency or optimality certificate",
  "precision_decimal_digits": 100,
  "q": "0.564423277972893511910642448462170171142575678253263601417776098959751037620400160256627935",
  "chi_star": "1.45320111296571604837294212481974106632138201275142061451116150309307376370791865162645192",
  "theta_star": "0.257032004983633876829639227201677269657500061544465788984059817460271113515539701801801625",
  "allowed_interval": [
    "-1.5025621823710238873511429388762318388025539471480772748527206644793308686587702706430142",
    "1.5025621823710238873511429388762318388025539471480772748527206644793308686587702706430142"
  ],
  "zoom_interval": [
    "1.39320111296571604837294212481974106632138201275142061451116150309307376370791865162645192",
    "1.5025621823710238873511429388762318388025539471480772748527206644793308686587702706430142"
  ],
  "coefficient_table_sha256": "aac2b99218e7bcf2a4f1d862b035ff62bd5167c3e6a658cc3367869e9547c0d5",
  "sample_counts": [
    1602,
    802
  ],
  "root_residual": "-3.47651044932e-96",
  "derivative_residual": "-2.23865510457e-95",
  "matplotlib": "3.10.9",
  "mpmath": "1.3.0",
  "text_usetex": false
}


==> anc/images/nag_radical_tangency/nag_radical_tangency.json <==
{
  "purpose": "Numerical illustration only; not an exact root, sign or optimality certificate",
  "precision_decimal_digits": 120,
  "coordinate_symbol": "\\chi",
  "function_symbol": "\\Phi_\\dagger",
  "certificate_source": "code/scripts/verify_nag_mixed_cycle_example.py",
  "certificate_source_sha256": "2816678bc931efad2878bc21312fe413ee06926fbaa96285c691258aeccac928",
  "parameter_s": [
    1421,
    1250
  ],
  "root_box_centers": [
    "0.02591775783835259616240790499274176113416139184575415200141600967624520653075713684637",
    "0.2515525327377247329537294940120423075180073424848379634372906871232822922335830353162"
  ],
  "root_box_radius": "1e-72",
  "q": "0.025917757838352596162407904992741761134161391845754152001416009676245206530757136846367938653460188276563063787",
  "contact_coordinate": "0.25155253273772473295372949401204230751800734248483796343729068712328229223358303531617912578334314110178492408",
  "rotation_angle": "0.67410181869598679477533186693471689689363553959493995627922433764182925726638548346667260687316255148118755618",
  "cycle_weight": "0.4156030236805012584069552141643365302454799046752504596647309289889238485266803646389584758424046175644102149",
  "allowed_interval": [
    "-0.32197986172027961887161149282118165395076999075496558871970533872270074008817243649343249715219980458508980583",
    "0.32197986172027961887161149282118165395076999075496558871970533872270074008817243649343249715219980458508980583"
  ],
  "zoom_interval": [
    "0.21155253273772473295372949401204230751800734248483796343729068712328229223358303531617912578334314110178492408",
    "0.29155253273772473295372949401204230751800734248483796343729068712328229223358303531617912578334314110178492408"
  ],
  "sample_counts": [
    1602,
    802
  ],
  "contact_value_and_slope": [
    "1.0317994546e-119",
    "4.10973000917e-124"
  ],
  "contact_curvature": "-495.986212766",
  "q_derivative_fixed_weight": "-384.192159823",
  "maximum_system_residual": "1.03185991063e-119",
  "minimum_sample_values": [
    "-46.2087662299",
    "-1.44147631769"
  ],
  "maximum_sample_value": "1.0317994546e-119",
  "matplotlib": "3.10.9",
  "mpmath": "1.3.0",
  "text_usetex": false
}


==> anc/images/nag_rate_curve/nag_rate_curve.csv <==
kappa,status,factor,lp_estimate,norm_factor,quadratic_factor,gannot_upper,classical_upper,coarse_estimate,refinement_change,max_lag,checked_lag,minimum_checked_slack,minimum_omitted_slack,support_clusters
1,exact,0,,0,0,0,0,,,0,0,,,0
1.0009999999999999,numerical,4.9900161748785757e-07,4.9900161748785757e-07,0.00070640046537913436,2.4962545261773087e-07,4.9900162250380648e-07,0.00049962531222680351,4.9900138468015809e-07,2.3280769948458649e-13,80,2000,-9.9947303613350693e-10,-1.9807149678603534e-265,1
1.01,numerical,4.9016002227960078e-05,4.9016002227960078e-05,0.0070011429229776536,2.4629481011826406e-05,4.9016003756478601e-05,0.004962809790010736,4.901593398607738e-05,6.8241882698644347e-11,80,2000,3.3973399825001138e-12,2.3322595935813889e-09,1
1.1000000000000001,numerical,0.004140803355690453,0.004140803355690453,0.064349074241129942,0.002165730599724467,0.0041408055519234601,0.04653741075440776,0.0041407885997191661,1.4755971286875558e-08,80,2000,6.2914054865868645e-13,1.1939959076366516e-05,1
1.333521432163324,numerical,0.031781308543734135,0.031781308543734135,0.1782731290568888,0.017965562612325126,0.031781882621234395,0.13403567663993465,0.031781250160296481,5.8383437653852788e-08,80,2000,2.1454249238706674e-12,0.00016465093532582506,1
1.7782794100389228,numerical,0.1008555715414054,0.1008555715414054,0.3175776622204487,0.062552906525437407,0.1008696559441988,0.25010579066754413,0.10085544122297316,1.3031843223987316e-07,80,2000,6.8035192280282986e-12,0.00081681472729362345,1
2,numerical,0.13397085685137344,0.13397085685137344,0.36602029568232064,0.085786437626904993,0.13399872028147414,0.29289321881345254,0.13397076516152673,9.1689846715148349e-08,80,2000,4.8028394412577557e-12,0.0011024440090507094,1
2.3713737056616551,numerical,0.18417283149099875,0.18417283149099875,0.4291536222508191,0.12293324027615962,0.18423686697647154,0.35061836842378868,0.18417255691275619,2.7457824255949781e-07,80,2000,1.0314451549808812e-11,0.0016992153682446752,1
3.1622776601683795,numerical,0.27031951012019273,0.27031951012019273,0.51992260012447311,0.19154511563613977,0.27047243143470368,0.43765867480965093,0.27031857760485034,9.3251534238891765e-07,80,2000,2.22733396396807e-11,0.0026009863454057934,1
4.2169650342858223,numerical,0.35349154306177366,0.35349154306177366,0.59455154785920261,0.26320232023443924,0.35378443094468182,0.51303247483413683,0.35349071911414703,8.2394762662696408e-07,80,2000,3.6892425312601285e-11,0.0036694866446483651,1
5,numerical,0.40009264457768845,0.40009264457768845,0.63252876976283734,0.30557280900008421,0.40047760383025549,0.55278640450004213,0.40009249116126211,1.5341642634059127e-07,80,2000,4.5166360235215919e-11,0.0042593457913436585,1
5.6234132519034912,numerical,0.43087678270209201,0.43087678270209201,0.65641205252653001,0.33443493414672781,0.43133939202043314,0.57830349657141777,0.43087639140440986,3.9129768214518634e-07,80,2000,4.4385869112095744e-11,0.0048590431962166345,1
7.4989420933245583,numerical,0.50128650869327429,0.50128650869327429,0.7080158957913828,0.40300388870665704,0.50192627508152121,0.63482587274516233,0.50128617995102687,3.2874224742407421e-07,80,2000,2.8139625178613681e-11,0.0059305171505344128,1
10,exact-computer-assisted,0.56442327797289349,0.564423275169743,0.7512810911855119,0.46754446796632404,0.56523516313521993,0.683772233983162,0.56442145909125463,1.8160784883702874e-06,80,2000,2.1830606333067548e-11,0.007235499295592843,1
13.33521432163324,numerical,0.62046737924938133,0.62046737924938133,0.78769751761026985,0.52730549408037319,0.62145030664715017,0.72615803657356381,0.62046717743419277,2.0181518856077219e-07,80,2000,5.6030676626184217e-11,0.0081310812978431807,1
17.782794100389228,numerical,0.66988799896784301,0.66988799896784301,0.8184668588084939,0.58195939138670383,0.67101461066268242,0.76286262943383443,0.66988767880025857,3.2016758444441962e-07,80,2000,4.2397980959396619e-11,0.0092424528764817101,1
20,numerical,0.68828317921014126,0.68828317921014126,0.82962833799849267,0.60278640450004206,0.68946503605944809,0.77639320225002106,0.68828146458092132,1.7146292199399227e-06,80,2000,1.4958520533348008e-11,0.010074235503377958,1
23.713737056616552,numerical,0.71323982643354045,0.71323982643354045,0.84453527246263693,0.63146464505142907,0.71449180691324754,0.79464749735428541,0.71323971978697265,1.0664656779901804e-07,80,2000,7.8634743681804675e-11,0.010691133706770231,1
31.622776601683793,numerical,0.75114344713165171,0.75114344713165171,0.8666853218623537,0.67596689459389914,0.75248596896271025,0.82217205899610768,0.75114338823395288,5.8897698829163403e-08,80,2000,8.3279501350563834e-11,0.011777143707253634,1
42.169650342858226,numerical,0.78419308929931353,0.78419308929931353,0.88554677420185635,0.71572843184471813,0.78559534882516069,0.84600734739405081,0.78419244818941924,6.4110989428378673e-07,80,2000,7.4382594267979885e-11,0.012420042895670766,1
50,numerical,0.8016933693484376,0.8016933693484376,0.89537331284131849,0.73715728752538112,0.80312002589796483,0.85857864376269055,0.8016927925756332,5.7677280440593393e-07,80,2000,3.7325573187807493e-11,0.012978575287097146,1
56.234132519034908,numerical,0.81294947168588694,0.81294947168588694,0.90163710642690775,0.75107850766772444,0.8143869800561363,0.86664785678366763,0.8129488921122775,5.7957360943827751e-07,80,2000,7.9414348361228626e-11,0.013521701243228516,1
74.989420933245583,numerical,0.83804941885838646,0.83804941885838646,0.91545039126016348,0.7823788173837416,0.83938388110089812,0.8845218015310542,0.83804874911253513,6.6974585133383613e-07,80,2000,2.1326372091901025e-11,0.0027893931202245294,2
100,exact-computer-assisted,0.85989977805254836,0.85989977723226629,0.92730781192252898,0.81000000000000005,0.86105985842299382,0.90000000000000002,0.85989971254236353,6.4689902767867125e-08,80,2000,1.8216825509002887e-11,0.0022664762711782508,2
133.35214321633239,numerical,0.87882896052083104,0.87882896052083104,0.93745877803817645,0.83430607742131146,0.87983881482140747,0.91340356766399344,0.87882861279229751,3.4772853352293964e-07,93,2000,6.8013736461390584e-12,0.0026910769985680262,2
177.82794100389228,numerical,0.89521555250409424,0.89521555250409424,0.94615831260106475,0.85564457138541239,0.89609663767858005,0.92501057906675443,0.89521543679445859,1.1570963565077363e-07,107,2000,1.4822405455805487e-11,0.0029260878674101177,2
200,numerical,0.90125272620621333,0.90125272620621333,0.94934331314135945,0.86357864376269056,0.90208688041610541,0.92928932188134528,0.90125261412348023,1.120827330947094e-07,114,2000,7.4925395206724976e-12,0.0030817986794868329,2
237.13737056616552,numerical,0.90939338412790183,0.90939338412790183,0.9536211953013114,0.87434063871904355,0.91016446963951181,0.93506183684237887,0.90939321130150907,1.7282639275251199e-07,124,2000,1.9447517814880078e-11,0.0031393247451287662,2
316.22776601683796,numerical,0.92165554439397379,0.92165554439397379,0.96002892893598457,0.89069401262209869,0.92233262183917608,0.94376586748096514,0.9216554507932444,9.3600729389464732e-08,143,2000,4.0417932130505652e-12,0.0032345345542508612,2
421.69650342858228,numerical,0.93226391239132189,0.93226391239132189,0.9655381465231303,0.90497786867248897,0.93285467942863831,0.95130324748341366,0.93226379236287849,1.2002844340663898e-07,165,2000,1.1374787830392696e-11,0.0021552959373844415,3
500,numerical,0.93786193282807062,0.93786193282807062,0.96843271982521872,0.91255728090000843,0.93839706958744107,0.95527864045000421,0.93786185385629472,7.8971775896441443e-08,179,2000,2.3227043118717594e-12,0.00084606537555420558,3
562.34132519034904,numerical,0.94145505950389952,0.94145505950389952,0.97028607096252784,0.91743897872432245,0.9419515329656073,0.95783034965714176,0.94145500562559092,5.3878308592381075e-08,190,2000,1.7323978623168257e-12,0.00082419443977533159,3
749.89420933245583,numerical,0.94940235768300296,0.94940235768300296,0.97437280220817069,0.92829869598119574,0.94981518574221457,0.96348258727451619,0.94940228786264136,6.9820361603412096e-08,220,2000,2.3452355508990497e-13,0.00094641029464736549,3
1000,numerical,0.95626894031021004,0.95626894031021004,0.97789004510231625,0.93775444679663245,0.95661226049691939,0.96837722339831622,0.95626888792594711,5.238426292741849e-08,253,2000,7.2216603357044828e-13,0.00091042130275021847,3


==> anc/images/nag_rate_curve/nag_rate_table.csv <==
kappa,factor,norm_factor,quadratic_factor,gannot_upper,status
1,0,0,0,0,exact
1.001,4.9900161748785757e-07,0.00070640046537913436,2.4962545261773087e-07,4.9900162250380648e-07,numerical
1.01,4.9016002227960078e-05,0.0070011429229776536,2.4629481011826406e-05,4.9016003756478601e-05,numerical
1.1,0.004140803355690453,0.064349074241129942,0.002165730599724467,0.0041408055519234601,numerical
2,0.13397085685137344,0.36602029568232064,0.085786437626904993,0.13399872028147414,numerical
5,0.40009264457768845,0.63252876976283734,0.30557280900008421,0.40047760383025549,numerical
10,0.564423277972893511910642448462170171142575678253263601417776,0.7512810911855119,0.46754446796632404,0.56523516313521993,exact-computer-assisted
20,0.68828317921014126,0.82962833799849267,0.60278640450004206,0.68946503605944809,numerical
50,0.8016933693484376,0.89537331284131849,0.73715728752538112,0.80312002589796483,numerical
100,0.859899778052548365740446035906789692994247244872047970838362,0.92730781192252898,0.81000000000000005,0.86105985842299382,exact-computer-assisted
200,0.90125272620621333,0.94934331314135945,0.86357864376269056,0.90208688041610541,numerical
500,0.93786193282807062,0.96843271982521872,0.91255728090000843,0.93839706958744107,numerical
1000,0.95626894031021004,0.97789004510231625,0.93775444679663245,0.95661226049691939,numerical


==> anc/images/nag_rate_curve/nag_rate_table.md <==
# Standard Nesterov contraction-factor table

The paper's factor is the squared-distance factor $q$. Values with
status `numerical` are refined evaluations of the exact variational
formula, not exact decimal certificates. The condition-number domain is
$\kappa\geq1$.

| $\kappa$ | $q_\star(\sqrt\kappa)$ | $\sqrt{q_\star(\sqrt\kappa)}$ | $q_{\rm quad}$ | Gannot upper | status |
|---:|---:|---:|---:|---:|:---|
| 1 | 0 | 0 | 0 | 0 | exact |
| 1.001 | 4.99001617e-07 | 0.000706400465 | 2.49625453e-07 | 4.99001623e-07 | numerical evaluation |
| 1.01 | 4.90160022e-05 | 0.00700114292 | 2.4629481e-05 | 4.90160038e-05 | numerical evaluation |
| 1.1 | 0.00414080336 | 0.0643490742 | 0.0021657306 | 0.00414080555 | numerical evaluation |
| 2 | 0.133970857 | 0.366020296 | 0.0857864376 | 0.13399872 | numerical evaluation |
| 5 | 0.400092645 | 0.63252877 | 0.305572809 | 0.400477604 | numerical evaluation |
| 10 | 0.564423277972893 | 0.751281091 | 0.467544468 | 0.565235163 | exact computer-assisted |
| 20 | 0.688283179 | 0.829628338 | 0.602786405 | 0.689465036 | numerical evaluation |
| 50 | 0.801693369 | 0.895373313 | 0.737157288 | 0.803120026 | numerical evaluation |
| 100 | 0.859899778052548 | 0.927307812 | 0.81 | 0.861059858 | exact computer-assisted |
| 200 | 0.901252726 | 0.949343313 | 0.863578644 | 0.90208688 | numerical evaluation |
| 500 | 0.937861933 | 0.96843272 | 0.912557281 | 0.93839707 | numerical evaluation |
| 1000 | 0.95626894 | 0.977890045 | 0.937754447 | 0.95661226 | numerical evaluation |


==> anc/lean/TimeReversal.lean <==
import TimeReversal.NAG
import TimeReversal.NAGExact
import TimeReversal.NAGRateExtensions


==> anc/lean/TimeReversal/NAG.lean <==
/-
Exact algebra used in the audit of standard strongly-convex Nesterov
acceleration.

This file isolates the exact structural statements from the high-degree
algebraic certificate arithmetic checked outside Lean:

* `nagCriticalDamping` proves the double-root identity for the quadratic
  `mu`-mode under the standard tuning.
* `nagSpiralDynamics` proves that prescribing the gradient as
  `L (y - xNext)` makes the NAG update land at `xNext`.
* `spiralInterpolationScaling` proves that every ordered smooth strongly
  convex interpolation residual scales by `rho` under a `rho`-scaled
  isometry, and `spiralInterpolation_nonpos_of_base` reduces every ordered
  spiral pair to a forward or reverse base lag.
* `scInterpolationResidual_eq_dualMinorantGap` proves the exact quadratic
  shift and dual-minorant identity, including its reversed pair orientation.
* `nagShiftEquivariance` proves that a scaled linear shift propagates through
  one NAG update when the gradient is shifted in the same way.
* `lyapunovGeometricBound` proves the exact induction that turns a Lyapunov
  decrease inequality into a geometric state bound.
* The countable-affine lemmas prove pointwise finiteness, convexity, lower
  semicontinuity, exact sample attainment, and the supporting-affine
  inequalities needed to extend countably many samples to one function.
* The conjugate-bridge lemmas prove exact sample attainment and supporting
  slopes for a real-valued Fenchel supremum, finite-dimensional conjugate
  regularity, strong convexity after restoring the quadratic shift, and the
  Lipschitz estimate for the correspondingly shifted gradient.

The root isolation, interval inequalities, infinite-tail estimates, and
concrete finite-memory matrix arithmetic remain external to Lean. They are
therefore not claimed as formalized here.
-/
import Mathlib

noncomputable section

section CriticalDamping

/-- For condition parameter `q = sqrt kappa`, the scalar NAG characteristic
polynomial on the `mu`-quadratic mode is the square of
`z - (1 - 1 / q)`. -/
theorem nagCriticalDamping (q z : ℝ) (hq : q ≠ 0) (hq1 : q + 1 ≠ 0) :
    let beta := (q - 1) / (q + 1)
    let delta := 1 - 1 / q ^ 2
    z ^ 2 - delta * (1 + beta) * z + delta * beta =
      (z - (1 - 1 / q)) ^ 2 := by
  dsimp
  field_simp
  ring

end CriticalDamping

section KappaOneEndpoint

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

/-- A map that is simultaneously one-Lipschitz and one-strongly monotone
has identity displacement between any two samples.  This is the rigidity
behind the exact `kappa = 1` endpoint. -/
theorem displacement_eq_of_oneLipschitz_oneStrongMonotone
    (x y gx gy : E)
    (hLipschitz : ‖gx - gy‖ ≤ ‖x - y‖)
    (hStrong : ‖x - y‖ ^ 2 ≤ inner ℝ (gx - gy) (x - y)) :
    gx - gy = x - y := by
  let dg := gx - gy
  let dx := x - y
  have hLipschitz' : ‖dg‖ ≤ ‖dx‖ := by simpa [dg, dx] using hLipschitz
  have hStrong' : ‖dx‖ ^ 2 ≤ inner ℝ dg dx := by simpa [dg, dx] using hStrong
  have hLipschitzSq : ‖dg‖ ^ 2 ≤ ‖dx‖ ^ 2 :=
    (sq_le_sq₀ (norm_nonneg dg) (norm_nonneg dx)).mpr hLipschitz'
  have hStrongSymm : ‖dx‖ ^ 2 ≤ inner ℝ dx dg := by
    rw [real_inner_comm]
    exact hStrong'
  have hDifferenceNonpos : inner ℝ (dg - dx) (dg - dx) ≤ 0 := by
    simp only [inner_sub_left, inner_sub_right, real_inner_comm,
      real_inner_self_eq_norm_sq]
    nlinarith
  have hDifferenceZero : inner ℝ (dg - dx) (dg - dx) = 0 :=
    le_antisymm hDifferenceNonpos real_inner_self_nonneg
  have hVectorZero : dg - dx = 0 :=
    inner_self_eq_zero.mp hDifferenceZero
  exact sub_eq_zero.mp hVectorZero

/-- With a zero gradient at the minimizer, one unit gradient step reaches it
exactly when `mu = L = 1`.  Standard NAG has zero momentum at this endpoint,
so every later iterate remains at the minimizer. -/
theorem nagKappaOneStep
    (x xStar gx gStar : E) (hStar : gStar = 0)
    (hLipschitz : ‖gx - gStar‖ ≤ ‖x - xStar‖)
    (hStrong : ‖x - xStar‖ ^ 2 ≤
      inner ℝ (gx - gStar) (x - xStar)) :
    x - gx = xStar := by
  have hDisplacement :=
    displacement_eq_of_oneLipschitz_oneStrongMonotone
      x xStar gx gStar hLipschitz hStrong
  rw [hStar, sub_zero] at hDisplacement
  rw [hDisplacement]
  abel

end KappaOneEndpoint

section Dynamics

variable {E : Type*} [AddCommGroup E] [Module ℝ E]

/-- If `g = L • (y - xNext)`, a NAG gradient step of length `1 / L`
lands exactly at `xNext`. -/
theorem nagSpiralDynamics (L beta : ℝ) (hL : L ≠ 0) (xPrev x xNext : E) :
    let y := x + beta • (x - xPrev)
    let g := L • (y - xNext)
    y - (1 / L) • g = xNext := by
  dsimp
  rw [smul_smul]
  have h : (1 / L) * L = 1 := by field_simp
  rw [h, one_smul, sub_sub_cancel]

/-- With the standard cold start `xPrev = x = p`, prescribing
`g = L • (p - target)` makes the first NAG step land at `target`.
This is the exact algebra used by the finite prefix of the spiral witness. -/
theorem nagColdStartPrefix (L beta : ℝ) (hL : L ≠ 0) (p target : E) :
    let y := p + beta • (p - p)
    let g := L • (p - target)
    y - (1 / L) • g = target := by
  simpa using nagSpiralDynamics L beta hL p p target

end Dynamics

section NormBounds

variable {E : Type*} [SeminormedAddCommGroup E] [NormedSpace ℝ E]

/-- The extrapolated NAG evaluation point obeys the elementary norm bound
used to fill a finite-memory history. -/
theorem nagEvaluationNorm_le (beta : ℝ) (hBeta : 0 ≤ beta)
    (xPrev x : E) :
    ‖x + beta • (x - xPrev)‖ ≤
      (1 + beta) * ‖x‖ + beta * ‖xPrev‖ := by
  calc
    ‖x + beta • (x - xPrev)‖ ≤
        ‖x‖ + ‖beta • (x - xPrev)‖ := norm_add_le _ _
    _ = ‖x‖ + beta * ‖x - xPrev‖ := by
      rw [norm_smul, Real.norm_of_nonneg hBeta]
    _ ≤ ‖x‖ + beta * (‖x‖ + ‖xPrev‖) := by
      gcongr
      exact norm_sub_le x xPrev
    _ = (1 + beta) * ‖x‖ + beta * ‖xPrev‖ := by ring

/-- At `L=10`, a gradient bounded by `10*‖y‖` makes one step from `y`
at most double its norm. -/
theorem gradientStepTenNorm_le_two (y g : E)
    (hGradient : ‖g‖ ≤ 10 * ‖y‖) :
    ‖y - (1 / 10 : ℝ) • g‖ ≤ 2 * ‖y‖ := by
  calc
    ‖y - (1 / 10 : ℝ) • g‖ ≤ ‖y‖ + ‖(1 / 10 : ℝ) • g‖ :=
      norm_sub_le _ _
    _ = ‖y‖ + (1 / 10 : ℝ) * ‖g‖ := by norm_num [norm_smul]
    _ ≤ 2 * ‖y‖ := by nlinarith

/-- The recurrence used by the exact checker to bound the first finite block
of a cold-start NAG trajectory. -/
theorem nagHistoryStepNorm_le (beta : ℝ) (hBeta : 0 ≤ beta)
    (xPrev x g : E)
    (hGradient :
      ‖g‖ ≤ 10 * ‖x + beta • (x - xPrev)‖) :
    ‖x + beta • (x - xPrev) - (1 / 10 : ℝ) • g‖ ≤
      2 * ((1 + beta) * ‖x‖ + beta * ‖xPrev‖) := by
  exact (gradientStepTenNorm_le_two
      (x + beta • (x - xPrev)) g hGradient).trans
    (mul_le_mul_of_nonneg_left
      (nagEvaluationNorm_le beta hBeta xPrev x) (by norm_num))

end NormBounds

section Dynamics

variable {E : Type*} [AddCommGroup E] [Module ℝ E]

/-- A scaled linear shift commutes with the NAG update. This is the exact
algebraic step used to propagate the Gram-shift isometry through a stationary
profile. -/
theorem nagShiftEquivariance (Q : E →ₗ[ℝ] E) (r L beta : ℝ)
    (xPrev x xNext g : E) (hPrev : r • Q xPrev = x)
    (hCurrent : r • Q x = xNext) :
    xNext + beta • (xNext - x) - (1 / L) • (r • Q g) =
      r • Q (x + beta • (x - xPrev) - (1 / L) • g) := by
  calc
    xNext + beta • (xNext - x) - (1 / L) • (r • Q g) =
        (r • Q x) + beta • ((r • Q x) - (r • Q xPrev)) -
          (1 / L) • (r • Q g) := by rw [hCurrent, hPrev]
    _ = r • Q (x + beta • (x - xPrev) - (1 / L) • g) := by
      rw [Q.map_sub, Q.map_add, Q.map_smul, Q.map_sub, Q.map_smul]
      simp only [smul_add, smul_sub, smul_smul]
      module

section Lyapunov

/-- If a nonnegative scalar `q` contracts a Lyapunov sequence and that
Lyapunov sequence lower-bounds an error sequence, then the error has the
corresponding geometric bound. -/
theorem lyapunovGeometricBound (q : ℝ) (V error : ℕ → ℝ) (hq : 0 ≤ q)
    (hDecrease : ∀ t, V (t + 1) ≤ q * V t)
    (hLower : ∀ t, error t ≤ V t) :
    ∀ t, error t ≤ q ^ t * V 0 := by
  intro t
  apply (hLower t).trans
  induction t with
  | zero => simp
  | succ t ih =>
      calc
        V (t + 1) ≤ q * V t := hDecrease t
        _ ≤ q * (q ^ t * V 0) := mul_le_mul_of_nonneg_left ih hq
        _ = q ^ (t + 1) * V 0 := by ring

end Lyapunov

end Dynamics

section InterpolationScaling

variable {E : Type*} [SeminormedAddCommGroup E] [InnerProductSpace ℝ E]

/-- The ordered Taylor--Hendrickx--Glineur interpolation residual, written
with inner products so that scaled-isometry homogeneity is explicit. -/
def scInterpolationResidual (mu L : ℝ) (yi gi : E) (fi : ℝ)
    (yj gj : E) (fj : ℝ) : ℝ :=
  fj - fi + inner ℝ gj (yi - yj)
    + (1 / (2 * L)) * inner ℝ (gi - gj) (gi - gj)
    + (mu * L / (2 * (L - mu))) *
      inner ℝ ((yi - yj) - (1 / L) • (gi - gj))
        ((yi - yj) - (1 / L) • (gi - gj))

/-- The ordered interpolation residual is affine with slope `-1` in the
function value of its first sample. -/
theorem scInterpolationResidual_firstValue (mu L : ℝ)
    (yi gi : E) (fi fi' : ℝ) (yj gj : E) (fj : ℝ) :
    scInterpolationResidual mu L yi gi fi' yj gj fj =
      scInterpolationResidual mu L yi gi fi yj gj fj + fi - fi' := by
  simp only [scInterpolationResidual]
  ring

/-- The ordered interpolation residual is affine with slope `1` in the
function value of its second sample. -/
theorem scInterpolationResidual_secondValue (mu L : ℝ)
    (yi gi : E) (fi : ℝ) (yj gj : E) (fj fj' : ℝ) :
    scInterpolationResidual mu L yi gi fi yj gj fj' =
      scInterpolationResidual mu L yi gi fi yj gj fj + fj' - fj := by
  simp only [scInterpolationResidual]
  ring

/-- To certify both ordered interpolation inequalities for every first-sample
value in `[lo, hi]`, it is enough to check `lo` when that sample appears first
and `hi` when it appears second. -/
theorem scInterpolationResidual_nonpos_for_firstValue_band (mu L : ℝ)
    (yi gi : E) (yj gj : E) (fj lo hi fi : ℝ)
    (hlo : lo ≤ fi) (hhi : fi ≤ hi)
    (hForward : scInterpolationResidual mu L yi gi lo yj gj fj ≤ 0)
    (hReverse : scInterpolationResidual mu L yj gj fj yi gi hi ≤ 0) :
    scInterpolationResidual mu L yi gi fi yj gj fj ≤ 0 ∧
      scInterpolationResidual mu L yj gj fj yi gi fi ≤ 0 := by
  constructor
  · rw [scInterpolationResidual_firstValue mu L yi gi lo fi]
    linarith
  · rw [scInterpolationResidual_secondValue mu L yj gj fj yi gi hi fi]
    linarith

/-- After subtracting the `mu`-quadratic, conjugating, and subtracting the
`1 / (L - mu)`-quadratic, a smooth strongly convex interpolation residual is
exactly the violation of the corresponding affine-minorant inequality. The
reversed residual orientation is intentional: the minorant indexed by `j` is
evaluated at the dual sample indexed by `i`. -/
theorem scInterpolationResidual_eq_dualMinorantGap (mu L : ℝ)
    (hL : L ≠ 0) (hLmu : L - mu ≠ 0)
    (yi gi : E) (fi : ℝ) (yj gj : E) (fj : ℝ) :
    let si := gi - mu • yi
    let sj := gj - mu • yj
    let hi := fi - (mu / 2) * inner ℝ yi yi
    let hj := fj - (mu / 2) * inner ℝ yj yj
    let rj := yj - (1 / (L - mu)) • sj
    let vi := inner ℝ si yi - hi
      - (1 / (2 * (L - mu))) * inner ℝ si si
    let vj := inner ℝ sj yj - hj
      - (1 / (2 * (L - mu))) * inner ℝ sj sj
    scInterpolationResidual mu L yj gj fj yi gi fi =
      vj + inner ℝ rj (si - sj) - vi := by
  dsimp [scInterpolationResidual]
  simp only [inner_sub_left, inner_sub_right, inner_smul_left,
    inner_smul_right, conj_trivial, real_inner_comm]
  field_simp
  ring

/-- Ordered interpolation inequalities imply every transformed affine
minorant lies below every transformed sample value. This is the hypothesis
consumed by `countableSupremumInterpolatesSamples`. -/
theorem scInterpolationResiduals_imply_dualMinorantBounds (mu L : ℝ)
    (hL : L ≠ 0) (hLmu : L - mu ≠ 0)
    (y g : ℕ → E) (f : ℕ → ℝ)
    (hResidual : ∀ i j,
      scInterpolationResidual mu L (y i) (g i) (f i)
        (y j) (g j) (f j) ≤ 0) :
    let s : ℕ → E := fun i => g i - mu • y i
    let h : ℕ → ℝ := fun i =>
      f i - (mu / 2) * inner ℝ (y i) (y i)
    let r : ℕ → E := fun i => y i - (1 / (L - mu)) • s i
    let v : ℕ → ℝ := fun i => inner ℝ (s i) (y i) - h i
      - (1 / (2 * (L - mu))) * inner ℝ (s i) (s i)
    ∀ i j, v j + inner ℝ (r j) (s i - s j) ≤ v i := by
  dsimp
  intro i j
  have hij := hResidual j i
  rw [scInterpolationResidual_eq_dualMinorantGap mu L hL hLmu] at hij
  exact sub_nonpos.mp hij

/-- The transformed dual slope and value recover the original primal sample
and its value after the Fenchel and quadratic shifts. -/
theorem scDualSampleCoordinates (mu L : ℝ) (_hLmu : L - mu ≠ 0)
    (y g : E) (f : ℝ) :
    let s := g - mu • y
    let h := f - (mu / 2) * inner ℝ y y
    let r := y - (1 / (L - mu)) • s
    let v := inner ℝ s y - h -
      (1 / (2 * (L - mu))) * inner ℝ s s
    r + (1 / (L - mu)) • s = y ∧
      inner ℝ s (r + (1 / (L - mu)) • s) -
        (v + (1 / (2 * (L - mu))) * inner ℝ s s) = h := by
  dsimp
  constructor
  · abel
  · rw [sub_add_cancel]
    ring

/-- A `rho`-scaled isometry multiplies every ordered interpolation residual
by `rho` when the function values are scaled by the same factor. -/
theorem spiralInterpolationScaling (S : E →ₗ[ℝ] E) (rho mu L : ℝ)
    (hS : ∀ x y, inner ℝ (S x) (S y) = rho * inner ℝ x y)
    (yi gi : E) (fi : ℝ) (yj gj : E) (fj : ℝ) :
    scInterpolationResidual mu L (S yi) (S gi) (rho * fi)
        (S yj) (S gj) (rho * fj) =
      rho * scInterpolationResidual mu L yi gi fi yj gj fj := by
  simp only [scInterpolationResidual, ← S.map_sub, ← S.map_smul]
  rw [hS, hS, hS]
  ring

/-- Shifting both sample indices by `k` multiplies their interpolation
residual by `rho^k` along an exact scaled-isometry orbit. -/
theorem spiralInterpolation_shift (S : E →ₗ[ℝ] E) (rho mu L : ℝ)
    (hS : ∀ x y, inner ℝ (S x) (S y) = rho * inner ℝ x y)
    (y g : ℕ → E) (f : ℕ → ℝ)
    (hY : ∀ n, y (n + 1) = S (y n))
    (hG : ∀ n, g (n + 1) = S (g n))
    (hF : ∀ n, f (n + 1) = rho * f n) :
    ∀ i j k,
      scInterpolationResidual mu L
          (y (i + k)) (g (i + k)) (f (i + k))
          (y (j + k)) (g (j + k)) (f (j + k)) =
        rho ^ k * scInterpolationResidual mu L
          (y i) (g i) (f i) (y j) (g j) (f j) := by
  intro i j k
  induction k with
  | zero => simp
  | succ k ih =>
      simp only [Nat.add_succ]
      rw [hY, hG, hF, hY, hG, hF]
      rw [spiralInterpolationScaling S rho mu L hS]
      rw [ih]
      rw [pow_succ]
      ring

/-- Along a scaled-isometry orbit, the ordered interpolation residual from an
orbit sample to the fixed zero sample scales by `rho^k`. -/
theorem spiralInterpolation_to_origin_shift
    (S : E →ₗ[ℝ] E) (rho mu L : ℝ)
    (hS : ∀ x y, inner ℝ (S x) (S y) = rho * inner ℝ x y)
    (y g : ℕ → E) (f : ℕ → ℝ)
    (hY : ∀ n, y (n + 1) = S (y n))
    (hG : ∀ n, g (n + 1) = S (g n))
    (hF : ∀ n, f (n + 1) = rho * f n) :
    ∀ k,
      scInterpolationResidual mu L
          (y k) (g k) (f k) 0 0 0 =
        rho ^ k * scInterpolationResidual mu L
          (y 0) (g 0) (f 0) 0 0 0 := by
  intro k
  induction k with
  | zero => simp
  | succ k ih =>
      rw [hY, hG, hF]
      have hScale :=
        spiralInterpolationScaling S rho mu L hS
          (y k) (g k) (f k) 0 0 0
      simp only [map_zero, mul_zero] at hScale
      rw [hScale, ih, pow_succ]
      ring

/-- The reversed residual, from the fixed zero sample to an orbit sample,
obeys the same scaling law. -/
theorem spiralInterpolation_from_origin_shift
    (S : E →ₗ[ℝ] E) (rho mu L : ℝ)
    (hS : ∀ x y, inner ℝ (S x) (S y) = rho * inner ℝ x y)
    (y g : ℕ → E) (f : ℕ → ℝ)
    (hY : ∀ n, y (n + 1) = S (y n))
    (hG : ∀ n, g (n + 1) = S (g n))
    (hF : ∀ n, f (n + 1) = rho * f n) :
    ∀ k,
      scInterpolationResidual mu L
          0 0 0 (y k) (g k) (f k) =
        rho ^ k * scInterpolationResidual mu L
          0 0 0 (y 0) (g 0) (f 0) := by
  intro k
  induction k with
  | zero => simp
  | succ k ih =>
      rw [hY, hG, hF]
      have hScale :=
        spiralInterpolationScaling S rho mu L hS
          0 0 0 (y k) (g k) (f k)
      simp only [map_zero, mul_zero] at hScale
      rw [hScale, ih, pow_succ]
      ring

/-- The two base inequalities against the optimum sample `(0,0,0)` imply
all optimum/orbit inequalities on a nonnegatively scaled spiral. -/
theorem spiralInterpolation_origin_nonpos
    (S : E →ₗ[ℝ] E) (rho mu L : ℝ) (hRho : 0 ≤ rho)
    (hS : ∀ x y, inner ℝ (S x) (S y) = rho * inner ℝ x y)
    (y g : ℕ → E) (f : ℕ → ℝ)
    (hY : ∀ n, y (n + 1) = S (y n))
    (hG : ∀ n, g (n + 1) = S (g n))
    (hF : ∀ n, f (n + 1) = rho * f n)
    (hToOrigin : scInterpolationResidual mu L
      (y 0) (g 0) (f 0) 0 0 0 ≤ 0)
    (hFromOrigin : scInterpolationResidual mu L
      0 0 0 (y 0) (g 0) (f 0) ≤ 0) :
    (∀ k, scInterpolationResidual mu L
        (y k) (g k) (f k) 0 0 0 ≤ 0) ∧
      ∀ k, scInterpolationResidual mu L
        0 0 0 (y k) (g k) (f k) ≤ 0 := by
  constructor
  · intro k
    rw [spiralInterpolation_to_origin_shift S rho mu L hS y g f hY hG hF]
    exact mul_nonpos_of_nonneg_of_nonpos (pow_nonneg hRho k) hToOrigin
  · intro k
    rw [spiralInterpolation_from_origin_shift S rho mu L hS y g f hY hG hF]
    exact mul_nonpos_of_nonneg_of_nonpos (pow_nonneg hRho k) hFromOrigin

/-- Forward and reverse base-lag inequalities imply every ordered
interpolation inequality on a nonnegatively scaled spiral. -/
theorem spiralInterpolation_nonpos_of_base
    (S : E →ₗ[ℝ] E) (rho mu L : ℝ) (hRho : 0 ≤ rho)
    (hS : ∀ x y, inner ℝ (S x) (S y) = rho * inner ℝ x y)
    (y g : ℕ → E) (f : ℕ → ℝ)
    (hY : ∀ n, y (n + 1) = S (y n))
    (hG : ∀ n, g (n + 1) = S (g n))
    (hF : ∀ n, f (n + 1) = rho * f n)
    (hForward : ∀ lag,
      scInterpolationResidual mu L
        (y 0) (g 0) (f 0) (y lag) (g lag) (f lag) ≤ 0)
    (hReverse : ∀ lag,
      scInterpolationResidual mu L
        (y lag) (g lag) (f lag) (y 0) (g 0) (f 0) ≤ 0) :
    ∀ i j,
      scInterpolationResidual mu L
        (y i) (g i) (f i) (y j) (g j) (f j) ≤ 0 := by
  intro i j
  rcases le_total i j with hij | hji
  · obtain ⟨lag, rfl⟩ := Nat.exists_eq_add_of_le hij
    rw [show i + lag = lag + i by omega]
    have hShift :=
      spiralInterpolation_shift S rho mu L hS y g f hY hG hF 0 lag i
    simp only [Nat.zero_add] at hShift
    rw [hShift]
    exact mul_nonpos_of_nonneg_of_nonpos (pow_nonneg hRho i) (hForward lag)
  · obtain ⟨lag, rfl⟩ := Nat.exists_eq_add_of_le hji
    rw [show j + lag = lag + j by omega]
    have hShift :=
      spiralInterpolation_shift S rho mu L hS y g f hY hG hF lag 0 j
    simp only [Nat.zero_add] at hShift
    rw [hShift]
    exact mul_nonpos_of_nonneg_of_nonpos (pow_nonneg hRho j) (hReverse lag)

/-- A negative anchor and a uniform error bound smaller than its margin make
every member of the bounded tail strictly negative. -/
theorem strict_negative_tail_of_anchor_bound
    (residual : ℕ → ℝ) (anchor bound : ℝ) (start : ℕ)
    (hMargin : bound < -anchor)
    (hError : ∀ k, start ≤ k → |residual k - anchor| ≤ bound) :
    ∀ k, start ≤ k → residual k < 0 := by
  intro k hk
  have hUpper : residual k - anchor ≤ bound :=
    (le_abs_self (residual k - anchor)).trans (hError k hk)
  linarith

/-- The same scaled-isometry hypothesis gives the one-step squared-norm
contraction used to read the spiral's convergence factor. -/
theorem spiralNormSqScaling (S : E →ₗ[ℝ] E) (rho : ℝ)
    (hS : ∀ x y, inner ℝ (S x) (S y) = rho * inner ℝ x y) (x : E) :
    ‖S x‖ ^ 2 = rho * ‖x‖ ^ 2 := by
  rw [← real_inner_self_eq_norm_sq, hS, real_inner_self_eq_norm_sq]

/-- Iterating a `rho`-scaled isometry gives an exact `rho^n` squared-norm
profile.  This packages the lower witness after its cold-start step without
any limiting argument. -/
theorem spiralTrajectoryNormSq (S : E →ₗ[ℝ] E) (rho : ℝ)
    (hS : ∀ x y, inner ℝ (S x) (S y) = rho * inner ℝ x y)
    (x : ℕ → E) (hStep : ∀ n, x (n + 1) = S (x n)) :
    ∀ n, ‖x n‖ ^ 2 = rho ^ n * ‖x 0‖ ^ 2 := by
  intro n
  induction n with
  | zero => simp
  | succ n ih =>
      rw [hStep, spiralNormSqScaling S rho hS, ih]
      ring

/-- If the initial point is nonzero, the same trajectory has normalized
squared error exactly `rho^n` at every time, including the prefix time zero. -/
theorem spiralTrajectoryNormalizedNormSq (S : E →ₗ[ℝ] E) (rho : ℝ)
    (hS : ∀ x y, inner ℝ (S x) (S y) = rho * inner ℝ x y)
    (x : ℕ → E) (hStep : ∀ n, x (n + 1) = S (x n))
    (hInitial : ‖x 0‖ ≠ 0) :
    ∀ n, ‖x n‖ ^ 2 / ‖x 0‖ ^ 2 = rho ^ n := by
  intro n
  rw [spiralTrajectoryNormSq S rho hS x hStep]
  field_simp

/-- The normalized spiral error, embedded in `ℝ≥0∞`, is exactly the
geometric sequence consumed by the asymptotic lower-bound theorem. -/
theorem spiralTrajectoryENNRealError (S : E →ₗ[ℝ] E) (rho : ℝ)
    (hRho : 0 ≤ rho)
    (hS : ∀ x y, inner ℝ (S x) (S y) = rho * inner ℝ x y)
    (x : ℕ → E) (hStep : ∀ n, x (n + 1) = S (x n))
    (hInitial : ‖x 0‖ ≠ 0) :
    ∀ n, ENNReal.ofReal (‖x n‖ ^ 2 / ‖x 0‖ ^ 2) =
      ENNReal.ofReal rho ^ n := by
  intro n
  rw [spiralTrajectoryNormalizedNormSq S rho hS x hStep hInitial]
  exact ENNReal.ofReal_pow hRho n

end InterpolationScaling

section CountableInterpolation

variable {E : Type*} [SeminormedAddCommGroup E] [InnerProductSpace ℝ E]

/-- The enumeration `0 = optimum`, `1 = cold-start prefix`, and
`k + 2 = orbit sample k` has no hidden pair category.  This packages the
case split used when feeding the checked NAG data to countable interpolation. -/
theorem pairwise_of_optimum_prefix_orbit (R : ℕ → ℕ → Prop)
    (h00 : R 0 0) (h01 : R 0 1) (h10 : R 1 0) (h11 : R 1 1)
    (h0o : ∀ k, R 0 (k + 2)) (ho0 : ∀ k, R (k + 2) 0)
    (h1o : ∀ k, R 1 (k + 2)) (ho1 : ∀ k, R (k + 2) 1)
    (hoo : ∀ k l, R (k + 2) (l + 2)) :
    ∀ i j, R i j := by
  have classify (n : ℕ) : n = 0 ∨ n = 1 ∨ ∃ k, n = k + 2 := by
    by_cases h0 : n = 0
    · exact Or.inl h0
    by_cases h1 : n = 1
    · exact Or.inr (Or.inl h1)
    · right
      right
      refine ⟨n - 2, ?_⟩
      omega
  intro i j
  rcases classify i with rfl | rfl | ⟨k, rfl⟩
  · rcases classify j with rfl | rfl | ⟨l, rfl⟩
    · exact h00
    · exact h01
    · exact h0o l
  · rcases classify j with rfl | rfl | ⟨l, rfl⟩
    · exact h10
    · exact h11
    · exact h1o l
  · rcases classify j with rfl | rfl | ⟨l, rfl⟩
    · exact ho0 k
    · exact ho1 k
    · exact hoo k l

/-- Uniform bounds on the slopes and intercepts make a countable family of
affine minorants pointwise bounded above. -/
theorem affineMinorantsBddAbove (z r : ℕ → E) (v : ℕ → ℝ) (R C : ℝ)
    (hR : ∀ j, ‖r j‖ ≤ R)
    (hC : ∀ j, v j - inner ℝ (r j) (z j) ≤ C)
    (x : E) :
    BddAbove (Set.range fun j => v j + inner ℝ (r j) (x - z j)) := by
  refine ⟨C + R * ‖x‖, ?_⟩
  rintro _ ⟨j, rfl⟩
  calc
    v j + inner ℝ (r j) (x - z j) =
        (v j - inner ℝ (r j) (z j)) + inner ℝ (r j) x := by
          rw [inner_sub_right]
          ring
    _ ≤ C + ‖r j‖ * ‖x‖ :=
      add_le_add (hC j) (real_inner_le_norm (r j) x)
    _ ≤ C + R * ‖x‖ :=
      add_le_add (le_refl C)
        (mul_le_mul_of_nonneg_right (hR j) (norm_nonneg x))

/-- The countable supremum of a pointwise bounded family of continuous affine
minorants is lower semicontinuous. -/
theorem affineMinorantSupLowerSemicontinuous
    (z r : ℕ → E) (v : ℕ → ℝ) (R C : ℝ)
    (hR : ∀ j, ‖r j‖ ≤ R)
    (hC : ∀ j, v j - inner ℝ (r j) (z j) ≤ C) :
    LowerSemicontinuous
      (fun x => ⨆ j, v j + inner ℝ (r j) (x - z j)) := by
  apply lowerSemicontinuous_ciSup
    (affineMinorantsBddAbove z r v R C hR hC)
  intro j
  apply Continuous.lowerSemicontinuous
  fun_prop

/-- The pointwise bounded countable supremum of affine minorants is convex on
the whole space. -/
theorem affineMinorantSupConvexOn
    (z r : ℕ → E) (v : ℕ → ℝ) (R C : ℝ)
    (hR : ∀ j, ‖r j‖ ≤ R)
    (hC : ∀ j, v j - inner ℝ (r j) (z j) ≤ C) :
    ConvexOn ℝ Set.univ
      (fun x => ⨆ j, v j + inner ℝ (r j) (x - z j)) := by
  let hBound := affineMinorantsBddAbove z r v R C hR hC
  refine ⟨convex_univ, ?_⟩
  intro x _ y _ a b ha hb hab
  simp only [smul_eq_mul]
  apply ciSup_le
  intro j
  calc
    v j + inner ℝ (r j) (a • x + b • y - z j) =
        a * (v j + inner ℝ (r j) (x - z j))
          + b * (v j + inner ℝ (r j) (y - z j)) := by
            have hb_eq : b = 1 - a := by linarith
            rw [hb_eq]
            simp only [inner_sub_right, inner_add_right, inner_smul_right]
            ring
    _ ≤ a * (⨆ j, v j + inner ℝ (r j) (x - z j))
          + b * (⨆ j, v j + inner ℝ (r j) (y - z j)) :=
      add_le_add
        (mul_le_mul_of_nonneg_left (le_ciSup (hBound x) j) ha)
        (mul_le_mul_of_nonneg_left (le_ciSup (hBound y) j) hb)

/-- Every member of a pointwise bounded affine family lies below its
countable supremum. At an interpolated sample this is the supporting-affine
inequality that represents the prescribed subgradient. -/
theorem affineMinorant_le_sup
    (z r : ℕ → E) (v : ℕ → ℝ) (R C : ℝ)
    (hR : ∀ j, ‖r j‖ ≤ R)
    (hC : ∀ j, v j - inner ℝ (r j) (z j) ≤ C)
    (i : ℕ) (x : E) :
    v i + inner ℝ (r i) (x - z i) ≤
      (⨆ j, v j + inner ℝ (r j) (x - z j)) :=
  le_ciSup (affineMinorantsBddAbove z r v R C hR hC x) i

end CountableInterpolation

section CountableSupremum

variable {E : Type*}

/-- If every affine minorant lies below the prescribed value at every sample,
and the sample's own minorant attains that value, their countable supremum
interpolates all samples exactly. -/
theorem countableSupremumInterpolatesSamples
    (a : ℕ → E → ℝ) (z : ℕ → E) (v : ℕ → ℝ)
    (hBounded : ∀ x, BddAbove (Set.range fun j => a j x))
    (hUpper : ∀ i j, a j (z i) ≤ v i)
    (hExact : ∀ i, a i (z i) = v i) :
    ∀ i, (⨆ j, a j (z i)) = v i := by
  intro i
  apply le_antisymm
  · exact ciSup_le fun j => hUpper i j
  · rw [← hExact i]
    exact le_ciSup (hBounded (z i)) i

end CountableSupremum

section CountableAffineInterpolation

variable {E : Type*} [SeminormedAddCommGroup E] [InnerProductSpace ℝ E]

/-- Uniformly bounded affine minorants that satisfy all pairwise sample
inequalities interpolate the samples through their countable supremum. -/
theorem countableAffineMinorantsInterpolate
    (z r : ℕ → E) (v : ℕ → ℝ) (R C : ℝ)
    (hR : ∀ j, ‖r j‖ ≤ R)
    (hC : ∀ j, v j - inner ℝ (r j) (z j) ≤ C)
    (hUpper : ∀ i j,
      v j + inner ℝ (r j) (z i - z j) ≤ v i) :
    ∀ i,
      (⨆ j, v j + inner ℝ (r j) (z i - z j)) = v i := by
  apply countableSupremumInterpolatesSamples
    (fun j x => v j + inner ℝ (r j) (x - z j)) z v
    (affineMinorantsBddAbove z r v R C hR hC)
    hUpper
  intro i
  simp

end CountableAffineInterpolation

section ConjugateBridge

variable {E : Type*} [NormedAddCommGroup E] [InnerProductSpace ℝ E]

open Filter Topology

/-- One affine lower minorant plus a positive quadratic makes every
real-valued Fenchel family bounded above. This is the coercivity step needed
before taking the real supremum in `realFenchelSupremumInterpolatesSamples`. -/
theorem fenchelFamilyBddAboveOfQuadraticMinorant
    (hstar : E → ℝ) (D : ℝ) (hD : 0 < D) (v : ℝ) (r z0 : E)
    (hLower : ∀ z,
      v + inner ℝ r (z - z0) +
        (1 / (2 * D)) * inner ℝ z z ≤ hstar z)
    (x : E) :
    BddAbove (Set.range fun z : E => inner ℝ z x - hstar z) := by
  let w := x - r
  refine ⟨-v + inner ℝ r z0 + (D / 2) * inner ℝ w w, ?_⟩
  rintro _ ⟨z, rfl⟩
  have hComplete :
      inner ℝ z w - (1 / (2 * D)) * inner ℝ z z =
        (D / 2) * inner ℝ w w -
          (1 / (2 * D)) * inner ℝ (z - D • w) (z - D • w) := by
    simp only [inner_sub_left, inner_sub_right, inner_smul_left,
      inner_smul_right, conj_trivial, real_inner_comm]
    field_simp
    ring
  have hCoefficient : 0 ≤ 1 / (2 * D) := by positivity
  have hSquare : 0 ≤ inner ℝ (z - D • w) (z - D • w) := by
    rw [real_inner_self_eq_norm_sq]
    positivity
  calc
    inner ℝ z x - hstar z ≤
        inner ℝ z x -
          (v + inner ℝ r (z - z0) +
            (1 / (2 * D)) * inner ℝ z z) :=
      sub_le_sub_left (hLower z) _
    _ = -v + inner ℝ r z0 +
        (inner ℝ z w - (1 / (2 * D)) * inner ℝ z z) := by
      simp only [w, inner_sub_right]
      rw [real_inner_comm r z]
      ring
    _ = -v + inner ℝ r z0 +
        ((D / 2) * inner ℝ w w -
          (1 / (2 * D)) * inner ℝ (z - D • w) (z - D • w)) := by
      rw [hComplete]
    _ ≤ -v + inner ℝ r z0 + (D / 2) * inner ℝ w w := by
      nlinarith [mul_nonneg hCoefficient hSquare]

/-- The bounded countable affine supremum, after adding a positive quadratic,
has a finite real-valued Fenchel supremum at every primal point. -/
theorem countableQuadraticFenchelFamilyBddAbove
    (z r : ℕ → E) (v : ℕ → ℝ) (R C D : ℝ)
    (hR : ∀ j, ‖r j‖ ≤ R)
    (hC : ∀ j, v j - inner ℝ (r j) (z j) ≤ C)
    (hD : 0 < D) :
    ∀ x,
      BddAbove (Set.range fun w : E =>
        inner ℝ w x -
          ((⨆ j, v j + inner ℝ (r j) (w - z j)) +
            (1 / (2 * D)) * inner ℝ w w)) := by
  intro x
  apply fenchelFamilyBddAboveOfQuadraticMinorant
    (hstar := fun w =>
      (⨆ j, v j + inner ℝ (r j) (w - z j)) +
        (1 / (2 * D)) * inner ℝ w w)
    D hD (v 0) (r 0) (z 0)
  intro w
  simpa [add_comm] using
    add_le_add_right
      (affineMinorant_le_sup z r v R C hR hC 0 w)
      ((1 / (2 * D)) * inner ℝ w w)

/-- If a real-valued Fenchel supremum is bounded above and a prescribed dual
sample attains the common upper bound, then the conjugate interpolates the
corresponding primal sample value exactly. -/
theorem realFenchelSupremumInterpolatesSamples
    (hstar : E → ℝ) (y z : ℕ → E) (h : ℕ → ℝ)
    (hBounded : ∀ x,
      BddAbove (Set.range fun w : E => inner ℝ w x - hstar w))
    (hUpper : ∀ i w, inner ℝ w (y i) - hstar w ≤ h i)
    (hExact : ∀ i,
      inner ℝ (z i) (y i) - hstar (z i) = h i) :
    ∀ i,
      sSup (Set.range fun w : E => inner ℝ w (y i) - hstar w) = h i := by
  intro i
  apply le_antisymm
  · apply csSup_le (Set.range_nonempty _)
    rintro _ ⟨w, rfl⟩
    exact hUpper i w
  · rw [← hExact i]
    exact le_csSup (hBounded (y i)) ⟨z i, rfl⟩

/-- If the real-valued Fenchel supremum is attained at `z` for the primal
point `y`, then the affine function with slope `z` supports the conjugate at
`y`. Thus, once differentiability of the conjugate is supplied, its gradient
at `y` is forced to be `z`. -/
theorem realFenchelSupremumSupportsAtAttainer
    (hstar : E → ℝ) (y z : E)
    (hBounded : ∀ x,
      BddAbove (Set.range fun w : E => inner ℝ w x - hstar w))
    (hExact :
      sSup (Set.range fun w : E => inner ℝ w y - hstar w) =
        inner ℝ z y - hstar z) :
    ∀ x,
      sSup (Set.range fun w : E => inner ℝ w y - hstar w) +
          inner ℝ z (x - y) ≤
        sSup (Set.range fun w : E => inner ℝ w x - hstar w) := by
  intro x
  rw [hExact]
  calc
    (inner ℝ z y - hstar z) + inner ℝ z (x - y) =
        inner ℝ z x - hstar z := by
      rw [inner_sub_right]
      ring
    _ ≤ sSup (Set.range fun w : E => inner ℝ w x - hstar w) :=
      le_csSup (hBounded x) ⟨z, rfl⟩

/-- A pointwise finite real Fenchel supremum is convex. This records directly
the convexity fact needed when the primal `mu`-quadratic is restored. -/
theorem realFenchelSupremumConvexOn
    (hstar : E → ℝ)
    (hBounded : ∀ x,
      BddAbove (Set.range fun w : E ↦ inner ℝ w x - hstar w)) :
    ConvexOn ℝ Set.univ
      (fun x ↦ sSup (Set.range fun w : E ↦ inner ℝ w x - hstar w)) := by
  refine ⟨convex_univ, ?_⟩
  intro x _ y _ a b ha hb hab
  simp only [smul_eq_mul]
  apply csSup_le (Set.range_nonempty _)
  rintro _ ⟨w, rfl⟩
  have hx := le_csSup (hBounded x) ⟨w, rfl⟩
  have hy := le_csSup (hBounded y) ⟨w, rfl⟩
  have hid :
      inner ℝ w (a • x + b • y) - hstar w =
        a * (inner ℝ w x - hstar w) +
          b * (inner ℝ w y - hstar w) := by
    simp only [inner_add_right, inner_smul_right]
    calc
      a * inner ℝ w x + b * inner ℝ w y - hstar w =
          a * inner ℝ w x + b * inner ℝ w y -
            (a + b) * hstar w := by rw [hab]; ring
      _ = a * (inner ℝ w x - hstar w) +
          b * (inner ℝ w y - hstar w) := by ring
  change inner ℝ w (a • x + b • y) - hstar w ≤ _
  rw [hid]
  exact add_le_add (mul_le_mul_of_nonneg_left hx ha)
    (mul_le_mul_of_nonneg_left hy hb)

/-- A supporting slope of a differentiable real-valued function is its
gradient. This is Fermat's theorem applied to the function after subtracting
the supporting affine form. -/
theorem supportSlope_eq_gradient
    [CompleteSpace E]
    (f : E → ℝ) (y z grad : E)
    (hsupport : ∀ x, f y + inner ℝ z (x - y) ≤ f x)
    (hgrad : HasGradientAt f grad y) :
    z = grad := by
  let g := fun x : E => f x - inner ℝ z (x - y)
  have ha : HasFDerivAt (fun x : E => inner ℝ z (x - y)) (innerSL ℝ z) y := by
    simpa only [inner_sub_right, innerSL_apply_apply] using
      (innerSL ℝ z).hasFDerivAt.sub_const (inner ℝ z y)
  have hg : HasFDerivAt g (innerSL ℝ grad - innerSL ℝ z) y :=
    hgrad.hasFDerivAt.sub ha
  have hmin : IsLocalMin g y := by
    apply ((isMinOn_univ_iff).2 ?_).isLocalMin
      (isOpen_univ.mem_nhds (Set.mem_univ y))
    intro x
    dsimp [g]
    rw [sub_self, inner_zero_right, sub_zero]
    exact (le_sub_iff_add_le).2 (hsupport x)
  have hz : innerSL ℝ grad - innerSL ℝ z = 0 :=
    hmin.hasFDerivAt_eq_zero hg
  exact (innerSL_inj.mp (sub_eq_zero.mp hz)).symm

open Asymptotics in
/-- A selector of globally strongly supporting points is `1 / m`-Lipschitz.
This is the strong monotonicity argument for the inverse subgradient map. -/
theorem strongSupportMap_lipschitz
    (h : E → ℝ) (m : ℝ) (arg : E → E) (hm : 0 < m)
    (hsupport : ∀ x w,
      h (arg x) + inner ℝ x (w - arg x) +
          (m / 2) * ‖w - arg x‖ ^ 2 ≤ h w) :
    LipschitzWith (Real.toNNReal (1 / m)) arg := by
  rw [lipschitzWith_iff_dist_le_mul]
  intro x y
  rw [Real.coe_toNNReal (1 / m) (one_div_pos.mpr hm).le]
  simp only [dist_eq_norm]
  have hx := hsupport x (arg y)
  have hy := hsupport y (arg x)
  have hnorm : ‖arg y - arg x‖ = ‖arg x - arg y‖ := norm_sub_rev _ _
  have hmono :
      m * ‖arg x - arg y‖ ^ 2 ≤
        inner ℝ (x - y) (arg x - arg y) := by
    rw [hnorm] at hx
    simp only [inner_sub_left, inner_sub_right] at hx hy ⊢
    nlinarith
  have hcs := real_inner_le_norm (x - y) (arg x - arg y)
  have hproduct :
      m * ‖arg x - arg y‖ ^ 2 ≤
        ‖x - y‖ * ‖arg x - arg y‖ := hmono.trans hcs
  by_cases hz : ‖arg x - arg y‖ = 0
  · rw [hz]
    positivity
  · have ha : 0 < ‖arg x - arg y‖ := lt_of_le_of_ne (norm_nonneg _) (Ne.symm hz)
    have hlinear : m * ‖arg x - arg y‖ ≤ ‖x - y‖ := by
      by_contra hnot
      have hpos :
          0 < (m * ‖arg x - arg y‖ - ‖x - y‖) *
            ‖arg x - arg y‖ :=
        mul_pos (sub_pos.mpr (lt_of_not_ge hnot)) ha
      nlinarith
    have hdiv : ‖arg x - arg y‖ ≤ ‖x - y‖ / m :=
      (le_div_iff₀ hm).2 (by simpa [mul_comm] using hlinear)
    simpa [div_eq_mul_inv, one_div, mul_comm] using hdiv

open Asymptotics in
/-- A globally strongly supporting selector is the gradient of its attained
Fenchel-value function. Together with `strongSupportMap_lipschitz`, this proves
the differentiability and Lipschitz-gradient part of the conjugacy theorem
once existence of a support point for every slope is supplied. -/
theorem strongSupportMap_hasGradientAt
    [CompleteSpace E]
    (h : E → ℝ) (m : ℝ) (arg : E → E) (hm : 0 < m)
    (hsupport : ∀ x w,
      h (arg x) + inner ℝ x (w - arg x) +
          (m / 2) * ‖w - arg x‖ ^ 2 ≤ h w)
    (x : E) :
    HasGradientAt (fun y => inner ℝ (arg y) y - h (arg y)) (arg x) x := by
  rw [hasGradientAt_iff_isLittleO]
  have hlip := strongSupportMap_lipschitz h m arg hm hsupport
  have hbig :
      (fun y =>
        (inner ℝ (arg y) y - h (arg y)) -
          (inner ℝ (arg x) x - h (arg x)) -
            inner ℝ (arg x) (y - x)) =O[nhds x]
        fun y => ‖y - x‖ ^ 2 := by
    apply IsBigO.of_bound (1 / m)
    apply Filter.Eventually.of_forall
    intro y
    have hx := hsupport x (arg y)
    have hy := hsupport y (arg x)
    let rem :=
      (inner ℝ (arg y) y - h (arg y)) -
        (inner ℝ (arg x) x - h (arg x)) -
          inner ℝ (arg x) (y - x)
    have hremLower : 0 ≤ rem := by
      dsimp [rem]
      rw [inner_sub_right, real_inner_comm (arg x) y,
        real_inner_comm (arg y) y] at hy
      rw [inner_sub_right]
      have hsquare : 0 ≤ (m / 2) * ‖arg x - arg y‖ ^ 2 := by positivity
      nlinarith
    have hremUpper :
        rem ≤ inner ℝ (arg y - arg x) (y - x) := by
      dsimp [rem]
      rw [inner_sub_right, real_inner_comm (arg y) x,
        real_inner_comm (arg x) x] at hx
      simp only [inner_sub_left, inner_sub_right]
      have hsquare : 0 ≤ (m / 2) * ‖arg y - arg x‖ ^ 2 := by positivity
      nlinarith
    have hcs := real_inner_le_norm (arg y - arg x) (y - x)
    have hlipxy : ‖arg y - arg x‖ ≤ (1 / m) * ‖y - x‖ := by
      have hdist := hlip.dist_le_mul y x
      rw [Real.coe_toNNReal (1 / m) (one_div_pos.mpr hm).le] at hdist
      simpa only [dist_eq_norm] using hdist
    have hbound : rem ≤ (1 / m) * ‖y - x‖ ^ 2 := by
      calc
        rem ≤ inner ℝ (arg y - arg x) (y - x) := hremUpper
        _ ≤ ‖arg y - arg x‖ * ‖y - x‖ := hcs
        _ ≤ ((1 / m) * ‖y - x‖) * ‖y - x‖ :=
          mul_le_mul_of_nonneg_right hlipxy (norm_nonneg _)
        _ = (1 / m) * ‖y - x‖ ^ 2 := by ring
    rw [Real.norm_eq_abs, abs_of_nonneg hremLower]
    simpa only [Real.norm_eq_abs, abs_pow, abs_norm] using hbound
  exact hbig.trans_isLittleO (isLittleO_pow_sub_sub x one_lt_two)

/-- A supporting point attains the real Fenchel supremum. Unlike the earlier
sample theorem, boundedness of the Fenchel family is derived directly from
the support inequality. -/
theorem realFenchelSupremum_eq_atSupport
    (h : E → ℝ) (x z : E)
    (hsupport : ∀ w, h z + inner ℝ x (w - z) ≤ h w) :
    sSup (Set.range fun w : E => inner ℝ w x - h w) =
      inner ℝ z x - h z := by
  have hUpper : ∀ w, inner ℝ w x - h w ≤ inner ℝ z x - h z := by
    intro w
    have hs := hsupport w
    rw [inner_sub_right, real_inner_comm w x, real_inner_comm z x] at hs
    linarith
  have hBounded : BddAbove (Set.range fun w : E => inner ℝ w x - h w) := by
    exact ⟨inner ℝ z x - h z, Set.forall_mem_range.2 hUpper⟩
  apply le_antisymm
  · apply csSup_le (Set.range_nonempty _)
    rintro _ ⟨w, rfl⟩
    exact hUpper w
  · exact le_csSup hBounded ⟨z, rfl⟩

/-- If every slope admits a globally `m`-strong supporting point, the real
Fenchel supremum is everywhere differentiable and its gradient selector is
`1 / m`-Lipschitz. This isolates existence of those supporting points as the
only remaining analytic step in the conjugacy bridge. -/
theorem realFenchelSupremumRegularOfStrongSupportExists
    [CompleteSpace E]
    (h : E → ℝ) (m : ℝ) (hm : 0 < m)
    (hexists : ∀ x, ∃ z, ∀ w,
      h z + inner ℝ x (w - z) + (m / 2) * ‖w - z‖ ^ 2 ≤ h w) :
    ∃ arg : E → E,
      LipschitzWith (Real.toNNReal (1 / m)) arg ∧
      ∀ x, HasGradientAt
        (fun y => sSup (Set.range fun w : E => inner ℝ w y - h w))
        (arg x) x := by
  classical
  let arg : E → E := fun x => (hexists x).choose
  have hsupport : ∀ x w,
      h (arg x) + inner ℝ x (w - arg x) +
          (m / 2) * ‖w - arg x‖ ^ 2 ≤ h w := by
    intro x
    exact (hexists x).choose_spec
  refine ⟨arg, strongSupportMap_lipschitz h m arg hm hsupport, ?_⟩
  have heq :
      (fun y => sSup (Set.range fun w : E => inner ℝ w y - h w)) =
        fun y => inner ℝ (arg y) y - h (arg y) := by
    funext y
    apply realFenchelSupremum_eq_atSupport
    intro w
    have hs := hsupport y w
    have hsquare : 0 ≤ (m / 2) * ‖w - arg y‖ ^ 2 := by positivity
    linarith
  intro x
  rw [heq]
  exact strongSupportMap_hasGradientAt h m arg hm hsupport x

/-- A global minimizer of a strongly convex function satisfies the sharp
quadratic-growth inequality. -/
theorem strongConvexOn_quadraticGrowth_of_isMinOn
    (f : E → ℝ) (m : ℝ) (z : E)
    (hf : StrongConvexOn Set.univ m f)
    (hmin : IsMinOn f Set.univ z) :
    ∀ w, f z + (m / 2) * ‖w - z‖ ^ 2 ≤ f w := by
  intro w
  let A := (m / 2) * ‖w - z‖ ^ 2
  let B := f w - f z
  have hB : 0 ≤ B := by
    dsimp [B]
    exact sub_nonneg.mpr (hmin (Set.mem_univ w))
  by_contra hnot
  have hBA : B < A := by
    dsimp [A, B] at hnot ⊢
    linarith
  have hA : 0 < A := hB.trans_lt hBA
  let t := (A - B) / (2 * A)
  have ht : 0 < t := by
    dsimp [t]
    positivity
  have ht1 : t < 1 := by
    dsimp [t]
    apply (div_lt_one (by positivity)).2
    nlinarith
  have hstrong : ∀ ⦃x⦄, x ∈ Set.univ → ∀ ⦃y⦄, y ∈ Set.univ →
      ∀ ⦃a b : ℝ⦄, 0 ≤ a → 0 ≤ b → a + b = 1 →
        f (a • x + b • y) ≤
          a • f x + b • f y - a * b * ((m / 2) * ‖x - y‖ ^ 2) := hf.2
  have hconv := hstrong (x := z) (Set.mem_univ z) (y := w) (Set.mem_univ w)
      (a := 1 - t) (b := t) (sub_nonneg.mpr ht1.le) ht.le (by ring)
  have hmid := hmin (Set.mem_univ ((1 - t) • z + t • w))
  change f z ≤ f ((1 - t) • z + t • w) at hmid
  rw [norm_sub_rev z w] at hconv
  simp only [smul_eq_mul] at hconv
  have hscaled : (1 - t) * t * A ≤ t * B := by
    dsimp [A, B]
    linarith
  have hdivide : (1 - t) * A ≤ B := by
    nlinarith [mul_pos ht hA]
  dsimp [t] at hdivide
  field_simp at hdivide
  nlinarith

/-- Subtracting a continuous linear inner-product functional preserves the
strong-convexity modulus. -/
theorem StrongConvexOn.sub_inner
    (h : E → ℝ) (m : ℝ) (x : E)
    (hh : StrongConvexOn Set.univ m h) :
    StrongConvexOn Set.univ m (fun z => h z - inner ℝ z x) := by
  refine ⟨hh.1, ?_⟩
  intro z hz w hw a b ha hb hab
  have hs := hh.2 hz hw ha hb hab
  simp only [smul_eq_mul, inner_add_left, inner_smul_left, conj_trivial]
  simp only [smul_eq_mul] at hs
  nlinarith

/-- A minimizer after subtracting a linear functional is a global strong
support point of the original function. -/
theorem StrongConvexOn.strongSupport_of_isMinOn_subInner
    (h : E → ℝ) (m : ℝ) (x z : E)
    (hh : StrongConvexOn Set.univ m h)
    (hmin : IsMinOn (fun w => h w - inner ℝ w x) Set.univ z) :
    ∀ w,
      h z + inner ℝ x (w - z) + (m / 2) * ‖w - z‖ ^ 2 ≤ h w := by
  have hgrowth := strongConvexOn_quadraticGrowth_of_isMinOn
    (fun w => h w - inner ℝ w x) m z (hh.sub_inner h m x) hmin
  intro w
  have hw := hgrowth w
  rw [inner_sub_right, real_inner_comm w x, real_inner_comm z x]
  linarith

/-- A continuous strongly convex function whose linear perturbations are
coercive has a global strong support point for every slope. -/
theorem strongSupportExists_of_continuous_coercive
    (h : E → ℝ) (m : ℝ)
    (hh : StrongConvexOn Set.univ m h)
    (hcont : Continuous h)
    (hcoercive : ∀ x,
      ∀ᶠ w in cocompact E,
        h 0 - inner ℝ 0 x ≤ h w - inner ℝ w x) :
    ∀ x, ∃ z, ∀ w,
      h z + inner ℝ x (w - z) + (m / 2) * ‖w - z‖ ^ 2 ≤ h w := by
  intro x
  have hqcont : ContinuousOn (fun w => h w - inner ℝ w x) Set.univ := by
    fun_prop
  have haway :
      ∀ᶠ w in cocompact E ⊓ Filter.principal Set.univ,
        h 0 - inner ℝ 0 x ≤ h w - inner ℝ w x := by
    simpa using hcoercive x
  obtain ⟨z, hz, hmin⟩ := hqcont.exists_isMinOn'
    isClosed_univ (Set.mem_univ (0 : E)) haway
  exact ⟨z, hh.strongSupport_of_isMinOn_subInner h m x z hmin⟩

/-- A positive quadratic lower minorant makes every linear perturbation
eventually no smaller than its value at the origin. -/
theorem eventually_sub_inner_ge_of_quadraticMinorant
    [ProperSpace E]
    (h : E → ℝ) (c v : ℝ) (r z0 : E) (hc : 0 < c)
    (hLower : ∀ w,
      v + inner ℝ r (w - z0) + c * ‖w‖ ^ 2 ≤ h w)
    (x : E) :
    ∀ᶠ w in cocompact E,
      h 0 - inner ℝ 0 x ≤ h w - inner ℝ w x := by
  let K := v - inner ℝ r z0
  let q0 := h 0 - inner ℝ 0 x
  let b := ‖r - x‖
  let M := |q0 - K| + 1
  let R := max 1 ((b + M) / c)
  have hevent : ∀ᶠ w in cocompact E, R ≤ ‖w‖ :=
    (tendsto_norm_cocompact_atTop.eventually (eventually_ge_atTop R))
  filter_upwards [hevent] with w hw
  have ht1 : 1 ≤ ‖w‖ := (le_max_left _ _).trans hw
  have hratio : (b + M) / c ≤ ‖w‖ := (le_max_right _ _).trans hw
  have hlinear : b + M ≤ c * ‖w‖ := by
    have := (div_le_iff₀ hc).1 hratio
    simpa [mul_comm] using this
  have hMpos : 0 < M := by
    dsimp [M]
    positivity
  have hgap : M ≤ c * ‖w‖ ^ 2 - b * ‖w‖ := by
    have hcb : M ≤ c * ‖w‖ - b := by linarith
    calc
      M = 1 * M := by ring
      _ ≤ ‖w‖ * M := mul_le_mul_of_nonneg_right ht1 hMpos.le
      _ ≤ ‖w‖ * (c * ‖w‖ - b) :=
        mul_le_mul_of_nonneg_left hcb (norm_nonneg _)
      _ = c * ‖w‖ ^ 2 - b * ‖w‖ := by ring
  have hK : q0 < K + M := by
    have habs := le_abs_self (q0 - K)
    dsimp [M]
    linarith
  have hinner : -b * ‖w‖ ≤ inner ℝ (r - x) w := by
    have hcs := abs_real_inner_le_norm (r - x) w
    have hneg := neg_le_of_abs_le hcs
    simpa [b] using hneg
  have hqLower :
      K + inner ℝ (r - x) w + c * ‖w‖ ^ 2 ≤
        h w - inner ℝ w x := by
    have hl := hLower w
    dsimp [K]
    rw [inner_sub_right] at hl
    simp only [inner_sub_left]
    rw [real_inner_comm x w]
    linarith
  have hstrict : q0 < K + inner ℝ (r - x) w + c * ‖w‖ ^ 2 := by
    calc
      q0 < K + M := hK
      _ ≤ K + (-b * ‖w‖) + c * ‖w‖ ^ 2 := by linarith
      _ ≤ K + inner ℝ (r - x) w + c * ‖w‖ ^ 2 := by linarith
  exact hstrict.le.trans hqLower

/-- The conjugate of the countable affine supremum plus its positive
quadratic interpolates the transformed primal samples. This proves the exact
Fenchel-value part of the countable smooth-interpolation construction. -/
theorem countableQuadraticFenchelInterpolates
    (z r : ℕ → E) (v : ℕ → ℝ) (R C D : ℝ)
    (hR : ∀ j, ‖r j‖ ≤ R)
    (hC : ∀ j, v j - inner ℝ (r j) (z j) ≤ C)
    (hUpper : ∀ i j,
      v j + inner ℝ (r j) (z i - z j) ≤ v i)
    (hD : 0 < D) :
    ∀ i,
      sSup (Set.range fun w : E =>
        inner ℝ w (r i + (1 / D) • z i) -
          ((⨆ j, v j + inner ℝ (r j) (w - z j)) +
            (1 / (2 * D)) * inner ℝ w w)) =
        inner ℝ (z i) (r i + (1 / D) • z i) -
          (v i + (1 / (2 * D)) * inner ℝ (z i) (z i)) := by
  apply realFenchelSupremumInterpolatesSamples
    (hstar := fun w =>
      (⨆ j, v j + inner ℝ (r j) (w - z j)) +
        (1 / (2 * D)) * inner ℝ w w)
    (y := fun i => r i + (1 / D) • z i)
    (z := z)
    (h := fun i =>
      inner ℝ (z i) (r i + (1 / D) • z i) -
        (v i + (1 / (2 * D)) * inner ℝ (z i) (z i)))
    (countableQuadraticFenchelFamilyBddAbove z r v R C D hR hC hD)
  · intro i w
    have hMinorant := affineMinorant_le_sup z r v R C hR hC i w
    have hQuadratic :
        v i + inner ℝ (r i) (w - z i) +
            (1 / (2 * D)) * inner ℝ w w ≤
          (⨆ j, v j + inner ℝ (r j) (w - z j)) +
            (1 / (2 * D)) * inner ℝ w w := by
      simpa [add_comm] using
        add_le_add_right hMinorant ((1 / (2 * D)) * inner ℝ w w)
    have hIdentity :
        inner ℝ w (r i + (1 / D) • z i) -
            (v i + inner ℝ (r i) (w - z i) +
              (1 / (2 * D)) * inner ℝ w w) =
          (inner ℝ (z i) (r i + (1 / D) • z i) -
              (v i + (1 / (2 * D)) * inner ℝ (z i) (z i))) -
            (1 / (2 * D)) * inner ℝ (w - z i) (w - z i) := by
      simp only [inner_add_right, inner_sub_left, inner_sub_right,
        inner_smul_right, real_inner_comm]
      field_simp
      ring
    have hCoefficient : 0 ≤ 1 / (2 * D) := by positivity
    have hSquare : 0 ≤ inner ℝ (w - z i) (w - z i) := by
      rw [real_inner_self_eq_norm_sq]
      positivity
    calc
      inner ℝ w (r i + (1 / D) • z i) -
          ((⨆ j, v j + inner ℝ (r j) (w - z j)) +
            (1 / (2 * D)) * inner ℝ w w) ≤
        inner ℝ w (r i + (1 / D) • z i) -
          (v i + inner ℝ (r i) (w - z i) +
            (1 / (2 * D)) * inner ℝ w w) :=
        sub_le_sub_left hQuadratic _
      _ = (inner ℝ (z i) (r i + (1 / D) • z i) -
            (v i + (1 / (2 * D)) * inner ℝ (z i) (z i))) -
          (1 / (2 * D)) * inner ℝ (w - z i) (w - z i) := hIdentity
      _ ≤ inner ℝ (z i) (r i + (1 / D) • z i) -
          (v i + (1 / (2 * D)) * inner ℝ (z i) (z i)) := by
        nlinarith [mul_nonneg hCoefficient hSquare]
  · intro i
    rw [countableAffineMinorantsInterpolate z r v R C hR hC hUpper i]

/-- At every prescribed primal sample, the corresponding transformed dual
sample supports the countable Fenchel conjugate. This closes the sample
subgradient-identification step independently of the remaining global
differentiability theorem. -/
theorem countableQuadraticFenchelSupportsSamples
    (z r : ℕ → E) (v : ℕ → ℝ) (R C D : ℝ)
    (hR : ∀ j, ‖r j‖ ≤ R)
    (hC : ∀ j, v j - inner ℝ (r j) (z j) ≤ C)
    (hUpper : ∀ i j,
      v j + inner ℝ (r j) (z i - z j) ≤ v i)
    (hD : 0 < D) :
    let hstar := fun w : E =>
      (⨆ j, v j + inner ℝ (r j) (w - z j)) +
        (1 / (2 * D)) * inner ℝ w w
    let conjugate := fun x : E =>
      sSup (Set.range fun w : E => inner ℝ w x - hstar w)
    ∀ i x,
      conjugate (r i + (1 / D) • z i) +
          inner ℝ (z i) (x - (r i + (1 / D) • z i)) ≤
        conjugate x := by
  dsimp only
  intro i x
  apply realFenchelSupremumSupportsAtAttainer
    (hstar := fun w =>
      (⨆ j, v j + inner ℝ (r j) (w - z j)) +
        (1 / (2 * D)) * inner ℝ w w)
    (y := r i + (1 / D) • z i)
    (z := z i)
    (countableQuadraticFenchelFamilyBddAbove z r v R C D hR hC hD)
  calc
    sSup (Set.range fun w : E =>
        inner ℝ w (r i + (1 / D) • z i) -
          ((⨆ j, v j + inner ℝ (r j) (w - z j)) +
            (1 / (2 * D)) * inner ℝ w w)) =
      inner ℝ (z i) (r i + (1 / D) • z i) -
        (v i + (1 / (2 * D)) * inner ℝ (z i) (z i)) :=
      countableQuadraticFenchelInterpolates
        z r v R C D hR hC hUpper hD i
    _ = inner ℝ (z i) (r i + (1 / D) • z i) -
        ((⨆ j, v j + inner ℝ (r j) (z i - z j)) +
          (1 / (2 * D)) * inner ℝ (z i) (z i)) := by
      rw [countableAffineMinorantsInterpolate z r v R C hR hC hUpper i]

/-- Every prescribed dual sample is a global `1 / D`-strong supporting
point of the countable quadratic dual function. Thus the support hypothesis
used by the conditional conjugacy theorem is already verified at all samples. -/
theorem countableQuadraticDualStrongSupportsSamples
    (z r : ℕ → E) (v : ℕ → ℝ) (R C D : ℝ)
    (hR : ∀ j, ‖r j‖ ≤ R)
    (hC : ∀ j, v j - inner ℝ (r j) (z j) ≤ C)
    (hUpper : ∀ i j,
      v j + inner ℝ (r j) (z i - z j) ≤ v i)
    (hD : 0 < D) :
    let hstar := fun w : E =>
      (⨆ j, v j + inner ℝ (r j) (w - z j)) +
        (1 / (2 * D)) * inner ℝ w w
    ∀ i w,
      hstar (z i) + inner ℝ (r i + (1 / D) • z i) (w - z i) +
          ((1 / D) / 2) * ‖w - z i‖ ^ 2 ≤ hstar w := by
  dsimp only
  intro i w
  rw [countableAffineMinorantsInterpolate z r v R C hR hC hUpper i]
  have hMinorant := affineMinorant_le_sup z r v R C hR hC i w
  have hIdentity :
      (v i + (1 / (2 * D)) * inner ℝ (z i) (z i)) +
          inner ℝ (r i + (1 / D) • z i) (w - z i) +
            ((1 / D) / 2) * ‖w - z i‖ ^ 2 =
        (v i + inner ℝ (r i) (w - z i)) +
          (1 / (2 * D)) * inner ℝ w w := by
    simp only [real_inner_self_eq_norm_sq, inner_add_left, inner_smul_left,
      inner_sub_right, real_inner_comm, norm_sub_sq_real, conj_trivial]
    field_simp
    ring
  rw [hIdentity]
  simpa [add_comm] using
    add_le_add_right hMinorant ((1 / (2 * D)) * inner ℝ w w)

/-- If the countable Fenchel conjugate is differentiable at the prescribed
sample points, its gradient there is exactly the prescribed dual sample. -/
theorem countableQuadraticFenchelGradientAtSamples
    [CompleteSpace E]
    (z r : ℕ → E) (v : ℕ → ℝ) (R C D : ℝ)
    (hR : ∀ j, ‖r j‖ ≤ R)
    (hC : ∀ j, v j - inner ℝ (r j) (z j) ≤ C)
    (hUpper : ∀ i j,
      v j + inner ℝ (r j) (z i - z j) ≤ v i)
    (hD : 0 < D) :
    let hstar := fun w : E =>
      (⨆ j, v j + inner ℝ (r j) (w - z j)) +
        (1 / (2 * D)) * inner ℝ w w
    let conjugate := fun x : E =>
      sSup (Set.range fun w : E => inner ℝ w x - hstar w)
    (∀ i, DifferentiableAt ℝ conjugate (r i + (1 / D) • z i)) →
      ∀ i, gradient conjugate (r i + (1 / D) • z i) = z i := by
  dsimp only
  intro hDifferentiable i
  apply Eq.symm
  apply supportSlope_eq_gradient
    (f := fun x : E =>
      sSup (Set.range fun w : E =>
        inner ℝ w x -
          ((⨆ j, v j + inner ℝ (r j) (w - z j)) +
            (1 / (2 * D)) * inner ℝ w w)))
    (y := r i + (1 / D) • z i)
    (z := z i)
    (grad := gradient
      (fun x : E =>
        sSup (Set.range fun w : E =>
          inner ℝ w x -
            ((⨆ j, v j + inner ℝ (r j) (w - z j)) +
              (1 / (2 * D)) * inner ℝ w w)))
      (r i + (1 / D) • z i))
  · exact countableQuadraticFenchelSupportsSamples
      z r v R C D hR hC hUpper hD i
  · exact (hDifferentiable i).hasGradientAt

/-- Adding the standard `mu / 2 * ‖x‖²` term to a convex function produces a
`mu`-strongly convex function. -/
theorem convexQuadraticShiftStronglyConvex (h : E → ℝ) (mu : ℝ)
    (hh : ConvexOn ℝ Set.univ h) :
    StrongConvexOn Set.univ mu
      (fun x => h x + (mu / 2) * ‖x‖ ^ 2) := by
  rw [strongConvexOn_iff_convex]
  simpa only [add_sub_cancel_right] using hh

/-- The dual function built from the countable affine supremum and the
`1 / (2D)` quadratic is `1 / D`-strongly convex. -/
theorem countableQuadraticDualStronglyConvex
    (z r : ℕ → E) (v : ℕ → ℝ) (R C D : ℝ)
    (hR : ∀ j, ‖r j‖ ≤ R)
    (hC : ∀ j, v j - inner ℝ (r j) (z j) ≤ C)
    (hD : 0 < D) :
    StrongConvexOn Set.univ (1 / D)
      (fun w =>
        (⨆ j, v j + inner ℝ (r j) (w - z j)) +
          (1 / (2 * D)) * inner ℝ w w) := by
  have hCoefficient : 1 / (2 * D) = (1 / D) / 2 := by
    field_simp
  simpa [real_inner_self_eq_norm_sq, hCoefficient] using
    convexQuadraticShiftStronglyConvex
      (fun w => ⨆ j, v j + inner ℝ (r j) (w - z j))
      (1 / D)
      (affineMinorantSupConvexOn z r v R C hR hC)

/-- In a finite-dimensional complete proper real inner-product space, the
countable quadratic dual has an everywhere differentiable Fenchel conjugate.
Its gradient is `D`-Lipschitz. This closes the analytic conjugacy bridge for
the planar NAG construction. -/
theorem countableQuadraticFenchelRegular
    [CompleteSpace E] [ProperSpace E] [FiniteDimensional ℝ E]
    (z r : ℕ → E) (v : ℕ → ℝ) (R C D : ℝ)
    (hR : ∀ j, ‖r j‖ ≤ R)
    (hC : ∀ j, v j - inner ℝ (r j) (z j) ≤ C)
    (hD : 0 < D) :
    let hstar := fun w : E =>
      (⨆ j, v j + inner ℝ (r j) (w - z j)) +
        (1 / (2 * D)) * inner ℝ w w
    ∃ arg : E → E,
      LipschitzWith (Real.toNNReal D) arg ∧
      ∀ x, HasGradientAt
        (fun y => sSup (Set.range fun w : E => inner ℝ w y - hstar w))
        (arg x) x := by
  dsimp only
  let hstar := fun w : E =>
    (⨆ j, v j + inner ℝ (r j) (w - z j)) +
      (1 / (2 * D)) * inner ℝ w w
  have hstrong : StrongConvexOn Set.univ (1 / D) hstar :=
    countableQuadraticDualStronglyConvex z r v R C D hR hC hD
  have hconv : ConvexOn ℝ Set.univ hstar := by
    apply hstrong.convexOn
    intro s
    positivity
  have hcont : Continuous hstar := by
    exact continuousOn_univ.mp (hconv.continuousOn isOpen_univ)
  have hLower : ∀ w,
      v 0 + inner ℝ (r 0) (w - z 0) +
          (1 / (2 * D)) * ‖w‖ ^ 2 ≤ hstar w := by
    intro w
    have hMinorant := affineMinorant_le_sup z r v R C hR hC 0 w
    dsimp [hstar]
    rw [real_inner_self_eq_norm_sq]
    simpa [add_comm] using
      add_le_add_right hMinorant ((1 / (2 * D)) * ‖w‖ ^ 2)
  have hcoercive : ∀ x,
      ∀ᶠ w in cocompact E,
        hstar 0 - inner ℝ 0 x ≤ hstar w - inner ℝ w x := by
    intro x
    exact eventually_sub_inner_ge_of_quadraticMinorant
      hstar (1 / (2 * D)) (v 0) (r 0) (z 0) (by positivity) hLower x
  have hexists := strongSupportExists_of_continuous_coercive
    hstar (1 / D) hstrong hcont hcoercive
  have hregular := realFenchelSupremumRegularOfStrongSupportExists
    hstar (1 / D) (by positivity) hexists
  have hrate : 1 / (1 / D) = D := by field_simp
  simpa [hstar, hrate] using hregular

/-- The real Fenchel conjugate of the countable quadratic dual is everywhere
differentiable, and its actual gradient map is `D`-Lipschitz. -/
theorem countableQuadraticFenchelDifferentiableAndLipschitz
    [CompleteSpace E] [ProperSpace E] [FiniteDimensional ℝ E]
    (z r : ℕ → E) (v : ℕ → ℝ) (R C D : ℝ)
    (hR : ∀ j, ‖r j‖ ≤ R)
    (hC : ∀ j, v j - inner ℝ (r j) (z j) ≤ C)
    (hD : 0 < D) :
    let hstar := fun w : E =>
      (⨆ j, v j + inner ℝ (r j) (w - z j)) +
        (1 / (2 * D)) * inner ℝ w w
    let conjugate := fun y : E =>
      sSup (Set.range fun w : E => inner ℝ w y - hstar w)
    Differentiable ℝ conjugate ∧
      LipschitzWith (Real.toNNReal D) (gradient conjugate) := by
  dsimp only
  obtain ⟨arg, hlip, hgrad⟩ :=
    countableQuadraticFenchelRegular z r v R C D hR hC hD
  constructor
  · intro x
    exact (hgrad x).differentiableAt
  · have heq :
        gradient
          (fun y : E =>
            sSup (Set.range fun w : E =>
              inner ℝ w y -
                ((⨆ j, v j + inner ℝ (r j) (w - z j)) +
                  (1 / (2 * D)) * inner ℝ w w))) = arg := by
      funext x
      exact (hgrad x).gradient
    rw [heq]
    exact hlip

/-- The gradient of the countable Fenchel conjugate at every prescribed
primal sample is exactly the corresponding prescribed dual sample. -/
theorem countableQuadraticFenchelHasPrescribedGradients
    [CompleteSpace E] [ProperSpace E] [FiniteDimensional ℝ E]
    (z r : ℕ → E) (v : ℕ → ℝ) (R C D : ℝ)
    (hR : ∀ j, ‖r j‖ ≤ R)
    (hC : ∀ j, v j - inner ℝ (r j) (z j) ≤ C)
    (hUpper : ∀ i j,
      v j + inner ℝ (r j) (z i - z j) ≤ v i)
    (hD : 0 < D) :
    let hstar := fun w : E =>
      (⨆ j, v j + inner ℝ (r j) (w - z j)) +
        (1 / (2 * D)) * inner ℝ w w
    let conjugate := fun y : E =>
      sSup (Set.range fun w : E => inner ℝ w y - hstar w)
    ∀ i, gradient conjugate (r i + (1 / D) • z i) = z i := by
  dsimp only
  apply countableQuadraticFenchelGradientAtSamples z r v R C D hR hC hUpper hD
  have hregular := countableQuadraticFenchelDifferentiableAndLipschitz
    z r v R C D hR hC hD
  intro i
  exact hregular.1 (r i + (1 / D) • z i)

/-- The gradient of the scaled squared norm is the corresponding scaled
identity map. -/
theorem quadraticHasGradientAt
    [CompleteSpace E] (mu : ℝ) (x : E) :
    HasGradientAt (fun y : E ↦ (mu / 2) * ‖y‖ ^ 2) (mu • x) x := by
  change HasFDerivAt (fun y : E ↦ (mu / 2) * ‖y‖ ^ 2)
    (innerSL ℝ (mu • x)) x
  have hder :=
    (hasStrictFDerivAt_norm_sq x).hasFDerivAt.const_smul (mu / 2)
  have hfun : ((mu / 2) • fun y : E ↦ ‖y‖ ^ 2) =
      (fun y : E ↦ (mu / 2) * ‖y‖ ^ 2) := by
    funext y
    rfl
  have hlin :
      ((mu / 2) • (2 • innerSL ℝ x)) = innerSL ℝ (mu • x) := by
    ext y
    simp [innerSL_apply_apply]
    ring
  rw [hfun, hlin] at hder
  exact hder

/-- Adding the `mu / 2 * ‖x‖²` term adds `mu * x` to the gradient. -/
theorem quadraticShiftHasGradientAt
    [CompleteSpace E]
    (h : E → ℝ) (grad x : E) (mu : ℝ)
    (hh : HasGradientAt h grad x) :
    HasGradientAt
      (fun y ↦ h y + (mu / 2) * ‖y‖ ^ 2) (grad + mu • x) x := by
  change HasFDerivAt (fun y ↦ h y + (mu / 2) * ‖y‖ ^ 2)
    (innerSL ℝ (grad + mu • x)) x
  have hadd := hh.hasFDerivAt.add (quadraticHasGradientAt mu x).hasFDerivAt
  have hlin :
      (InnerProductSpace.toDual ℝ E) grad +
          (InnerProductSpace.toDual ℝ E) (mu • x) =
        innerSL ℝ (grad + mu • x) := by
    ext y
    simp [innerSL_apply_apply]
  rw [hlin] at hadd
  exact hadd

/-- If `grad` is `(L - mu)`-Lipschitz, then adding the gradient of the
`mu / 2 * ‖x‖²` term makes it `L`-Lipschitz. This is the metric estimate in
the final quadratic-shift step; identifying the maps as gradients is kept as
a separate differentiability statement. -/
theorem quadraticShiftedGradientLipschitz
    (grad : E → E) (mu L : ℝ) (hmu : 0 ≤ mu)
    (hgrad : ∀ x y,
      ‖grad x - grad y‖ ≤ (L - mu) * ‖x - y‖) :
    ∀ x y,
      ‖(grad x + mu • x) - (grad y + mu • y)‖ ≤
        L * ‖x - y‖ := by
  intro x y
  calc
    ‖(grad x + mu • x) - (grad y + mu • y)‖ =
        ‖(grad x - grad y) + mu • (x - y)‖ := by
          congr 1
          module
    _ ≤ ‖grad x - grad y‖ + ‖mu • (x - y)‖ := norm_add_le _ _
    _ ≤ (L - mu) * ‖x - y‖ + mu * ‖x - y‖ := by
      apply add_le_add (hgrad x y)
      rw [norm_smul, Real.norm_of_nonneg hmu]
    _ = L * ‖x - y‖ := by ring

/-- Countably many bounded smooth strongly convex interpolation data have
one globally defined interpolant. The constructed function is differentiable,
`mu`-strongly convex, has `L`-Lipschitz gradient, and matches every prescribed
value and gradient. This packages the complete finite-dimensional analytic
bridge used by the planar NAG witness; the numerical residual inequalities
remain separate certificate inputs. -/
theorem countableSmoothStronglyConvexInterpolate
    [CompleteSpace E] [ProperSpace E] [FiniteDimensional ℝ E]
    (mu L : ℝ) (hmu : 0 ≤ mu) (hD : 0 < L - mu)
    (y g : ℕ → E) (f : ℕ → ℝ) (R C : ℝ) :
    let D := L - mu
    let z : ℕ → E := fun i ↦ g i - mu • y i
    let shiftedValue : ℕ → ℝ := fun i ↦
      f i - (mu / 2) * inner ℝ (y i) (y i)
    let r : ℕ → E := fun i ↦ y i - (1 / D) • z i
    let v : ℕ → ℝ := fun i ↦
      inner ℝ (z i) (y i) - shiftedValue i -
        (1 / (2 * D)) * inner ℝ (z i) (z i)
    (∀ j, ‖r j‖ ≤ R) →
    (∀ j, v j - inner ℝ (r j) (z j) ≤ C) →
    (∀ i j,
      scInterpolationResidual mu L (y i) (g i) (f i)
        (y j) (g j) (f j) ≤ 0) →
    ∃ F : E → ℝ,
      Differentiable ℝ F ∧
      StrongConvexOn Set.univ mu F ∧
      LipschitzWith (Real.toNNReal L) (gradient F) ∧
      ∀ i, F (y i) = f i ∧ gradient F (y i) = g i := by
  dsimp only
  intro hR hC hResidual
  let D := L - mu
  let z : ℕ → E := fun i ↦ g i - mu • y i
  let shiftedValue : ℕ → ℝ := fun i ↦
    f i - (mu / 2) * inner ℝ (y i) (y i)
  let r : ℕ → E := fun i ↦ y i - (1 / D) • z i
  let v : ℕ → ℝ := fun i ↦
    inner ℝ (z i) (y i) - shiftedValue i -
      (1 / (2 * D)) * inner ℝ (z i) (z i)
  let hstar : E → ℝ := fun w ↦
    (⨆ j, v j + inner ℝ (r j) (w - z j)) +
      (1 / (2 * D)) * inner ℝ w w
  let conjugate : E → ℝ := fun x ↦
    sSup (Set.range fun w : E ↦ inner ℝ w x - hstar w)
  let F : E → ℝ := fun x ↦
    conjugate x + (mu / 2) * ‖x‖ ^ 2
  have hD' : 0 < D := by simpa [D] using hD
  have hLpos : 0 < L := by linarith
  have hLne : L ≠ 0 := ne_of_gt hLpos
  have hDne : L - mu ≠ 0 := ne_of_gt hD
  have hR' : ∀ j, ‖r j‖ ≤ R := by
    simpa [D, z, r] using hR
  have hC' : ∀ j, v j - inner ℝ (r j) (z j) ≤ C := by
    simpa [D, z, shiftedValue, r, v] using hC
  have hUpper : ∀ i j,
      v j + inner ℝ (r j) (z i - z j) ≤ v i := by
    simpa [D, z, shiftedValue, r, v] using
      (scInterpolationResiduals_imply_dualMinorantBounds
        mu L hLne hDne y g f hResidual)
  have hFenchelBounded : ∀ x,
      BddAbove (Set.range fun w : E ↦ inner ℝ w x - hstar w) := by
    simpa [hstar] using
      (countableQuadraticFenchelFamilyBddAbove
        z r v R C D hR' hC' hD')
  have hConjugateConvex : ConvexOn ℝ Set.univ conjugate := by
    simpa [conjugate] using
      (realFenchelSupremumConvexOn hstar hFenchelBounded)
  have hRegular :=
    countableQuadraticFenchelDifferentiableAndLipschitz
      z r v R C D hR' hC' hD'
  have hConjugateDifferentiable : Differentiable ℝ conjugate := by
    simpa [hstar, conjugate] using hRegular.1
  have hConjugateLipschitz :
      LipschitzWith (Real.toNNReal D) (gradient conjugate) := by
    simpa [hstar, conjugate] using hRegular.2
  have hConjugateGradientBound : ∀ x w,
      ‖gradient conjugate x - gradient conjugate w‖ ≤
        D * ‖x - w‖ := by
    intro x w
    have hdist := hConjugateLipschitz.dist_le_mul x w
    rw [Real.coe_toNNReal D hD'.le] at hdist
    simpa only [dist_eq_norm] using hdist
  have hFinalGradient : ∀ x,
      HasGradientAt F (gradient conjugate x + mu • x) x := by
    intro x
    simpa [F] using
      (quadraticShiftHasGradientAt conjugate (gradient conjugate x) x mu
        (hConjugateDifferentiable x).hasGradientAt)
  have hFinalGradientEq : ∀ x,
      gradient F x = gradient conjugate x + mu • x := by
    intro x
    exact (hFinalGradient x).gradient
  have hShiftedGradientBound : ∀ x w,
      ‖(gradient conjugate x + mu • x) -
          (gradient conjugate w + mu • w)‖ ≤
        L * ‖x - w‖ :=
    quadraticShiftedGradientLipschitz
      (gradient conjugate) mu L hmu (by
        simpa [D] using hConjugateGradientBound)
  refine ⟨F, ?_, ?_, ?_, ?_⟩
  · intro x
    exact (hFinalGradient x).differentiableAt
  · simpa [F] using
      (convexQuadraticShiftStronglyConvex conjugate mu hConjugateConvex)
  · rw [lipschitzWith_iff_dist_le_mul]
    intro x w
    rw [Real.coe_toNNReal L hLpos.le]
    simp only [dist_eq_norm]
    rw [hFinalGradientEq x, hFinalGradientEq w]
    exact hShiftedGradientBound x w
  · intro i
    have hPoint : r i + (1 / D) • z i = y i := by
      simp [D, z, r]
    have hValueCoordinate :
        inner ℝ (z i) (r i + (1 / D) • z i) -
            (v i + (1 / (2 * D)) * inner ℝ (z i) (z i)) =
          shiftedValue i := by
      simp [D, z, shiftedValue, r, v]
    have hConjugateValueRaw :
        conjugate (r i + (1 / D) • z i) =
          inner ℝ (z i) (r i + (1 / D) • z i) -
            (v i + (1 / (2 * D)) * inner ℝ (z i) (z i)) := by
      simpa [hstar, conjugate] using
        (countableQuadraticFenchelInterpolates
          z r v R C D hR' hC' hUpper hD' i)
    have hConjugateValue : conjugate (y i) = shiftedValue i := by
      rw [← hPoint]
      exact hConjugateValueRaw.trans hValueCoordinate
    have hConjugateGradientRaw :
        gradient conjugate (r i + (1 / D) • z i) = z i := by
      simpa [hstar, conjugate] using
        (countableQuadraticFenchelHasPrescribedGradients
          z r v R C D hR' hC' hUpper hD' i)
    have hConjugateGradient : gradient conjugate (y i) = z i := by
      rw [← hPoint]
      exact hConjugateGradientRaw
    constructor
    · calc
        F (y i) = conjugate (y i) + (mu / 2) * ‖y i‖ ^ 2 := rfl
        _ = shiftedValue i + (mu / 2) * ‖y i‖ ^ 2 := by
          rw [hConjugateValue]
        _ = f i := by
          dsimp [shiftedValue]
          rw [real_inner_self_eq_norm_sq]
          ring
    · calc
        gradient F (y i) = gradient conjugate (y i) + mu • y i :=
          hFinalGradientEq (y i)
        _ = z i + mu • y i := by rw [hConjugateGradient]
        _ = g i := by
          dsimp [z]
          module

end ConjugateBridge


==> anc/lean/TimeReversal/NAGExact.lean <==
/-
Exact structural lemmas for the matching NAG endpoint certificates.

This file formalizes proof mechanisms that are independent of the
large algebraic certificate data:

* a strict contraction self-map of a complete isolating box has one unique
  solution when roots and fixed points agree;
* a positive divided difference gives the unique feasible tangency frequency,
  and the remaining active-symbol factor is negative on the full circle;
* shifting an F_(1,10) interpolation residual by ||y||^2/2 leaves the
  convex 9-smooth residual used by the 19-cycle multiplier;
* the function values telescope around that cycle;
* a symmetric bilinear form that vanishes on the two spiral directions is
  positive semidefinite once it is nonnegative on the complementary face;
* the four coefficient tests in the large-condition-number construction
  dominate every integer lag by the binomial theorem.
-/
import TimeReversal.NAG

noncomputable section

open scoped BigOperators

section RootIsolation

open Function Set

variable {E : Type*} [MetricSpace E]

/-- A strict contraction self-map of a complete box has exactly one point
satisfying any predicate equivalent to its fixed-point equation.  The exact
dyadic root checker supplies these hypotheses for the preconditioned map
`x ↦ x - C F(x)` on the rational `(q,x)` box. -/
theorem existsUnique_solution_in_complete_set_of_contraction
    (solution : E → Prop) (T : E → E) (s : Set E) (K : NNReal)
    (hs : IsComplete s) (hT : MapsTo T s s)
    (hContract : ContractingWith K (hT.restrict T s s))
    (x0 : E) (hx0 : x0 ∈ s)
    (hFixedSolution : ∀ x, x ∈ s → (IsFixedPt T x ↔ solution x)) :
    ∃! x, x ∈ s ∧ solution x := by
  have hFinite : edist x0 (T x0) ≠ ⊤ := by simp
  obtain ⟨x, hxs, hxFixed, -, -⟩ :=
    hContract.exists_fixedPoint' hs hT hx0 hFinite
  refine ⟨x, ⟨hxs, (hFixedSolution x hxs).mp hxFixed⟩, ?_⟩
  intro y hy
  have hyFixed : IsFixedPt T y :=
    (hFixedSolution y hy.1).mpr hy.2
  have hxRestricted : IsFixedPt (hT.restrict T s s) ⟨x, hxs⟩ := by
    apply Subtype.ext
    exact hxFixed
  have hyRestricted : IsFixedPt (hT.restrict T s s) ⟨y, hy.1⟩ := by
    apply Subtype.ext
    exact hyFixed
  have hxy : (⟨x, hxs⟩ : s) = ⟨y, hy.1⟩ :=
    (hContract.eq_or_edist_eq_top_of_fixedPoints hxRestricted hyRestricted).resolve_right
      (by simp)
  exact (congrArg Subtype.val hxy).symm

end RootIsolation

section FrequencyTangency

/-- A strictly positive divided difference makes the tangency point the only
zero. The exact arithmetic checkers supply this factorization for the NAG
degree-19 active polynomial on the feasible frequency interval. -/
theorem uniqueFrequencyZero_of_positiveQuotient
    (P R : ℝ → ℝ) (x xi : ℝ)
    (hFactor : ∀ t, P t = (t - x) ^ 2 * R t)
    (hPositive : ∀ t, 0 < R t) (hZero : P xi = 0) :
    xi = x := by
  rw [hFactor xi] at hZero
  have hSquare : (xi - x) ^ 2 = 0 :=
    (mul_eq_zero.mp hZero).resolve_right (ne_of_gt (hPositive xi))
  nlinarith

/-- The strict scalar inequality that fixes the sign of the remaining NAG
active-symbol factor on every feasible frequency coordinate. -/
theorem two_mul_sqrt_lt_one_add_of_pos_of_lt_one
    (q : ℝ) (hq : 0 < q) (hqOne : q < 1) :
    2 * Real.sqrt q < 1 + q := by
  have hSquare : (Real.sqrt q) ^ 2 = q := Real.sq_sqrt hq.le
  have hDifference : Real.sqrt q - 1 ≠ 0 := by
    intro hZero
    have hSqrt : Real.sqrt q = 1 := sub_eq_zero.mp hZero
    nlinarith
  have hPositive : 0 < (Real.sqrt q - 1) ^ 2 := sq_pos_of_ne_zero hDifference
  nlinarith

/-- Every denominator factor in the scalar NAG active-symbol factor is
strictly positive for `q > 0`. -/
theorem nagFrequencyDenominator_pos (q : ℝ) (hq : 0 < q) :
    0 < q * (q + 1) * (q ^ 2 - q + 1) * (q ^ 2 + q + 1) *
      (q ^ 6 - q ^ 3 + 1) * (q ^ 6 + q ^ 3 + 1) := by
  have hqPlus : 0 < q + 1 := by linarith
  have hQuadraticMinus : 0 < q ^ 2 - q + 1 := by
    nlinarith [sq_nonneg (q - (1 / 2 : ℝ))]
  have hQuadraticPlus : 0 < q ^ 2 + q + 1 := by
    positivity
  have hSexticMinus : 0 < q ^ 6 - q ^ 3 + 1 := by
    nlinarith [sq_nonneg (q ^ 3 - (1 / 2 : ℝ))]
  have hSexticPlus : 0 < q ^ 6 + q ^ 3 + 1 := by
    positivity
  positivity

/-- The remaining scalar active-symbol factor is strictly negative on the
entire feasible circle-frequency interval. -/
theorem nagFrequencyFactor_neg (q xi : ℝ) (hq : 0 < q) (hqOne : q < 1)
    (hxi : xi ≤ 2 * Real.sqrt q) :
    2 * (1 - q ^ 18) * (xi - 1 - q) /
        (q * (q + 1) * (q ^ 2 - q + 1) * (q ^ 2 + q + 1) *
          (q ^ 6 - q ^ 3 + 1) * (q ^ 6 + q ^ 3 + 1)) < 0 := by
  have hPow : q ^ 18 < 1 := pow_lt_one₀ hq.le hqOne (by norm_num)
  have hOneSubPow : 0 < 1 - q ^ 18 := sub_pos.mpr hPow
  have hFrequency : xi - 1 - q < 0 := by
    have hStrict := two_mul_sqrt_lt_one_add_of_pos_of_lt_one q hq hqOne
    linarith
  have hNumerator : 2 * (1 - q ^ 18) * (xi - 1 - q) < 0 := by
    exact mul_neg_of_pos_of_neg (mul_pos (by norm_num) hOneSubPow) hFrequency
  exact div_neg_of_neg_of_pos hNumerator (nagFrequencyDenominator_pos q hq)

end FrequencyTangency

section ShiftedCycle

variable {E : Type*} [SeminormedAddCommGroup E] [InnerProductSpace ℝ E]

/-- After subtracting `‖y‖² / 2` from an `F_(1,L)` sample and writing
`u = g - y`, the interpolation residual is the residual of a convex
`(L - 1)`-smooth sample.  This is the generic-condition-number version of
`shiftedInterpolationResidual`. -/
def shiftedInterpolationResidualAtGap (gap : ℝ)
    (yi ui : E) (phii : ℝ) (yj uj : E) (phij : ℝ) : ℝ :=
  phij - phii + inner ℝ uj (yi - yj)
    + (1 / (2 * gap)) * inner ℝ (ui - uj) (ui - uj)

/-- The non-value part of the generic shifted interpolation residual. -/
def shiftedCycleTermAtGap (gap : ℝ) (yi ui yj uj : E) : ℝ :=
  inner ℝ uj (yi - yj)
    + (1 / (2 * gap)) * inner ℝ (ui - uj) (ui - uj)

theorem shiftedInterpolationResidualAtGap_eq_value_add_term
    (gap : ℝ) (yi ui : E) (phii : ℝ)
    (yj uj : E) (phij : ℝ) :
    shiftedInterpolationResidualAtGap gap yi ui phii yj uj phij =
      phij - phii + shiftedCycleTermAtGap gap yi ui yj uj := by
  simp [shiftedInterpolationResidualAtGap, shiftedCycleTermAtGap]
  ring

/-- Exact quadratic-shift identity for `F_(1,L)`, valid for every `L > 1`
(the algebra only needs the two displayed nonzero hypotheses). -/
theorem scInterpolationResidual_one_L_eq_shiftedAtGap
    (L : ℝ) (hL : L ≠ 0) (hGap : L - 1 ≠ 0)
    (yi ui : E) (phii : ℝ) (yj uj : E) (phij : ℝ) :
    scInterpolationResidual 1 L yi (yi + ui)
        (phii + (1 / 2 : ℝ) * inner ℝ yi yi)
        yj (yj + uj) (phij + (1 / 2 : ℝ) * inner ℝ yj yj) =
      shiftedInterpolationResidualAtGap (L - 1)
        yi ui phii yj uj phij := by
  simp only [scInterpolationResidual, shiftedInterpolationResidualAtGap]
  simp only [inner_sub_left, inner_sub_right, inner_add_left, inner_add_right,
    inner_smul_left, inner_smul_right, conj_trivial, real_inner_comm]
  field_simp [hL, hGap]
  ring

/-- The interpolation residual after subtracting `||y||^2 / 2` and writing
`u = g - y`. -/
def shiftedInterpolationResidual (yi ui : E) (phii : ℝ)
    (yj uj : E) (phij : ℝ) : ℝ :=
  phij - phii + inner ℝ uj (yi - yj)
    + (1 / 18 : ℝ) * inner ℝ (ui - uj) (ui - uj)

/-- For `mu=1`, `L=10`, the smooth strongly convex residual is exactly the
shifted convex 9-smooth residual. -/
theorem scInterpolationResidual_one_ten_eq_shifted
    (yi ui : E) (phii : ℝ) (yj uj : E) (phij : ℝ) :
    scInterpolationResidual 1 10 yi (yi + ui)
        (phii + (1 / 2 : ℝ) * inner ℝ yi yi)
        yj (yj + uj) (phij + (1 / 2 : ℝ) * inner ℝ yj yj) =
      shiftedInterpolationResidual yi ui phii yj uj phij := by
  simp only [scInterpolationResidual, shiftedInterpolationResidual]
  simp only [inner_sub_left, inner_sub_right, inner_add_left, inner_add_right,
    inner_smul_left, inner_smul_right, conj_trivial, real_inner_comm]
  ring

/-- The two interpolation inequalities against the minimizer give the
uniform value and gradient bounds used in the finite-history estimate. -/
theorem scInterpolationAnchorBounds_one_ten
    (y g : E) (f : ℝ)
    (hToOrigin : scInterpolationResidual 1 10 y g f 0 0 0 ≤ 0)
    (hFromOrigin : scInterpolationResidual 1 10 0 0 0 y g f ≤ 0) :
    (1 / 2 : ℝ) * ‖y‖ ^ 2 ≤ f ∧
      f ≤ 5 * ‖y‖ ^ 2 ∧ ‖g‖ ≤ 10 * ‖y‖ := by
  let u := g - y
  let phi := f - (1 / 2 : ℝ) * inner ℝ y y
  have hToShift :
      shiftedInterpolationResidual y u phi 0 0 0 ≤ 0 := by
    rw [← scInterpolationResidual_one_ten_eq_shifted]
    simpa [u, phi]
  have hFromShift :
      shiftedInterpolationResidual 0 0 0 y u phi ≤ 0 := by
    rw [← scInterpolationResidual_one_ten_eq_shifted]
    simpa [u, phi]
  have hTo :
      -phi + (1 / 18 : ℝ) * inner ℝ u u ≤ 0 := by
    simpa [shiftedInterpolationResidual] using hToShift
  have hFrom :
      phi - inner ℝ u y + (1 / 18 : ℝ) * inner ℝ u u ≤ 0 := by
    simpa [shiftedInterpolationResidual, sub_eq_add_neg] using hFromShift
  have hFromY :
      phi - inner ℝ y u + (1 / 18 : ℝ) * inner ℝ u u ≤ 0 := by
    rw [real_inner_comm]
    exact hFrom
  have hSquare : 0 ≤ inner ℝ (u - (9 : ℝ) • y) (u - (9 : ℝ) • y) :=
    real_inner_self_nonneg
  have hUpperQuadratic :
      inner ℝ y u - (1 / 18 : ℝ) * inner ℝ u u ≤
        (9 / 2 : ℝ) * inner ℝ y y := by
    simp only [inner_sub_left, inner_sub_right, inner_smul_left,
      inner_smul_right, conj_trivial, real_inner_comm] at hSquare
    norm_num at hSquare ⊢
    nlinarith
  have hUInnerNonneg : 0 ≤ inner ℝ u u := real_inner_self_nonneg
  have hPhiNonneg : 0 ≤ phi := by
    nlinarith
  have hPhiUpper : phi ≤ (9 / 2 : ℝ) * inner ℝ y y := by
    linarith [hFromY]
  have hInnerControl : inner ℝ u u ≤ 9 * inner ℝ y u := by
    linarith [hFromY]
  have hCauchy : inner ℝ y u ≤ ‖u‖ * ‖y‖ := by
    calc
      inner ℝ y u ≤ |inner ℝ y u| := le_abs_self _
      _ ≤ ‖y‖ * ‖u‖ := abs_real_inner_le_norm y u
      _ = ‖u‖ * ‖y‖ := mul_comm _ _
  have hUNorm : ‖u‖ ≤ 9 * ‖y‖ := by
    rw [real_inner_self_eq_norm_sq] at hInnerControl
    by_cases hu : ‖u‖ = 0
    · simp [hu]
    · have huPos : 0 < ‖u‖ := lt_of_le_of_ne (norm_nonneg u) (Ne.symm hu)
      nlinarith
  have hGradient : ‖g‖ ≤ 10 * ‖y‖ := by
    have hGY : g = y + u := by simp [u]
    rw [hGY]
    calc
      ‖y + u‖ ≤ ‖y‖ + ‖u‖ := norm_add_le _ _
      _ ≤ ‖y‖ + 9 * ‖y‖ := by gcongr
      _ = 10 * ‖y‖ := by ring
  dsimp [phi] at hPhiNonneg hPhiUpper
  rw [real_inner_self_eq_norm_sq] at hPhiNonneg hPhiUpper
  constructor
  · linarith
  · constructor
    · linarith
    · exact hGradient

/-- The non-value part of the shifted interpolation residual. -/
def shiftedCycleTerm (yi ui yj uj : E) : ℝ :=
  inner ℝ uj (yi - yj)
    + (1 / 18 : ℝ) * inner ℝ (ui - uj) (ui - uj)

theorem shiftedInterpolationResidual_eq_value_add_term
    (yi ui : E) (phii : ℝ) (yj uj : E) (phij : ℝ) :
    shiftedInterpolationResidual yi ui phii yj uj phij =
      phij - phii + shiftedCycleTerm yi ui yj uj := by
  simp [shiftedInterpolationResidual, shiftedCycleTerm]
  ring

/-- The potential terms in eighteen forward edges and one reverse edge
cancel exactly. -/
theorem nineteenCycle_value_telescope (phi : ℕ → ℝ) (t : ℕ) :
    (∑ j ∈ Finset.range 18,
        (phi (t + j + 1) - phi (t + j)))
      + (phi t - phi (t + 18)) = 0 := by
  norm_num [Finset.sum_range_succ]
  ring

/-- Function values telescope around a forward path of arbitrary length and
its reverse closing edge. -/
theorem shiftedLagCycle_value_telescope
    (phi : ℕ → ℝ) (t lag : ℕ) :
    (∑ j ∈ Finset.range lag,
        (phi (t + j + 1) - phi (t + j)))
      + (phi t - phi (t + lag)) = 0 := by
  induction lag with
  | zero => simp
  | succ lag ih =>
      rw [Finset.sum_range_succ]
      simp only [Nat.add_assoc] at ih ⊢
      linarith

/-- Every collection of valid shifted interpolation inequalities on a
forward path of length `lag` and its reverse closing edge yields the generic
hard cycle inequality.  The gap parameter is `L - 1` for `F_(1,L)`. -/
theorem shiftedLagCycle_nonpos
    (gap : ℝ) (y u : ℕ → E) (phi : ℕ → ℝ) (t lag : ℕ)
    (hForward : ∀ j < lag,
      shiftedInterpolationResidualAtGap gap
        (y (t + j)) (u (t + j)) (phi (t + j))
        (y (t + j + 1)) (u (t + j + 1)) (phi (t + j + 1)) ≤ 0)
    (hReverse : shiftedInterpolationResidualAtGap gap
      (y (t + lag)) (u (t + lag)) (phi (t + lag))
      (y t) (u t) (phi t) ≤ 0) :
    (∑ j ∈ Finset.range lag,
        shiftedCycleTermAtGap gap
          (y (t + j)) (u (t + j))
          (y (t + j + 1)) (u (t + j + 1)))
      + shiftedCycleTermAtGap gap
          (y (t + lag)) (u (t + lag)) (y t) (u t) ≤ 0 := by
  have hsum :
      (∑ j ∈ Finset.range lag,
          shiftedInterpolationResidualAtGap gap
            (y (t + j)) (u (t + j)) (phi (t + j))
            (y (t + j + 1)) (u (t + j + 1)) (phi (t + j + 1)))
        + shiftedInterpolationResidualAtGap gap
            (y (t + lag)) (u (t + lag)) (phi (t + lag))
            (y t) (u t) (phi t) ≤ 0 := by
    apply add_nonpos
    · apply Finset.sum_nonpos
      intro j hj
      exact hForward j (Finset.mem_range.mp hj)
    · exact hReverse
  have hEq :
      (∑ j ∈ Finset.range lag,
          shiftedInterpolationResidualAtGap gap
            (y (t + j)) (u (t + j)) (phi (t + j))
            (y (t + j + 1)) (u (t + j + 1)) (phi (t + j + 1)))
        + shiftedInterpolationResidualAtGap gap
            (y (t + lag)) (u (t + lag)) (phi (t + lag))
            (y t) (u t) (phi t) =
        (∑ j ∈ Finset.range lag,
            shiftedCycleTermAtGap gap
              (y (t + j)) (u (t + j))
              (y (t + j + 1)) (u (t + j + 1)))
          + shiftedCycleTermAtGap gap
              (y (t + lag)) (u (t + lag)) (y t) (u t) := by
    simp_rw [shiftedInterpolationResidualAtGap_eq_value_add_term]
    rw [Finset.sum_add_distrib]
    have htel := shiftedLagCycle_value_telescope phi t lag
    linarith
  rw [hEq] at hsum
  exact hsum

/-- Summing valid interpolation inequalities around the 19-cycle gives the
hard quadratic cycle inequality used by the exact upper certificate. -/
theorem nineteenCycle_nonpos
    (y u : ℕ → E) (phi : ℕ → ℝ) (t : ℕ)
    (hForward : ∀ j < 18,
      shiftedInterpolationResidual
        (y (t + j)) (u (t + j)) (phi (t + j))
        (y (t + j + 1)) (u (t + j + 1)) (phi (t + j + 1)) ≤ 0)
    (hReverse : shiftedInterpolationResidual
      (y (t + 18)) (u (t + 18)) (phi (t + 18))
      (y t) (u t) (phi t) ≤ 0) :
    (∑ j ∈ Finset.range 18,
        shiftedCycleTerm
          (y (t + j)) (u (t + j))
          (y (t + j + 1)) (u (t + j + 1)))
      + shiftedCycleTerm (y (t + 18)) (u (t + 18)) (y t) (u t) ≤ 0 := by
  have hsum :
      (∑ j ∈ Finset.range 18,
          shiftedInterpolationResidual
            (y (t + j)) (u (t + j)) (phi (t + j))
            (y (t + j + 1)) (u (t + j + 1)) (phi (t + j + 1)))
        + shiftedInterpolationResidual
            (y (t + 18)) (u (t + 18)) (phi (t + 18))
            (y t) (u t) (phi t) ≤ 0 := by
    apply add_nonpos
    · apply Finset.sum_nonpos
      intro j hj
      exact hForward j (Finset.mem_range.mp hj)
    · exact hReverse
  have hEq :
      (∑ j ∈ Finset.range 18,
          shiftedInterpolationResidual
            (y (t + j)) (u (t + j)) (phi (t + j))
            (y (t + j + 1)) (u (t + j + 1)) (phi (t + j + 1)))
        + shiftedInterpolationResidual
            (y (t + 18)) (u (t + 18)) (phi (t + 18))
            (y t) (u t) (phi t) =
        (∑ j ∈ Finset.range 18,
            shiftedCycleTerm
              (y (t + j)) (u (t + j))
              (y (t + j + 1)) (u (t + j + 1)))
          + shiftedCycleTerm
              (y (t + 18)) (u (t + 18)) (y t) (u t) := by
    simp_rw [shiftedInterpolationResidual_eq_value_add_term]
    rw [Finset.sum_add_distrib]
    have htel := nineteenCycle_value_telescope phi t
    linarith
  rw [hEq] at hsum
  exact hsum

end ShiftedCycle

section StorageInterpolation

variable {n k : Type*}
variable [Fintype n] [Fintype k]

/-- The explicit endpoint storage interpolation formula maps the two prescribed
mode columns `X` to their adjoint solutions `Y`.  The only compatibility
condition is symmetry of `XᵀY`, written here as `YᵀX = XᵀY`. -/
theorem storageInterpolation_maps_modes
    [DecidableEq k]
    (X Y : Matrix n k ℝ) (Xdagger : Matrix k n ℝ)
    (hLeftInverse : Xdagger * X = 1)
    (hCompatibility : Y.transpose * X = X.transpose * Y) :
    (Y * Xdagger + (Y * Xdagger).transpose -
        Xdagger.transpose * (X.transpose * Y) * Xdagger) * X = Y := by
  calc
    (Y * Xdagger + (Y * Xdagger).transpose -
          Xdagger.transpose * (X.transpose * Y) * Xdagger) * X =
        Y * (Xdagger * X) +
          Xdagger.transpose * (Y.transpose * X) -
          Xdagger.transpose * (X.transpose * (Y * (Xdagger * X))) := by
            simp only [Matrix.sub_mul, Matrix.add_mul, Matrix.transpose_mul,
              Matrix.mul_assoc]
    _ = Y := by rw [hLeftInverse, hCompatibility]; simp

/-- Adding a symmetric complementary-face term does not change the prescribed
mode images because the projector annihilates `X`. -/
theorem projectedStorage_maps_modes
    [DecidableEq k]
    (X Y : Matrix n k ℝ) (Xdagger : Matrix k n ℝ)
    (projector H : Matrix n n ℝ)
    (hLeftInverse : Xdagger * X = 1)
    (hCompatibility : Y.transpose * X = X.transpose * Y)
    (hProjector : projector * X = 0) :
    (Y * Xdagger + (Y * Xdagger).transpose -
        Xdagger.transpose * (X.transpose * Y) * Xdagger +
        projector * H * projector) * X = Y := by
  calc
    (Y * Xdagger + (Y * Xdagger).transpose -
          Xdagger.transpose * (X.transpose * Y) * Xdagger +
          projector * H * projector) * X =
        (Y * Xdagger + (Y * Xdagger).transpose -
          Xdagger.transpose * (X.transpose * Y) * Xdagger) * X +
          (projector * H * projector) * X := by
            rw [Matrix.add_mul]
    _ = Y + (projector * H * projector) * X := by
      rw [storageInterpolation_maps_modes X Y Xdagger
        hLeftInverse hCompatibility]
    _ = Y := by simp only [Matrix.mul_assoc, hProjector, Matrix.mul_zero, add_zero]

/-- The same explicit storage formula is symmetric when the compatibility
matrix, projector, and complementary-face seed are symmetric. -/
theorem projectedStorage_isSymmetric
    (X Y : Matrix n k ℝ) (Xdagger : Matrix k n ℝ)
    (projector H : Matrix n n ℝ)
    (hCompatibility : (X.transpose * Y).transpose = X.transpose * Y)
    (hProjector : projector.transpose = projector)
    (hH : H.transpose = H) :
    (Y * Xdagger + (Y * Xdagger).transpose -
        Xdagger.transpose * (X.transpose * Y) * Xdagger +
        projector * H * projector).transpose =
      Y * Xdagger + (Y * Xdagger).transpose -
        Xdagger.transpose * (X.transpose * Y) * Xdagger +
        projector * H * projector := by
  have hCompatibility' : Y.transpose * X = X.transpose * Y := by
    calc
      Y.transpose * X = (X.transpose * Y).transpose := by
        simp only [Matrix.transpose_mul, Matrix.transpose_transpose]
      _ = X.transpose * Y := hCompatibility
  have hCentral :
      (Xdagger.transpose * (X.transpose * Y) * Xdagger).transpose =
        Xdagger.transpose * (X.transpose * Y) * Xdagger := by
    simp only [Matrix.transpose_mul, Matrix.transpose_transpose,
      Matrix.mul_assoc]
    rw [← Matrix.mul_assoc Y.transpose X Xdagger,
      ← Matrix.mul_assoc X.transpose Y Xdagger, hCompatibility']
  have hFace :
      (projector * H * projector).transpose = projector * H * projector := by
    simp only [Matrix.transpose_mul, hProjector, hH, Matrix.mul_assoc]
  simp only [Matrix.transpose_add, Matrix.transpose_sub,
    Matrix.transpose_transpose, hCentral, hFace]
  abel

end StorageInterpolation

section SingularFace

variable {E : Type*} [AddCommGroup E] [Module ℝ E]

/-- Facial-reduction lemma used at the endpoint.  Two kernel directions can
be subtracted to enter a complementary subspace without changing a symmetric
quadratic form. -/
theorem nonnegative_of_two_kernel_directions
    (B : LinearMap.BilinForm ℝ E) (hSymm : ∀ a b, B a b = B b a)
    (wRe wIm : E) (head0 head1 : E →ₗ[ℝ] ℝ)
    (u q v : ℝ) (hq : q ≠ 0) (hv : v ≠ 0)
    (hwRe0 : head0 wRe = 1) (hwIm0 : head0 wIm = 0)
    (hwRe1 : head1 wRe = u / q) (hwIm1 : head1 wIm = -v / q)
    (hKernelRe : ∀ a, B wRe a = 0)
    (hKernelIm : ∀ a, B wIm a = 0)
    (hFace : ∀ a, head0 a = 0 → head1 a = 0 → 0 ≤ B a a) :
    ∀ a, 0 ≤ B a a := by
  intro a
  let c := head0 a
  let d := (u * c - q * head1 a) / v
  let aFace := a - c • wRe - d • wIm
  have h0 : head0 aFace = 0 := by
    simp only [aFace, map_sub, map_smul, hwRe0, hwIm0, smul_eq_mul]
    simp [c]
  have h1 : head1 aFace = 0 := by
    simp only [aFace, map_sub, map_smul, hwRe1, hwIm1, smul_eq_mul]
    dsimp [d, c]
    field_simp
    ring
  have hRightRe : ∀ b, B b wRe = 0 := by
    intro b
    rw [hSymm]
    exact hKernelRe b
  have hRightIm : ∀ b, B b wIm = 0 := by
    intro b
    rw [hSymm]
    exact hKernelIm b
  have hEq : B aFace aFace = B a a := by
    simp only [aFace, map_sub, map_smul, LinearMap.sub_apply,
      LinearMap.smul_apply, smul_eq_mul, hKernelRe, hKernelIm,
      hRightRe, hRightIm, sub_zero, mul_zero]
  rw [← hEq]
  exact hFace aFace h0 h1

end SingularFace

section EndpointKernel

/-- If a finite residual is supported in one coordinate, is orthogonal to a
weight vector, and the weight at that coordinate is nonzero, then the
residual vanishes.  This is the omitted-row argument in the endpoint adjoint
system. -/
theorem supported_vector_eq_zero_of_weighted_sum
    {K : Type*} [Field K] {ι : Type*} [Fintype ι] [DecidableEq ι]
    (w e : ι → K) (k : ι)
    (hSupport : ∀ i, i ≠ k → e i = 0)
    (hOrthogonal : ∑ i, w i * e i = 0)
    (hWeight : w k ≠ 0) :
    e = 0 := by
  funext i
  by_cases hi : i = k
  · subst i
    have hProduct : w k * e k = 0 := by
      calc
        w k * e k = ∑ j, w j * e j := by
          symm
          apply Finset.sum_eq_single k
          · intro j _ hj
            simp [hSupport j hj]
          · simp
        _ = 0 := hOrthogonal
    exact (mul_eq_zero.mp hProduct).resolve_left hWeight
  · exact hSupport i hi

/-- The complex scalar calculation in the phase-adjoint argument.  If
`derivativePair = w'^* D r = -i q (s^* r)` and
`phaseDerivative = -2 Re(derivativePair)`, then the phase derivative is
`-2 q Im(s^* r)`. -/
theorem phaseAdjointIdentity
    (q phaseDerivative : ℝ) (storagePair derivativePair : ℂ)
    (hDerivativePair :
      derivativePair = -Complex.I * (q : ℂ) * storagePair)
    (hPhaseDerivative : phaseDerivative = -2 * derivativePair.re) :
    phaseDerivative = -2 * q * storagePair.im := by
  rw [hPhaseDerivative, hDerivativePair]
  simp only [Complex.mul_re, Complex.mul_im, Complex.neg_re, Complex.neg_im,
    Complex.I_re, Complex.I_im, Complex.ofReal_re, Complex.ofReal_im,
    mul_zero, sub_zero]
  ring

/-- The phase-adjoint identity converts stationarity of the active symbol
into symmetry of the two-mode storage interpolation data. -/
theorem skew_zero_of_stationary_phase
    (q phaseDerivative skew : ℝ) (hq : 0 < q)
    (hAdjoint : phaseDerivative = -2 * q * skew)
    (hStationary : phaseDerivative = 0) :
    skew = 0 := by
  nlinarith

/-- A stationary active symbol makes the storage pairing real once the
complex phase-adjoint calculation and `q > 0` are supplied. -/
theorem storagePair_im_eq_zero_of_stationary_phase
    (q phaseDerivative : ℝ) (storagePair derivativePair : ℂ) (hq : 0 < q)
    (hDerivativePair :
      derivativePair = -Complex.I * (q : ℂ) * storagePair)
    (hPhaseDerivative : phaseDerivative = -2 * derivativePair.re)
    (hStationary : phaseDerivative = 0) :
    storagePair.im = 0 := by
  apply skew_zero_of_stationary_phase q phaseDerivative storagePair.im hq
  · exact phaseAdjointIdentity q phaseDerivative storagePair derivativePair
      hDerivativePair hPhaseDerivative
  · exact hStationary

/-- The factored deleted adjoint minor is nonzero for every genuinely complex
spiral mode and every nonzero real momentum coefficient.  At the NAG endpoint
the determinant is `z^18 * (z-q) * (q-beta*z)`. -/
theorem endpointAdjointDeterminant_ne_zero
    (z : ℂ) (q beta : ℝ) (hIm : z.im ≠ 0) (hBeta : beta ≠ 0) :
    z ^ 18 * (z - (q : ℂ)) * ((q : ℂ) - (beta : ℂ) * z) ≠ 0 := by
  have hz : z ≠ 0 := by
    intro hz
    apply hIm
    rw [hz]
    simp
  have hzq : z - (q : ℂ) ≠ 0 := by
    intro hzq
    have heq : z = (q : ℂ) := sub_eq_zero.mp hzq
    apply hIm
    rw [heq]
    simp
  have hqbeta : (q : ℂ) - (beta : ℂ) * z ≠ 0 := by
    intro hqbeta
    have him := congrArg Complex.im hqbeta
    have hproduct : beta * z.im = 0 := by
      simpa using him
    exact (mul_ne_zero hBeta hIm) hproduct
  exact mul_ne_zero (mul_ne_zero (pow_ne_zero 18 hz) hzq) hqbeta

/-- The standard strongly-convex NAG momentum at condition number ten is
strictly positive. -/
theorem nagBetaTen_pos :
    0 < (Real.sqrt 10 - 1) / (Real.sqrt 10 + 1) := by
  have hSqrtNonneg : 0 ≤ Real.sqrt 10 := Real.sqrt_nonneg 10
  have hSqrtSquare : (Real.sqrt 10) ^ 2 = 10 := by norm_num
  have hSqrtOne : 1 < Real.sqrt 10 := by nlinarith
  exact div_pos (sub_pos.mpr hSqrtOne) (by positivity)

/-- Concrete nonvanishing of the deleted adjoint minor for the standard NAG
momentum at condition number ten. -/
theorem nagTenEndpointAdjointDeterminant_ne_zero
    (z : ℂ) (q : ℝ) (hIm : z.im ≠ 0) :
    let beta := (Real.sqrt 10 - 1) / (Real.sqrt 10 + 1)
    z ^ 18 * (z - (q : ℂ)) * ((q : ℂ) - (beta : ℂ) * z) ≠ 0 := by
  dsimp
  apply endpointAdjointDeterminant_ne_zero z q
      ((Real.sqrt 10 - 1) / (Real.sqrt 10 + 1)) hIm
  exact ne_of_gt nagBetaTen_pos

/-- The deleted-row weight in the NAG adjoint argument is nonzero on a
genuinely complex spiral.  Algebraically, multiplying the prescribed gradient
by `z` gives `-10 * (z - 1) * (z - beta)`. -/
theorem nagSpiralGradient_ne_zero
    (z : ℂ) (beta : ℝ) (hIm : z.im ≠ 0) :
    (10 : ℂ) * (1 + (beta : ℂ) - (beta : ℂ) / z - z) ≠ 0 := by
  have hz : z ≠ 0 := by
    intro hz
    apply hIm
    rw [hz]
    simp
  have hzOne : z - (1 : ℂ) ≠ 0 := by
    intro h
    have heq : z = (1 : ℂ) := sub_eq_zero.mp h
    apply hIm
    rw [heq]
    simp
  have hzBeta : z - (beta : ℂ) ≠ 0 := by
    intro h
    have heq : z = (beta : ℂ) := sub_eq_zero.mp h
    apply hIm
    rw [heq]
    simp
  have hFactor :
      z * ((10 : ℂ) * (1 + (beta : ℂ) - (beta : ℂ) / z - z)) =
        -(10 : ℂ) * (z - 1) * (z - (beta : ℂ)) := by
    field_simp
    ring
  intro hGradient
  have hZero :
      -(10 : ℂ) * (z - 1) * (z - (beta : ℂ)) = 0 := by
    rw [← hFactor, hGradient, mul_zero]
  exact (mul_ne_zero
    (mul_ne_zero (neg_ne_zero.mpr (by norm_num)) hzOne) hzBeta) hZero

end EndpointKernel

section CertificateImplications

variable {I : Type*} [Fintype I]

/-- The scalar implication behind an interpolation Lyapunov decrease LMI.
Once the exact quadratic identity is established, a nonnegative slack and a
nonnegative combination of valid (nonpositive) interpolation residuals force
`Vnext ≤ q * Vcurrent`. -/
theorem lyapunovDecrease_of_certificateIdentity
    (Vnext Vcurrent q slack : ℝ) (weight residual : I → ℝ)
    (hIdentity :
      Vnext - q * Vcurrent =
        -slack + ∑ i, weight i * residual i)
    (hSlack : 0 ≤ slack) (hWeight : ∀ i, 0 ≤ weight i)
    (hResidual : ∀ i, residual i ≤ 0) :
    Vnext ≤ q * Vcurrent := by
  have hsum : ∑ i, weight i * residual i ≤ 0 := by
    apply Finset.sum_nonpos
    intro i _
    exact mul_nonpos_of_nonneg_of_nonpos (hWeight i) (hResidual i)
  linarith

/-- The analogous scalar implication for the state-domination LMI. -/
theorem stateBound_of_certificateIdentity
    (error V slack : ℝ) (weight residual : I → ℝ)
    (hIdentity : error - V = -slack + ∑ i, weight i * residual i)
    (hSlack : 0 ≤ slack) (hWeight : ∀ i, 0 ≤ weight i)
    (hResidual : ∀ i, residual i ≤ 0) :
    error ≤ V := by
  have hsum : ∑ i, weight i * residual i ≤ 0 := by
    apply Finset.sum_nonpos
    intro i _
    exact mul_nonpos_of_nonneg_of_nonpos (hWeight i) (hResidual i)
  linarith

/-- A diagonal-square representation with nonnegative pivots is nonnegative.
This is the abstract implication consumed after an exact LDL factorization. -/
theorem nonnegative_of_ldlRepresentation
    (pivot coordinate : I → ℝ) (quadratic : ℝ)
    (hPivot : ∀ i, 0 ≤ pivot i)
    (hRepresentation : quadratic = ∑ i, pivot i * (coordinate i) ^ 2) :
    0 ≤ quadratic := by
  rw [hRepresentation]
  apply Finset.sum_nonneg
  intro i _
  exact mul_nonneg (hPivot i) (sq_nonneg (coordinate i))

end CertificateImplications

section GenericCycles

/-- Coefficient for unit scaled-iterate amplitude in the closed rate problem. -/
def nagIterateCoefficient (s z : ℂ) : ℂ :=
  -((s ^ 2 - 1) * (s * z - (s - 1)) ^ 2) / (s ^ 2 * z ^ 2)

/-- The new coefficient satisfies the NAG momentum recurrence. -/
theorem nagIterateCoefficient_recurrence (s z : ℂ)
    (hs : s ≠ 0) (hz : z ≠ 0) (hg : s ^ 2 - 1 ≠ 0)
    (hp : s + 1 ≠ 0) :
    (1 + nagIterateCoefficient s z / (s ^ 2 - 1)) * z ^ 2 =
      (s ^ 2 - 1) / s ^ 2 *
        ((1 + (s - 1) / (s + 1)) * z - (s - 1) / (s + 1)) := by
  unfold nagIterateCoefficient
  field_simp
  ring

/-- The quadratic endpoint has zero transformed-gradient amplitude. -/
theorem nagIterateCoefficient_endpoint (s : ℂ) (hs : s ≠ 0) :
    nagIterateCoefficient s ((s - 1) / s) = 0 := by
  unfold nagIterateCoefficient
  have h : s * ((s - 1) / s) - (s - 1) = 0 := by
    field_simp
    ring
  rw [h]
  simp

/-- Multiplying by the old inverse coefficient recovers unit amplitude. -/
theorem nagIterateCoefficient_inverse (s z : ℂ)
    (hs : s ≠ 0) (hz : z ≠ 0) (hg : s ^ 2 - 1 ≠ 0)
    (hr : s * z - (s - 1) ≠ 0) :
    nagIterateCoefficient s z *
      (-(s ^ 2 * z ^ 2) / ((s ^ 2 - 1) * (s * z - (s - 1)) ^ 2)) = 1 := by
  unfold nagIterateCoefficient
  field_simp


/-- The real-frequency identity used to normalize every finite cyclic
monotonicity inequality.  It holds for an arbitrary finite closed walk,
represented by a permutation of its sites. -/
theorem closedWalkEnergyIdentity {I : Type*} [Fintype I]
    (next : I ≃ I) (a : I → ℝ) :
    (∑ i, a i * (a (next i) - a i)) =
      -(1 / 2 : ℝ) * ∑ i, (a (next i) - a i) ^ 2 := by
  have hsum :
      2 * (∑ i, a i * (a (next i) - a i)) +
          (∑ i, (a (next i) - a i) ^ 2) = 0 := by
    calc
      2 * (∑ i, a i * (a (next i) - a i)) +
          (∑ i, (a (next i) - a i) ^ 2) =
          ∑ i, (2 * a i * (a (next i) - a i) +
            (a (next i) - a i) ^ 2) := by
              rw [Finset.mul_sum, Finset.sum_add_distrib]
              ring_nf
      _ = ∑ i, ((a (next i)) ^ 2 - (a i) ^ 2) := by
        apply Finset.sum_congr rfl
        intro i _
        ring
      _ = 0 := by
        have hperm : (∑ i, (a (next i)) ^ 2) = ∑ i, (a i) ^ 2 :=
          next.sum_comp (fun i => (a i) ^ 2)
        rw [Finset.sum_sub_distrib, hperm]
        ring
  linarith

/-- Exact homotopy identity for a transformed cyclic-monotonicity IQC.  The
homotopy adds a nonnegative squared-edge term to `tau` times the original
cycle cost. -/
theorem cycleHomotopyIdentity {I : Type*} [Fintype I]
    (next : I ≃ I) (sigma slope : I → ℝ) (tau c : ℝ) :
    (∑ i, (slope i + (1 - tau) * c * sigma i) *
      (tau * sigma i - tau * sigma (next i))) =
      tau * (∑ i, slope i * (sigma i - sigma (next i))) +
        tau * (1 - tau) * c / 2 *
          ∑ i, (sigma (next i) - sigma i) ^ 2 := by
  have hEnergy := closedWalkEnergyIdentity next sigma
  have hSelf :
      (∑ i, sigma i * (sigma i - sigma (next i))) =
        (1 / 2 : ℝ) * ∑ i, (sigma (next i) - sigma i) ^ 2 := by
    have hNeg :
        (∑ i, sigma i * (sigma i - sigma (next i))) =
          -(∑ i, sigma i * (sigma (next i) - sigma i)) := by
      rw [← Finset.sum_neg_distrib]
      apply Finset.sum_congr rfl
      intro i _
      ring
    rw [hNeg, hEnergy]
    ring
  calc
    (∑ i, (slope i + (1 - tau) * c * sigma i) *
      (tau * sigma i - tau * sigma (next i))) =
        tau * (∑ i, slope i * (sigma i - sigma (next i))) +
          tau * (1 - tau) * c *
            ∑ i, sigma i * (sigma i - sigma (next i)) := by
              rw [Finset.mul_sum, Finset.mul_sum]
              rw [← Finset.sum_add_distrib]
              apply Finset.sum_congr rfl
              intro i _
              ring
    _ = _ := by rw [hSelf]; ring

/-- Cyclic monotonicity is preserved by the NAG IQC homotopy for
`0 ≤ tau ≤ 1` and nonnegative inverse curvature `c`. -/
theorem cycleHomotopy_nonneg {I : Type*} [Fintype I]
    (next : I ≃ I) (sigma slope : I → ℝ) (tau c : ℝ)
    (hTau0 : 0 ≤ tau) (hTau1 : tau ≤ 1) (hc : 0 ≤ c)
    (hCycle : 0 ≤ ∑ i, slope i * (sigma i - sigma (next i))) :
    0 ≤ ∑ i, (slope i + (1 - tau) * c * sigma i) *
      (tau * sigma i - tau * sigma (next i)) := by
  rw [cycleHomotopyIdentity]
  apply add_nonneg (mul_nonneg hTau0 hCycle)
  have hCoefficient : 0 ≤ tau * (1 - tau) * c / 2 := by positivity
  exact mul_nonneg hCoefficient (Finset.sum_nonneg fun _ _ => sq_nonneg _)

end GenericCycles

section GenericColdBuffer

/-- The exact identity comparing the cold quadratic buffer with the
curvature-one NAG mode. Here s is sqrt kappa and the displayed quotient is
the standard momentum. -/
theorem nagBufferRateIdentity (s : ℝ) (hs0 : s ≠ 0) (hsNeg : s ≠ -1) :
    (1 - 1 / s ^ 2) * ((s - 1) / (s + 1)) =
      (1 - 1 / s) ^ 2 := by
  have hsPlus : s + 1 ≠ 0 := by
    intro hZero
    apply hsNeg
    linarith
  field_simp [hs0, hsPlus]
  ring

/-- For the standard NAG momentum, the curvature-one mode is exactly the
transition between real and conjugate characteristic roots. -/
theorem nagStandardDiscriminantThreshold (s : ℝ)
    (hs0 : s ≠ 0) (hsNeg : s ≠ -1) :
    1 - 1 / s ^ 2 =
      4 * ((s - 1) / (s + 1)) /
        (1 + (s - 1) / (s + 1)) ^ 2 := by
  have hsPlus : s + 1 ≠ 0 := by
    intro hZero
    apply hsNeg
    linarith
  field_simp [hs0, hsPlus]
  ring

/-- Every Hessian eigenmode of standard NAG has nonpositive characteristic
discriminant.  This is the exact scalar core of the second-order-regularity
boundary in R054. -/
theorem nagStandardModeDiscriminant_nonpos (s t : ℝ)
    (hs : 1 < s) (ht0 : 0 ≤ t) (ht : t ≤ 1 - 1 / s ^ 2) :
    t ^ 2 * (1 + (s - 1) / (s + 1)) ^ 2 -
      4 * t * ((s - 1) / (s + 1)) ≤ 0 := by
  let beta := (s - 1) / (s + 1)
  have hBeta : 0 < beta := by
    dsimp [beta]
    exact div_pos (sub_pos.mpr hs) (by linarith)
  have hDen : 0 < (1 + beta) ^ 2 := by positivity
  have hThreshold : 1 - 1 / s ^ 2 = 4 * beta / (1 + beta) ^ 2 := by
    simpa [beta] using
      nagStandardDiscriminantThreshold s (by linarith) (by linarith)
  have hScaled : t * (1 + beta) ^ 2 ≤ 4 * beta := by
    apply (le_div_iff₀ hDen).mp
    rw [← hThreshold]
    exact ht
  have hProduct := mul_nonpos_of_nonneg_of_nonpos ht0 (sub_nonpos.mpr hScaled)
  dsimp [beta] at hProduct ⊢
  nlinarith

/-- Choosing the quadratic buffer strictly inside the class makes its
squared spectral factor strictly faster than the curvature-one NAG mode. -/
theorem nagBufferRate_lt_curvatureOne (s a : ℝ) (hs : 1 < s)
    (ha : a < 1 - 1 / s ^ 2) :
    a * ((s - 1) / (s + 1)) < (1 - 1 / s) ^ 2 := by
  have hBeta : 0 < (s - 1) / (s + 1) := by
    exact div_pos (sub_pos.mpr hs) (by linarith)
  have hProduct :=
    mul_lt_mul_of_pos_right ha hBeta
  rw [nagBufferRateIdentity s (by linarith) (by linarith)] at hProduct
  exact hProduct

/-- The discriminant of the scalar quadratic-buffer recurrence is negative
under the strict conjugate-root condition used in the generic construction. -/
theorem nagBufferDiscriminant_neg (a beta : ℝ)
    (ha0 : 0 < a) (hBeta0 : 0 < beta)
    (ha : a < 4 * beta / (1 + beta) ^ 2) :
    a ^ 2 * (1 + beta) ^ 2 - 4 * a * beta < 0 := by
  have hDen : 0 < (1 + beta) ^ 2 := by positivity
  have hBase : a * (1 + beta) ^ 2 < 4 * beta :=
    (lt_div_iff₀ hDen).mp ha
  have hScaled := mul_lt_mul_of_pos_left hBase ha0
  nlinarith

/-- One induction step for the auxiliary cold-start quadratic. If two
consecutive iterates lie strictly in (-a,a), the next extrapolation lies in
(-1,1). -/
theorem nagBufferEvaluation_abs_lt_one (a beta x xPrev : ℝ)
    (hBeta0 : 0 ≤ beta)
    (hSmall : a * (1 + 2 * beta) < 1)
    (hxLower : -a < x) (hxUpper : x < a)
    (hPrevLower : -a < xPrev) (hPrevUpper : xPrev < a) :
    |(1 + beta) * x - beta * xPrev| < 1 := by
  have hOneBeta : 0 < 1 + beta := by linarith
  have hUpperX :
      (1 + beta) * x < (1 + beta) * a :=
    mul_lt_mul_of_pos_left hxUpper hOneBeta
  have hUpperPrev : -beta * xPrev ≤ beta * a := by
    by_cases hBeta : beta = 0
    · simp [hBeta]
    · have hBetaPos : 0 < beta := lt_of_le_of_ne hBeta0 (Ne.symm hBeta)
      have h := mul_lt_mul_of_pos_left hPrevLower hBetaPos
      linarith
  have hUpper :
      (1 + beta) * x - beta * xPrev < 1 := by
    nlinarith
  have hLowerX :
      -(1 + beta) * a < (1 + beta) * x := by
    have h := mul_lt_mul_of_pos_left hxLower hOneBeta
    nlinarith
  have hLowerPrev : -beta * a ≤ -beta * xPrev := by
    simpa only [neg_mul] using
      neg_le_neg (mul_le_mul_of_nonneg_left hPrevUpper.le hBeta0)
  have hLower :
      -1 < (1 + beta) * x - beta * xPrev := by
    nlinarith
  exact abs_lt.mpr ⟨hLower, hUpper⟩

/-- A strict quadratic margin dominates every uniformly bounded prefix
violation after one fixed orthogonal spectral scaling. -/
theorem coldStartResidualSplice_nonpos
    (base spectral epsilon margin bound : ℝ)
    (hBase : base ≤ -margin)
    (hSpectral : spectral ≤ bound)
    (hDominates : epsilon ^ 2 * bound ≤ margin) :
    base + epsilon ^ 2 * spectral ≤ 0 := by
  have hScale : 0 ≤ epsilon ^ 2 := sq_nonneg epsilon
  have hScaledSpectral :
      epsilon ^ 2 * spectral ≤ epsilon ^ 2 * bound :=
    mul_le_mul_of_nonneg_left hSpectral hScale
  linarith

/-- The interpolation residual of an interior scalar quadratic is strictly
negative away from the diagonal. -/
theorem interiorQuadraticResidual_neg (kappa h yi yj : ℝ)
    (hKappa : 1 < kappa) (hLower : 1 < h) (hUpper : h < kappa)
    (hDistinct : yi ≠ yj) :
    ((h - 1) * (h - kappa) / (2 * (kappa - 1))) *
      (yi - yj) ^ 2 < 0 := by
  have hFirst : 0 < h - 1 := sub_pos.mpr hLower
  have hSecond : h - kappa < 0 := sub_neg.mpr hUpper
  have hKappaSub : 0 < kappa - 1 := sub_pos.mpr hKappa
  have hDen : 0 < 2 * (kappa - 1) := by positivity
  have hCoefficient :
      (h - 1) * (h - kappa) / (2 * (kappa - 1)) < 0 :=
    div_neg_of_neg_of_pos (mul_neg_of_pos_of_neg hFirst hSecond) hDen
  have hSquare : 0 < (yi - yj) ^ 2 := by
    exact sq_pos_of_ne_zero (sub_ne_zero.mpr hDistinct)
  exact mul_neg_of_neg_of_pos hCoefficient hSquare

end GenericColdBuffer

section QuadraticMomentDomination

/-- The first three nonnegative terms of the binomial expansion are bounded
by the full power.  This is the combinatorial core of the exact finite-circle
lift in the large-condition-number construction. -/
theorem one_add_linear_quadratic_le_pow
    (delta : ℝ) (hdelta : 0 ≤ delta) (n : ℕ) :
    1 + (n : ℝ) * delta + (n.choose 2 : ℝ) * delta ^ 2 ≤
      (1 + delta) ^ n := by
  induction n with
  | zero => norm_num
  | succ n ih =>
      have hOneDelta : 0 ≤ 1 + delta := by linarith
      have hMul := mul_le_mul_of_nonneg_left ih hOneDelta
      have hChoose :
          ((n + 1).choose 2 : ℝ) =
            (n : ℝ) + (n.choose 2 : ℝ) := by
        rw [Nat.choose_succ_succ]
        simp
      have hExtra : 0 ≤ (n.choose 2 : ℝ) * delta ^ 3 := by positivity
      calc
        1 + ((n + 1 : ℕ) : ℝ) * delta +
              ((n + 1).choose 2 : ℝ) * delta ^ 2 ≤
            (1 + delta) *
              (1 + (n : ℝ) * delta + (n.choose 2 : ℝ) * delta ^ 2) := by
                rw [hChoose]
                push_cast
                nlinarith
        _ ≤ (1 + delta) * (1 + delta) ^ n := hMul
        _ = (1 + delta) ^ (n + 1) := by ring

/-- Coefficient-wise domination by the first three binomial coefficients. -/
theorem quadraticCoefficientTests_le_pow
    (A B delta : ℝ) (n : ℕ)
    (hdelta : 0 ≤ delta) (hA : A ≤ delta) (hB : B ≤ delta ^ 2) :
    1 + (n : ℝ) * A + (n.choose 2 : ℝ) * B ≤
      (1 + delta) ^ n := by
  calc
    1 + (n : ℝ) * A + (n.choose 2 : ℝ) * B ≤
        1 + (n : ℝ) * delta + (n.choose 2 : ℝ) * delta ^ 2 := by
          gcongr
    _ ≤ (1 + delta) ^ n :=
      one_add_linear_quadratic_le_pow delta hdelta n

/-- A quadratic-times-geometric moment is dominated by a target geometric
moment whenever its two nonconstant coefficients pass the binomial tests. -/
theorem quadraticGeometricMoment_le
    (base target A B delta : ℝ) (n : ℕ)
    (hbase : 0 ≤ base) (hdelta : 0 ≤ delta)
    (hA : A ≤ delta) (hB : B ≤ delta ^ 2)
    (htarget : target = base * (1 + delta)) :
    base ^ n * (1 + (n : ℝ) * A + (n.choose 2 : ℝ) * B) ≤
      target ^ n := by
  have hCoeff := quadraticCoefficientTests_le_pow A B delta n hdelta hA hB
  calc
    base ^ n * (1 + (n : ℝ) * A + (n.choose 2 : ℝ) * B) ≤
        base ^ n * (1 + delta) ^ n := by gcongr
    _ = target ^ n := by rw [htarget, mul_pow]

/-- A quadratic with the exponential's constant and linear coefficients and
no larger quadratic coefficient is below the exponential on the positive
half-line.  This is the continuum analogue of the binomial lemma above. -/
theorem quadraticPolynomial_le_exp
    (u b t : ℝ) (hu : 0 ≤ u) (ht : 0 ≤ t)
    (hb : b ≤ u ^ 2 / 2) :
    1 + u * t + b * t ^ 2 ≤ Real.exp (u * t) := by
  have hut : 0 ≤ u * t := mul_nonneg hu ht
  have hQuadratic : b * t ^ 2 ≤ (u * t) ^ 2 / 2 := by
    nlinarith [sq_nonneg t]
  have hExp := Real.quadratic_le_exp_of_nonneg hut
  nlinarith

end QuadraticMomentDomination

section LargeKappaBoundaryLayer

/-- The exact AM--GM minimization behind the best correction obtainable from
the fixed third-order-pole circle density in the first large-kappa boundary
layer. -/
theorem nagBoundaryLayerCorrection_lower (u : ℝ) (hu : 0 < u) :
    2 * Real.sqrt 3 / 9 ≤ u / 2 + 2 / (27 * u) := by
  have hSqrt : (Real.sqrt 3) ^ 2 = 3 := Real.sq_sqrt (by norm_num)
  have hSquare : 0 ≤ (3 * Real.sqrt 3 * u - 2) ^ 2 := sq_nonneg _
  have hu0 : u ≠ 0 := ne_of_gt hu
  field_simp [hu0]
  nlinarith

/-- The minimizing scale in the boundary-layer AM--GM inequality attains the
constant `2 sqrt(3) / 9` exactly. -/
theorem nagBoundaryLayerCorrection_eq :
    let u := 2 * Real.sqrt 3 / 9
    u / 2 + 2 / (27 * u) = 2 * Real.sqrt 3 / 9 := by
  dsimp
  have hSqrtPos : 0 < Real.sqrt 3 := Real.sqrt_pos.2 (by norm_num)
  have hSqrt : (Real.sqrt 3) ^ 2 = 3 := Real.sq_sqrt (by norm_num)
  field_simp
  nlinarith

/-- The shifted Poisson-pair construction has a strictly positive
lag-one boundary slack at the public choices H = 1 and B = 1/2. -/
theorem nagShiftedPoissonLagOne_pos :
    0 <
      2 * Real.sqrt 3 *
        (9 * (1 / 2 : ℝ) - 2 * (1 : ℝ) ^ 2) / 27 := by
  have hSqrt : 0 < Real.sqrt 3 := Real.sqrt_pos.2 (by norm_num)
  positivity

/-- Every fixed reverse-star `G⁺` coefficient in the shifted Poisson boundary
layer is strictly positive. -/
theorem nagShiftedPoissonFixedPlus_pos (ell : ℕ) (hell : 1 ≤ ell) :
    0 < 2 * (ell : ℝ) * ((ell : ℝ) + 1) / 27 := by
  have hellPos : 0 < (ell : ℝ) := by exact_mod_cast hell
  positivity

/-- Every nondegenerate fixed forward-star `G⁻` coefficient is strictly
positive. -/
theorem nagShiftedPoissonFixedMinus_pos (ell : ℕ) (hell : 2 ≤ ell) :
    0 < 2 * (ell : ℝ) * ((ell : ℝ) - 1) / 27 := by
  have hellReal : (2 : ℝ) ≤ (ell : ℝ) := by exact_mod_cast hell
  have hellPos : 0 < (ell : ℝ) := by linarith
  have hellMinus : 0 < (ell : ℝ) - 1 := by linarith
  positivity

/-- The reverse-star `G⁺` growing-lag resonance is safe once its scaled lag
exceeds four; every nonzero resonance of the public construction lies in
this region. -/
theorem nagShiftedPoissonResonancePlus_pos (tau : ℝ) (htau : 4 < tau) :
    0 < Real.sqrt 3 * tau * (tau - 4) / 27 := by
  have hSqrt : 0 < Real.sqrt 3 := Real.sqrt_pos.2 (by norm_num)
  positivity

/-- The forward-star `G⁻` growing-lag resonance is positive for every
positive scaled lag. -/
theorem nagShiftedPoissonResonanceMinus_pos (tau : ℝ) (htau : 0 < tau) :
    0 < Real.sqrt 3 * tau * (tau + 4) / 27 := by
  have hSqrt : 0 < Real.sqrt 3 := Real.sqrt_pos.2 (by norm_num)
  positivity

/-- The normalized Fourier envelope of a third-order Poisson kernel is
strictly below one away from zero. -/
theorem thirdOrderPoissonEnvelope_lt_one (x : ℝ) (hx : 0 < x) :
    Real.exp (-x) * (1 + x + x ^ 2 / 3) < 1 := by
  have hxSq : 0 < x ^ 2 := sq_pos_of_pos hx
  have hPolynomial :
      1 + x + x ^ 2 / 3 < 1 + x + x ^ 2 / 2 := by
    nlinarith
  have hExp :
      1 + x + x ^ 2 / 2 ≤ Real.exp x :=
    Real.quadratic_le_exp_of_nonneg (le_of_lt hx)
  have hStrict :
      1 + x + x ^ 2 / 3 < Real.exp x :=
    lt_of_lt_of_le hPolynomial hExp
  calc
    Real.exp (-x) * (1 + x + x ^ 2 / 3) <
        Real.exp (-x) * Real.exp x := by
          exact mul_lt_mul_of_pos_left hStrict (Real.exp_pos _)
    _ = 1 := by rw [← Real.exp_add]; norm_num

/-- The lower construction's alpha correction gives exactly the published
second-order squared-rate coefficient. -/
theorem nagShiftedPoissonSecondCoefficient :
    2 * (2 * Real.sqrt 3 / 27) = 4 * Real.sqrt 3 / 27 := by
  ring

/-- Algebraic normalization of the third-boundary objective.  This checks
the diffusion scaling `D = 3 * pi * M / (2 * c)` and the point-mass scaling
`mu = 3 * c * t^2 * eta / (4 * pi)` independently of the asymptotic
argument. -/
theorem nagThirdBoundaryCostNormalization
    (c t M eta : ℝ) (hc : c ≠ 0) (ht : t ≠ 0) :
    2 * M / 3 + c ^ 2 * (t ^ 2 - 1) ^ 2 * eta / 6 =
      (2 * Real.pi * c / 9) *
        (2 * (3 * Real.pi * M / (2 * c)) / Real.pi ^ 2 +
          (3 * c * t ^ 2 * eta / (4 * Real.pi)) *
            (t - 1 / t) ^ 2) := by
  have hpi : Real.pi ≠ 0 := ne_of_gt Real.pi_pos
  field_simp [hc, ht, hpi]
  ring

/-- Difference identity behind the normalized third-boundary resonance
constraint.  Positivity of the displayed prefactor turns this equality into
the equivalence of (56b) and its dimensionless form. -/
theorem nagThirdBoundaryConstraintNormalization
    (c t M eta kernel m : ℝ)
    (hc : c ≠ 0) (hm : m ≠ 0) :
    3 * Real.pi * c * m * M / 4 +
          3 * c ^ 3 * t ^ 2 * kernel * eta /
            (8 * Real.pi * m) - c ^ 2 / 2 =
      (c ^ 2 / (2 * m)) *
        ((3 * Real.pi * M / (2 * c)) * m ^ 2 +
          (3 * c * t ^ 2 * eta / (4 * Real.pi)) * kernel - m) := by
  have hpi : Real.pi ≠ 0 := ne_of_gt Real.pi_pos
  field_simp [hc, hm, hpi]
  ring

/-- The local moment in the one-satellite certificate becomes normalized
diffusion `1/9`. -/
theorem nagThirdBoundaryNinthDiffusion (c : ℝ) (hc : c ≠ 0) :
    3 * Real.pi * (2 * c / (27 * Real.pi)) / (2 * c) = 1 / 9 := by
  have hpi : Real.pi ≠ 0 := ne_of_gt Real.pi_pos
  field_simp [hc, hpi]
  norm_num

/-- The purely polynomial part of every middle-lag check in the
one-satellite certificate has a strict margin. -/
theorem nagThirdBoundaryNinthMiddlePolynomial (m : ℝ) :
    9 * m < m ^ 2 + 24 := by
  nlinarith [sq_nonneg (2 * m - 9)]

/-- The three probability weights in the exact denominator-sixteen
boundary certificate sum to one.  The parameter is later instantiated as
`sqrt (2 + sqrt 2)`; the normalization itself is purely algebraic. -/
theorem nagThirdBoundarySixteenthWeights (u : ℝ) :
    (1 : ℝ) / 16 + (2 - u) + (u - 17 / 16) = 1 := by
  ring

/-- Reflection modulo sixteen preserves the feasibility gap once the two
nonzero Fejer kernels are reflected. -/
theorem nagThirdBoundarySixteenthReflectedGap (m satellite : ℝ) :
    (16 - m) ^ 2 / 16 + satellite - (16 - m) =
      m ^ 2 / 16 + satellite - m := by
  ring

/-- Rational margins used after the elementary radical lower bounds in the
six remaining denominator-sixteen lag checks. -/
theorem nagThirdBoundarySixteenthRationalMargins :
    (0 : ℝ) < 1 / 4 + (3 / 4) * (17 / 5) - 2 ∧
    (0 : ℝ) < 9 / 16 + (3 / 4) * (144 / 25) - 3 ∧
    (0 : ℝ) < 1 + (3 / 4) * (34 / 5) - 4 ∧
    (0 : ℝ) < 25 / 16 + (3 / 4) * (144 / 25) - 5 ∧
    (0 : ℝ) < 36 / 16 + 17 / 5 + (3 / 4) * (17 / 5) - 6 ∧
    (0 : ℝ) < 49 / 16 + 17 / 5 + 3 / 4 - 7 := by
  norm_num

/-- At lags at least sixteen, the zero-residue mass `1/16` alone covers
the normalized Fejer constraint. -/
theorem nagThirdBoundarySixteenthLargeLag (m : ℝ) (hm : 16 ≤ m) :
    m ≤ m ^ 2 / 16 := by
  have hm0 : 0 ≤ m := by linarith
  nlinarith [mul_nonneg hm0 (sub_nonneg.mpr hm)]

/-- Exact cancellation of the first nonzero atom's probability weight with
its one-mode obstacle denominator. -/
theorem nagThirdBoundarySixteenthFirstAtomCost
    (u radialCost : ℝ) (hden : 1 - u / 2 ≠ 0) :
    (2 - u) * radialCost / (1 - u / 2) = 2 * radialCost := by
  have hnum : 2 - u ≠ 0 := by
    intro hu
    apply hden
    linarith
  field_simp [hden, hnum]

/-- The two rational enclosures used in R061 are separated by a strictly
positive exact margin. -/
theorem nagThirdBoundarySixteenthBeatsNinthRationally :
    (23015967119213 / 120143650453632 : ℝ) <
      3958853 / 20640906 := by
  norm_num

/-- Exact objective of the rational lag-one/lag-eight dual certificate. -/
theorem nagThirdBoundaryTwoModeDualObjective :
    (19033 / 100000 : ℝ) + 8 * (23 / 200000) = 153 / 800 := by
  norm_num

/-- The two-mode dual's curvature sum lies below the convenient rational
bound `1/5`; the classical inequality `pi^2 < 10` then makes it strictly
smaller than `2/pi^2`. -/
theorem nagThirdBoundaryTwoModeDualCurvature :
    (19033 / 100000 : ℝ) + 64 * (23 / 200000) =
      19769 / 100000 ∧ (19769 / 100000 : ℝ) < 1 / 5 := by
  norm_num

/-- Exact cubic deficit of the compact third-boundary obstacle.  This is the
local obstruction that forces an optimal curvature-saturating dual to retain
an infinite Fourier tail. -/
theorem nagThirdBoundaryCubicDeficit (d : ℝ) (hd : d ≠ -1) :
    4 * d ^ 2 - (d * (2 + d) / (1 + d)) ^ 2 =
      d ^ 3 * (4 + 3 * d) / (1 + d) ^ 2 := by
  have hden : 1 + d ≠ 0 := by
    intro hzero
    apply hd
    linarith
  field_simp [hden]
  ring

/-- The cosine remainder in the curvature-saturated dual is nonnegative. -/
theorem nagThirdBoundaryCosineDefect_nonneg (u : ℝ) :
    0 ≤ u ^ 2 / 2 - (1 - Real.cos u) := by
  nlinarith [Real.one_sub_sq_div_two_le_cos (x := u)]

/-- The global fourth-order lower Taylor bound used by the R081 remote-tail
packet construction.  The proof uses only the global quadratic lower bound
on cosine and two monotonicity arguments. -/
theorem nagThirdBoundaryCosineFourthLower (u : ℝ) :
    u ^ 2 / 2 - u ^ 4 / 24 ≤ 1 - Real.cos u := by
  wlog hu : 0 ≤ u generalizing u
  · have hneg := this (-u) (by linarith)
    have hpow : (-u) ^ 4 = u ^ 4 := by ring
    simpa [Real.cos_neg, hpow] using hneg
  let first : ℝ → ℝ := fun x =>
    Real.sin x - x + x ^ 3 / 6
  have hfirstDeriv (x : ℝ) :
      deriv first x = Real.cos x - 1 + x ^ 2 / 2 := by
    simp (disch := fun_prop) [first]
    ring
  have hfirstMono : MonotoneOn first (Set.Ici 0) := by
    apply monotoneOn_of_deriv_nonneg (convex_Ici (0 : ℝ))
    · dsimp [first]
      fun_prop
    · dsimp [first]
      fun_prop
    · intro x hx
      rw [hfirstDeriv]
      nlinarith [Real.one_sub_sq_div_two_le_cos (x := x)]
  have hfirstNonneg (x : ℝ) (hx : 0 ≤ x) : 0 ≤ first x := by
    have hmono := hfirstMono
      (show (0 : ℝ) ∈ Set.Ici 0 by simp)
      (show x ∈ Set.Ici 0 by exact hx) hx
    simpa [first] using hmono
  let fourth : ℝ → ℝ := fun x =>
    1 - Real.cos x - x ^ 2 / 2 + x ^ 4 / 24
  have hfourthDeriv (x : ℝ) : deriv fourth x = first x := by
    simp (disch := fun_prop) [fourth, first]
    ring
  have hfourthMono : MonotoneOn fourth (Set.Ici 0) := by
    apply monotoneOn_of_deriv_nonneg (convex_Ici (0 : ℝ))
    · dsimp [fourth]
      fun_prop
    · dsimp [fourth]
      fun_prop
    · intro x hx
      rw [hfourthDeriv]
      exact hfirstNonneg x (Set.mem_Ici.mp (interior_subset hx))
  have hmono := hfourthMono
    (show (0 : ℝ) ∈ Set.Ici 0 by simp)
    (show u ∈ Set.Ici 0 by exact hu) hu
  dsimp [fourth] at hmono
  norm_num at hmono
  linarith

/-- Moving a curvature packet from lag `n` to any lag `M` can increase its
Fourier obstacle contribution by at most a fourth-order term depending only
on the source lag.  This is the pointwise estimate in (81g). -/
theorem nagThirdBoundaryRemotePacketUpper
    (n M d : ℝ) (hn : 0 < n) (hM : 0 < M) :
    (1 - Real.cos (2 * Real.pi * M * d)) / M ^ 2
        - (1 - Real.cos (2 * Real.pi * n * d)) / n ^ 2
      ≤ (2 * Real.pi ^ 4 / 3) * n ^ 2 * d ^ 4 := by
  have hn2 : 0 < n ^ 2 := sq_pos_of_pos hn
  have hM2 : 0 < M ^ 2 := sq_pos_of_pos hM
  have htarget := nagThirdBoundaryCosineDefect_nonneg
    (2 * Real.pi * M * d)
  have hsource := nagThirdBoundaryCosineFourthLower
    (2 * Real.pi * n * d)
  have htargetDirect :
      1 - Real.cos (2 * Real.pi * M * d)
        ≤ (2 * Real.pi * M * d) ^ 2 / 2 := by
    linarith
  have htargetDiv :=
    (div_le_div_iff_of_pos_right hM2).2 htargetDirect
  have hsourceDiv := (div_le_div_iff_of_pos_right hn2).2 hsource
  have htargetNormalize :
      ((2 * Real.pi * M * d) ^ 2 / 2) / M ^ 2 =
        2 * Real.pi ^ 2 * d ^ 2 := by
    field_simp [ne_of_gt hM]
  have hsourceNormalize :
      ((2 * Real.pi * n * d) ^ 2 / 2
          - (2 * Real.pi * n * d) ^ 4 / 24) / n ^ 2 =
        2 * Real.pi ^ 2 * d ^ 2
          - (2 * Real.pi ^ 4 / 3) * n ^ 2 * d ^ 4 := by
    field_simp [ne_of_gt hn]
    ring
  rw [htargetNormalize] at htargetDiv
  rw [hsourceNormalize] at hsourceDiv
  linarith

/-- The elementary derivative argument used in the R067 kernel-monotonicity
check: `sin v - v cos v` is nonnegative on `[0, pi]`. -/
theorem nagThirdBoundarySinSubMulCos_nonneg
    (v : ℝ) (hv0 : 0 ≤ v) (hvpi : v ≤ Real.pi) :
    0 ≤ Real.sin v - v * Real.cos v := by
  let f : ℝ → ℝ := fun x => Real.sin x - x * Real.cos x
  have hderiv (x : ℝ) : deriv f x = x * Real.sin x := by
    simp (disch := fun_prop) [f]
  have hmono : MonotoneOn f (Set.Icc 0 Real.pi) := by
    apply monotoneOn_of_deriv_nonneg (convex_Icc 0 Real.pi)
    · dsimp [f]
      fun_prop
    · dsimp [f]
      fun_prop
    · intro x hx
      have hxi : x ∈ Set.Ioo (0 : ℝ) Real.pi := by
        simpa [interior_Icc, Real.pi_pos.ne'] using hx
      rw [hderiv]
      exact mul_nonneg hxi.1.le
        (Real.sin_nonneg_of_nonneg_of_le_pi hxi.1.le hxi.2.le)
  have h := hmono
    (show (0 : ℝ) ∈ Set.Icc 0 Real.pi from
      ⟨le_rfl, Real.pi_pos.le⟩)
    (show v ∈ Set.Icc 0 Real.pi from ⟨hv0, hvpi⟩) hv0
  simpa [f] using h

/-- Half-angle factorization of the numerator controlling monotonicity of
the scaled cosine-defect kernel. -/
theorem nagThirdBoundaryKernelDerivativeFactorization (u : ℝ) :
    2 * (1 - Real.cos u) - u * Real.sin u =
      2 * Real.sin (u / 2) *
        (2 * Real.sin (u / 2) - u * Real.cos (u / 2)) := by
  have hsin : Real.sin u =
      2 * Real.sin (u / 2) * Real.cos (u / 2) := by
    convert Real.sin_two_mul (u / 2) using 1
    ring_nf
  have hcos : Real.cos u = 2 * Real.cos (u / 2) ^ 2 - 1 := by
    convert Real.cos_two_mul (u / 2) using 1
    ring_nf
  rw [hsin, hcos]
  nlinarith [Real.sin_sq_add_cos_sq (u / 2)]

/-- The derivative numerator of the R067 kernel is nonnegative through its
first global maximum. -/
theorem nagThirdBoundaryKernelDerivativeNumerator_nonneg
    (u : ℝ) (hu0 : 0 ≤ u) (hu2pi : u ≤ 2 * Real.pi) :
    0 ≤ 2 * (1 - Real.cos u) - u * Real.sin u := by
  rw [nagThirdBoundaryKernelDerivativeFactorization]
  have hs : 0 ≤ Real.sin (u / 2) :=
    Real.sin_nonneg_of_nonneg_of_le_pi (by linarith) (by linarith)
  have hb :
      0 ≤ Real.sin (u / 2) - (u / 2) * Real.cos (u / 2) :=
    nagThirdBoundarySinSubMulCos_nonneg
      (u / 2) (by linarith) (by linarith)
  nlinarith

/-- Algebraic core of the R068 zero-atom argument.  If an active lag has
moment exactly `m`, while an atom of mass `p` at zero contributes at least
`p * m^2`, then that lag cannot exceed `1 / p`. -/
theorem nagThirdBoundaryActiveLagAtomUpper
    (p m moment : ℝ) (hp : 0 < p) (hm : 0 ≤ m)
    (hatom : p * m ^ 2 ≤ moment) (hactive : moment = m) :
    m ≤ 1 / p := by
  rcases hm.eq_or_lt with rfl | hmpos
  · positivity
  apply (le_div_iff₀ hp).2
  rw [hactive] at hatom
  by_contra hnot
  have hpm : 1 < m * p := lt_of_not_ge hnot
  have hmul := mul_lt_mul_of_pos_left hpm hmpos
  nlinarith

/-- Algebraic coefficient in the R096 action of a diagonal Fourier
multiplier on a single Fejer slack. -/
theorem nagFejerDiagonalSlackCoefficient
    (gap previous current next : ℝ) :
    (gap + 1) * previous - 2 * gap * current + (gap - 1) * next =
      gap * (previous - 2 * current + next) + previous - next := by
  ring

/-- Nonnegative, decreasing, convex diagonal multiplier coefficients give
a nonnegative transported Fejer-slack coefficient. -/
theorem nagFejerDiagonalSlackCoefficient_nonneg
    (gap previous current next : ℝ)
    (hgap : 0 ≤ gap)
    (hconvex : 0 ≤ previous - 2 * current + next)
    (hdecreasing : next ≤ previous) :
    0 ≤ (gap + 1) * previous - 2 * gap * current +
      (gap - 1) * next := by
  rw [nagFejerDiagonalSlackCoefficient]
  have hproduct := mul_nonneg hgap hconvex
  have hdifference := sub_nonneg.mpr hdecreasing
  linarith

/-- Exact first variation of the diagonal Fejer-slack coefficient under
heat damping.  A gap larger than twice the source index makes it negative. -/
theorem nagHeatDiagonalSlackFirstVariation (gap index : ℝ) :
    -gap * ((index - 1) ^ 2 - 2 * index ^ 2 + (index + 1) ^ 2)
        - ((index - 1) ^ 2 - (index + 1) ^ 2) =
      4 * index - 2 * gap := by
  ring

theorem nagHeatDiagonalSlackFirstVariation_neg
    (gap index : ℝ) (hgap : 2 * index < gap) :
    -gap * ((index - 1) ^ 2 - 2 * index ^ 2 + (index + 1) ^ 2)
        - ((index - 1) ^ 2 - (index + 1) ^ 2) < 0 := by
  rw [nagHeatDiagonalSlackFirstVariation]
  linarith

/-- If all discrete generator increments are bounded by the first one, the
generator grows at most linearly.  R096 obtains the increment hypothesis by
differentiating convex multiplier coefficients at semigroup time zero. -/
theorem nagFejerGeneratorLinearBound
    (psi : ℕ → ℝ)
    (hIncrement : ∀ k : ℕ, 1 ≤ k →
      psi (k + 1) - psi k ≤ psi 2 - psi 1)
    (n : ℕ) :
    psi (n + 1) ≤ psi 1 + (n : ℝ) * (psi 2 - psi 1) := by
  induction n with
  | zero => simp
  | succ n ih =>
      have hstep := hIncrement (n + 1) (by omega)
      push_cast
      nlinarith

end LargeKappaBoundaryLayer

section RateQuantifiers

open Filter
open scoped ENNReal

/-- The nonnegative `n`th-root normalization used in the two asymptotic rate
definitions.  Its value at `n=0` is immaterial to the `atTop` limsup. -/
def asymptoticRoot (a : ℝ≥0∞) (n : ℕ) : ℝ≥0∞ :=
  a ^ (1 / n : ℝ)

/-- First fix one objective/initialization index forever, then take the worst
asymptotic squared-distance factor. -/
def fixedObjectiveRate {I : Type*} (error : I → ℕ → ℝ≥0∞) : ℝ≥0∞ :=
  ⨆ i, limsup (fun n => asymptoticRoot (error i n) n) atTop

/-- At each horizon, choose the worst objective/initialization index, then
take the asymptotic squared-distance factor. -/
def horizonDependentRate {I : Type*} (error : I → ℕ → ℝ≥0∞) : ℝ≥0∞ :=
  limsup (fun n => ⨆ i, asymptoticRoot (error i n) n) atTop

/-- The fixed-objective quantifier order can only lower the worst rate. -/
theorem fixedObjectiveRate_le_horizonDependentRate
    {I : Type*} (error : I → ℕ → ℝ≥0∞) :
    fixedObjectiveRate error ≤ horizonDependentRate error := by
  apply iSup_le
  intro i
  apply limsup_le_limsup
      (hu := IsCoboundedUnder.of_frequently_ge
        (show ∃ᶠ n : ℕ in atTop,
          (0 : ℝ≥0∞) ≤ asymptoticRoot (error i n) n from
          (Eventually.of_forall fun n : ℕ =>
            show (0 : ℝ≥0∞) ≤ asymptoticRoot (error i n) n from bot_le).frequently))
      (hv := ⟨∞, Eventually.of_forall fun _ => le_top⟩)
  exact Eventually.of_forall fun n => le_iSup (fun j => asymptoticRoot (error j n) n) i

/-- An eventually uniform geometric envelope gives the same upper bound on
the horizon-dependent asymptotic factor.  The finite history-fill prefix is
irrelevant, and the finite prefactor disappears under the `n`th root.  This
is the precise bridge needed by a finite-memory certificate. -/
theorem horizonDependentRate_le_of_eventually_geometric
    {I : Type*} (error : I → ℕ → ℝ≥0∞) (C q : ℝ≥0∞)
    (hC : C ≠ ∞)
    (hGeometric : ∀ᶠ n : ℕ in atTop, ∀ i, error i n ≤ C * q ^ n) :
    horizonDependentRate error ≤ q := by
  refine ENNReal.le_of_forall_lt_one_mul_le fun epsilon hEpsilon => ?_
  by_cases hEpsilonZero : epsilon = 0
  · simp [hEpsilonZero]
  have hEpsilonTop : epsilon ≠ ∞ := by
    exact ne_top_of_lt (hEpsilon.trans ENNReal.one_lt_top)
  have hConstantRoot :
      ∀ᶠ n : ℕ in atTop, C ^ (1 / n : ℝ) ≤ epsilon⁻¹ :=
    ENNReal.eventually_pow_one_div_le hC
      (ENNReal.one_lt_inv.mpr hEpsilon)
  have hRootBound :
      ∀ᶠ n : ℕ in atTop,
        (⨆ i, asymptoticRoot (error i n) n) ≤ epsilon⁻¹ * q := by
    filter_upwards [hConstantRoot, eventually_ge_atTop (1 : ℕ), hGeometric]
      with n hCn hn hGn
    apply iSup_le
    intro i
    have hn0 : n ≠ 0 := Nat.ne_of_gt hn
    calc
      asymptoticRoot (error i n) n ≤
          asymptoticRoot (C * q ^ n) n :=
        ENNReal.rpow_le_rpow (hGn i)
          (one_div_nonneg.mpr (Nat.cast_nonneg n))
      _ = C ^ (1 / n : ℝ) * q := by
        simp only [asymptoticRoot]
        rw [ENNReal.mul_rpow_of_nonneg C (q ^ n)
          (one_div_nonneg.mpr (Nat.cast_nonneg n))]
        rw [one_div, ENNReal.pow_rpow_inv_natCast hn0 q]
      _ ≤ epsilon⁻¹ * q := by gcongr
  have hRate : horizonDependentRate error ≤ epsilon⁻¹ * q := by
    apply limsup_le_of_le
    · exact IsCoboundedUnder.of_frequently_ge
        (show ∃ᶠ n : ℕ in atTop,
          (0 : ℝ≥0∞) ≤ (⨆ i, asymptoticRoot (error i n) n) from
          (Eventually.of_forall fun n : ℕ =>
            show (0 : ℝ≥0∞) ≤
              (⨆ i, asymptoticRoot (error i n) n) from bot_le).frequently)
    · exact hRootBound
  calc
    epsilon * horizonDependentRate error ≤
        epsilon * (epsilon⁻¹ * q) := by gcongr
    _ = q := ENNReal.mul_inv_cancel_left hEpsilonZero hEpsilonTop

/-- A certificate whose geometric clock starts after a fixed history-fill
length has the same asymptotic rate.  The rescaled prefactor is finite when
`q` is nonzero and finite. -/
theorem horizonDependentRate_le_of_shifted_geometric
    {I : Type*} (error : I → ℕ → ℝ≥0∞) (C q : ℝ≥0∞) (shift : ℕ)
    (hC : C ≠ ∞) (hq0 : q ≠ 0) (hqTop : q ≠ ∞)
    (hGeometric : ∀ i n, error i (n + shift) ≤ C * q ^ n) :
    horizonDependentRate error ≤ q := by
  let Cshift := C * (q ^ shift)⁻¹
  have hqPow0 : q ^ shift ≠ 0 := pow_ne_zero shift hq0
  have hqPowTop : q ^ shift ≠ ∞ := ENNReal.pow_ne_top hqTop
  have hCshift : Cshift ≠ ∞ := by
    exact ENNReal.mul_ne_top hC (ENNReal.inv_ne_top.mpr hqPow0)
  apply horizonDependentRate_le_of_eventually_geometric
    error Cshift q hCshift
  filter_upwards [eventually_ge_atTop shift] with n hn
  intro i
  obtain ⟨k, rfl⟩ := Nat.exists_eq_add_of_le hn
  have hk := hGeometric i k
  calc
    error i (shift + k) ≤ C * q ^ k := by
      simpa [Nat.add_comm] using hk
    _ = Cshift * q ^ (shift + k) := by
      dsimp [Cshift]
      rw [pow_add]
      rw [mul_assoc C (q ^ shift)⁻¹ (q ^ shift * q ^ k)]
      rw [ENNReal.inv_mul_cancel_left hqPow0 hqPowTop]

/-- A horizon-uniform geometric envelope is, in particular, an eventually
uniform one. -/
theorem horizonDependentRate_le_of_geometric
    {I : Type*} (error : I → ℕ → ℝ≥0∞) (C q : ℝ≥0∞)
    (hC : C ≠ ∞) (hGeometric : ∀ i n, error i n ≤ C * q ^ n) :
    horizonDependentRate error ≤ q :=
  horizonDependentRate_le_of_eventually_geometric error C q hC
    (Eventually.of_forall fun n i => hGeometric i n)

/-- One fixed trajectory with normalized error exactly `q^n` supplies the
matching lower bound for the fixed-objective quantifier order. -/
theorem le_fixedObjectiveRate_of_exact_geometric
    {I : Type*} (error : I → ℕ → ℝ≥0∞) (i0 : I) (q : ℝ≥0∞)
    (hExact : ∀ n, error i0 n = q ^ n) :
    q ≤ fixedObjectiveRate error := by
  have hEventually :
      ∀ᶠ n : ℕ in atTop,
        asymptoticRoot (error i0 n) n = q := by
    filter_upwards [eventually_ge_atTop (1 : ℕ)] with n hn
    rw [hExact]
    simp only [asymptoticRoot, one_div]
    exact ENNReal.pow_rpow_inv_natCast (Nat.ne_of_gt hn) q
  have hLimsup :
      limsup (fun n => asymptoticRoot (error i0 n) n) atTop = q := by
    rw [limsup_congr hEventually, limsup_const]
  rw [← hLimsup]
  exact le_iSup
    (fun i => limsup (fun n => asymptoticRoot (error i n) n) atTop) i0

/-- Abstract matching-certificate theorem.  A uniform geometric Lyapunov
bound and one exact fixed geometric trajectory force both quantifier orders
to equal the same endpoint. -/
theorem exact_rates_of_matching_geometric_certificates
    {I : Type*} (error : I → ℕ → ℝ≥0∞) (C q : ℝ≥0∞) (i0 : I)
    (hC : C ≠ ∞) (hUpper : ∀ i n, error i n ≤ C * q ^ n)
    (hLower : ∀ n, error i0 n = q ^ n) :
    fixedObjectiveRate error = q ∧ horizonDependentRate error = q := by
  have hFixedHorizon := fixedObjectiveRate_le_horizonDependentRate error
  have hHorizonUpper :=
    horizonDependentRate_le_of_geometric error C q hC hUpper
  have hLowerFixed :=
    le_fixedObjectiveRate_of_exact_geometric error i0 q hLower
  constructor
  · exact le_antisymm (hFixedHorizon.trans hHorizonUpper) hLowerFixed
  · exact le_antisymm hHorizonUpper (hLowerFixed.trans hFixedHorizon)

/-- Matching rates need the geometric upper envelope only after a finite
history-fill prefix.  This is the quantifier-level theorem used by the
memory-18 endpoint certificate. -/
theorem exact_rates_of_matching_eventual_geometric_certificates
    {I : Type*} (error : I → ℕ → ℝ≥0∞) (C q : ℝ≥0∞) (i0 : I)
    (hC : C ≠ ∞)
    (hUpper : ∀ᶠ n : ℕ in atTop, ∀ i, error i n ≤ C * q ^ n)
    (hLower : ∀ n, error i0 n = q ^ n) :
    fixedObjectiveRate error = q ∧ horizonDependentRate error = q := by
  have hFixedHorizon := fixedObjectiveRate_le_horizonDependentRate error
  have hHorizonUpper :=
    horizonDependentRate_le_of_eventually_geometric error C q hC hUpper
  have hLowerFixed :=
    le_fixedObjectiveRate_of_exact_geometric error i0 q hLower
  constructor
  · exact le_antisymm (hFixedHorizon.trans hHorizonUpper) hLowerFixed
  · exact le_antisymm hHorizonUpper (hLowerFixed.trans hFixedHorizon)

/-- A shifted finite-memory upper certificate and one exact fixed geometric
trajectory force equality of both asymptotic rate quantifiers. -/
theorem exact_rates_of_matching_shifted_geometric_certificates
    {I : Type*} (error : I → ℕ → ℝ≥0∞) (C q : ℝ≥0∞)
    (shift : ℕ) (i0 : I)
    (hC : C ≠ ∞) (hq0 : q ≠ 0) (hqTop : q ≠ ∞)
    (hUpper : ∀ i n, error i (n + shift) ≤ C * q ^ n)
    (hLower : ∀ n, error i0 n = q ^ n) :
    fixedObjectiveRate error = q ∧ horizonDependentRate error = q := by
  have hFixedHorizon := fixedObjectiveRate_le_horizonDependentRate error
  have hHorizonUpper :=
    horizonDependentRate_le_of_shifted_geometric
      error C q shift hC hq0 hqTop hUpper
  have hLowerFixed :=
    le_fixedObjectiveRate_of_exact_geometric error i0 q hLower
  constructor
  · exact le_antisymm (hFixedHorizon.trans hHorizonUpper) hLowerFixed
  · exact le_antisymm hHorizonUpper (hLowerFixed.trans hFixedHorizon)

/-- One fixed trajectory whose normalized error has limsup `q` supplies the
lower bound needed by the generic spectral construction.  Exact equality at
every time is unnecessary, which permits a faster cold-start buffer block. -/
theorem le_fixedObjectiveRate_of_limsup
    {I : Type*} (error : I → ℕ → ℝ≥0∞) (i0 : I) (q : ℝ≥0∞)
    (hLimsup :
      limsup (fun n => asymptoticRoot (error i0 n) n) atTop = q) :
    q ≤ fixedObjectiveRate error := by
  rw [← hLimsup]
  exact le_iSup
    (fun i => limsup (fun n => asymptoticRoot (error i n) n) atTop) i0

/-- If every strictly larger factor admits an eventually uniform geometric
envelope, then the horizon-dependent rate is at most the endpoint.  This is
the exact limiting step used by strict frequency certificates; no singular
endpoint Lyapunov matrix is required. -/
theorem horizonDependentRate_le_of_all_strict_geometric
    {I : Type*} (error : I → ℕ → ℝ≥0∞) (q : ℝ≥0∞)
    (hUpper : ∀ r, q < r → ∃ C : ℝ≥0∞,
      C ≠ ∞ ∧ ∀ᶠ n : ℕ in atTop, ∀ i, error i n ≤ C * r ^ n) :
    horizonDependentRate error ≤ q := by
  by_contra hNot
  have hStrict : q < horizonDependentRate error := lt_of_not_ge hNot
  obtain ⟨r, hqr, hrRate⟩ := exists_between hStrict
  obtain ⟨C, hC, hGeometric⟩ := hUpper r hqr
  have hRateLe : horizonDependentRate error ≤ r :=
    horizonDependentRate_le_of_eventually_geometric
      error C r hC hGeometric
  exact (not_lt_of_ge hRateLe) hrRate

/-- Generic endpoint matching theorem.  One fixed asymptotic witness and
uniform geometric estimates at every strictly larger factor force both
quantifier orders to equal the endpoint. -/
theorem exact_rates_of_limsup_and_all_strict_geometric
    {I : Type*} (error : I → ℕ → ℝ≥0∞) (q : ℝ≥0∞) (i0 : I)
    (hLower :
      limsup (fun n => asymptoticRoot (error i0 n) n) atTop = q)
    (hUpper : ∀ r, q < r → ∃ C : ℝ≥0∞,
      C ≠ ∞ ∧ ∀ᶠ n : ℕ in atTop, ∀ i, error i n ≤ C * r ^ n) :
    fixedObjectiveRate error = q ∧ horizonDependentRate error = q := by
  have hFixedHorizon := fixedObjectiveRate_le_horizonDependentRate error
  have hHorizonUpper :=
    horizonDependentRate_le_of_all_strict_geometric error q hUpper
  have hLowerFixed := le_fixedObjectiveRate_of_limsup error i0 q hLower
  constructor
  · exact le_antisymm (hFixedHorizon.trans hHorizonUpper) hLowerFixed
  · exact le_antisymm hHorizonUpper (hLowerFixed.trans hFixedHorizon)

end RateQuantifiers


==> anc/lean/TimeReversal/NAGRateExtensions.lean <==
import Mathlib.FieldTheory.AbelRuffini
import Mathlib.FieldTheory.RatFunc.IntermediateField
import Mathlib.GroupTheory.Perm.Sign
import Mathlib.GroupTheory.Solvable
import Mathlib.Tactic

/-!
# Supporting lemmas for the separate NAG field-extension note

These endpoints faithfully formalize the stated general reductions, not the
entire note. In particular, the concrete degree-20 polynomial computations,
transcendental base-change equivalence, local rate-branch persistence, and
arithmetic/geometric specialization arguments are NOT formalized here.

The irreducibility, Galois equivalence, and normal-subgroup hypotheses below
are explicit mathematical inputs, not claims that Lean has established them
for NAG. Their missing instantiations are tracked in TODO EXT-LEAN and in the
note's verification blocks. No new project-local assumptions are declared.
-/

namespace NAGRateExtensions

open Polynomial

/-- An irreducible polynomial with nonsolvable Galois group has no radical root. -/
theorem no_radical_root
    {K E : Type*} [Field K] [Field E] [Algebra K E]
    {p : K[X]} (hp : Irreducible p) (hG : ¬ IsSolvable p.Gal)
    {x : E} (hx : aeval x p = 0) : x ∉ solvableByRad K E := by
  intro h
  exact hG (isSolvable_gal_of_irreducible h hp hx)

/-- Exact base-change reduction. The base-change facts must be proved separately;
this does not assert that every field extension preserves the obstruction. -/
theorem no_radical_root_after_base_change
    {K T E : Type*} [Field K] [Field T] [Field E]
    [Algebra K T] [Algebra T E]
    {p : K[X]} (hp : Irreducible (p.map (algebraMap K T)))
    (e : (p.map (algebraMap K T)).Gal ≃* p.Gal)
    (hG : ¬ IsSolvable p.Gal)
    {x : E} (hx : aeval x (p.map (algebraMap K T)) = 0) :
    x ∉ solvableByRad T E := by
  apply no_radical_root hp _ hx
  intro h
  letI := h
  exact hG (solvable_of_solvable_injective (f := e.symm.toMonoidHom) e.symm.injective)

/-- The algebraic elements of a one-variable rational function field are constants.
This is weaker than radical-solvability descent and is labelled accordingly. -/
theorem algebraic_ratfunc_is_constant
    {K : Type*} [Field K] {f : RatFunc K} (hf : IsAlgebraic K f) :
    ∃ c : K, f = RatFunc.C c := by
  by_contra h
  exact RatFunc.transcendental_of_ne_C f h hf

/-- A normal subgroup of a finite symmetric group containing one transposition
is the entire group. This is the group step of the geometric-monodromy argument. -/
theorem normal_subgroup_with_swap_is_top
    {α : Type*} [Finite α] [DecidableEq α]
    (H : Subgroup (Equiv.Perm α)) [H.Normal]
    {a b : α} (hab : a ≠ b) (hs : Equiv.swap a b ∈ H) : H = ⊤ := by
  have all_mem : ∀ σ : Equiv.Perm α, σ ∈ H := by
    intro σ
    induction σ using Equiv.Perm.swap_induction_on with
    | one => exact H.one_mem
    | swap_mul σ x y hxy hσ =>
        obtain ⟨c, hc⟩ := isConj_iff.mp (Equiv.Perm.isConj_swap hab hxy)
        have hswap : Equiv.swap x y ∈ H := by
          rw [← hc]
          exact Subgroup.Normal.conj_mem (inferInstance : H.Normal) _ hs _
        exact H.mul_mem hswap hσ
  exact top_unique (fun σ _ => all_mem σ)

/-- The concrete permutation group in the note is nonsolvable. -/
theorem symmetric_twenty_not_solvable : ¬ IsSolvable (Equiv.Perm (Fin 20)) := by
  apply Equiv.Perm.not_solvable
  norm_num

/-- The S20 case of the radical obstruction, with the actual Galois equivalence
and irreducibility exposed as inputs rather than hidden NAG-specific facts. -/
theorem no_radical_root_of_symmetric_twenty
    {K E : Type*} [Field K] [Field E] [Algebra K E]
    {p : K[X]} (hp : Irreducible p)
    (e : p.Gal ≃* Equiv.Perm (Fin 20))
    {x : E} (hx : aeval x p = 0) : x ∉ solvableByRad K E := by
  apply no_radical_root hp _ hx
  intro h
  letI := h
  exact symmetric_twenty_not_solvable
    (solvable_of_solvable_injective (f := e.symm.toMonoidHom) e.symm.injective)

/-- Why two algebraically dependent transcendental generators can hide the answer:
a field containing t and t+q necessarily contains q. No transcendence is needed
for the identity itself, and none is asserted by this endpoint. -/
theorem two_generators_recover_difference
    {E : Type*} [Field E] (K : Subfield E) {t q : E}
    (ht : t ∈ K) (htq : t+q ∈ K) : q ∈ K := by
  have h := K.sub_mem htq ht
  simpa using h

/-- The elementary final quadratic step of the unordered-pair resolvent. -/
theorem unordered_pair_quadratic
    {E : Type*} [Field E] (r₁ r₂ : E) :
    r₁^2-(r₁+r₂)*r₁+r₁*r₂ = 0 ∧
    (r₁+r₂)^2-4*(r₁*r₂) = (r₁-r₂)^2 := by
  constructor <;> ring

end NAGRateExtensions


==> anc/lean/lake-manifest.json <==
{"version": "1.2.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "81a5d257c8e410db227a6665ed08f64fea08e997",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.32.0",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "e12c1910fe855cbfc38803cd4e55543906d5fa62",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "7e9612bf0b9ee66db3cb5b9988a35afc706f5a12",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "6e311e2a844da9b2cc3971187df2fe0066947b93",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "a7dbf0c63b694e47f425f3dcddbc0e178bb432d3",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "38d591e778f100aec9762bb582f9c7f55f50e9dc",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "023ce7d62a0531e22a5331e20b587817a80d49ff",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "88679d088c9720c27ebdf2ba4dafe17341747f94",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.32.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "TimeReversal",
 "lakeDir": ".lake",
 "fixedToolchain": false}


==> anc/lean/lakefile.toml <==
name = "TimeReversal"
version = "0.1.0"
keywords = ["math"]
defaultTargets = ["TimeReversal"]

[leanOptions]
pp.unicode.fun = true # pretty-prints `fun a ↦ b`
relaxedAutoImplicit = false
weak.linter.mathlibStandardSet = false
maxSynthPendingDepth = 3

[[require]]
name = "mathlib"
scope = "leanprover-community"
rev = "v4.32.0"

[[lean_lib]]
name = "TimeReversal"


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.32.0


==> anc/pyproject.toml <==
[project]
name = "anonymous-exact-nag-artifact"
version = "0.1.0"
requires-python = ">=3.11,<3.14"
dependencies = [
  "fonttools==4.62.1",
  "matplotlib==3.10.9",
  "mpmath==1.3.0",
  "numpy==2.4.4",
  "packaging==26.2",
  "pillow==12.2.0",
  "python-flint==0.8.0",
  "scipy==1.17.1",
  "sympy==1.14.0",
]


==> anc/scripts/plot/plot_nag_kappa100_tangency.py <==
#!/usr/bin/env python3
"""Illustrate the two contacts of Phi at the condition-hundred solution.

Run: uv run python scripts/plot/plot_nag_kappa100_tangency.py
Read only literal root-box data from the existing exact certificate, then
numerically refine its eight equations at high precision. The certificate
script is NOT imported/executed. Evaluate the original normalized dual, not
an artificially factored double-root polynomial or a clipped curve.
No LaTeX engine, existing trajectory plot or full rate verifier is invoked.
"""
from __future__ import annotations

import ast
import hashlib
import json
import os
from pathlib import Path
import shutil
import tempfile

CACHE = Path(tempfile.gettempdir()) / "nag-kappa100-tangency-cache"
os.environ.setdefault("MPLCONFIGDIR", str(CACHE / "matplotlib"))
os.environ.setdefault("XDG_CACHE_HOME", str(CACHE))
os.environ["SOURCE_DATE_EPOCH"] = "0"

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import mpmath as mp
import numpy as np

ROOT = Path(__file__).resolve().parents[2]
CERTIFICATE = ROOT / "code/scripts/verify_nag_multimode_example.py"
OUTPUT = ROOT / "images/nag_kappa100_tangency/nag_kappa100_tangency"
PAPER_OUTPUT = ROOT / "papers/iclr2027_nag/figures/nag_kappa100_tangency"
PRECISION = 120
ACTIVE_INDICES = (49, 63, 64)
BLUE, ORANGE, PURPLE, GRAY = "#315A76", "#A66B45", "#75627E", "#666666"


def read_inputs():
    wanted = {"ROOT_CENTERS", "ROOT_RADIUS", "ACTIVE_LAGS"}
    source = CERTIFICATE.read_bytes()
    literals = {}
    for node in ast.parse(source).body:
        if isinstance(node, ast.Assign) and len(node.targets) == 1:
            target = node.targets[0]
            if isinstance(target, ast.Name) and target.id in wanted:
                literals[target.id] = ast.literal_eval(node.value)
    assert set(literals) == wanted
    assert literals["ACTIVE_LAGS"] == ACTIVE_INDICES
    assert len(literals["ROOT_CENTERS"]) == 8
    return literals, hashlib.sha256(source).hexdigest()


def bounds(q, x):
    """Return U_1, the three L_m, and their first x-derivatives.

    Write p(z) = -100/99 * (100q^2 - 180q*z + 81z^2)/D^2,
    D=100q-90x+81. Real powers use T_m=z^m+conj(z)^m. This
    recurrence stays real and is defined at both real-angle endpoints.
    """
    if not 0 < q < 1:
        raise ValueError("The contraction factor must lie strictly between zero and one")
    denominator = 100*q-90*x+81
    if denominator == 0:
        raise ValueError("Singular transfer denominator")
    powers, derivatives = [mp.mpf(2), x], [mp.mpf(0), mp.mpf(1)]
    for j in range(1, max(ACTIVE_INDICES)+2):
        powers.append(x*powers[j]-q*powers[j-1])
        derivatives.append(powers[j]+x*derivatives[j]-q*derivatives[j-1])
    def numerator(j, values):
        return (100*q*q*values[j]-180*q*values[j+1]+81*values[j+2])/2
    h0, dh0 = numerator(0, powers), numerator(0, derivatives)
    factor = -mp.mpf(100)/(99*denominator**2)
    dfactor = 180*factor/denominator
    reverse_one = (100*q*q+81*q)*x/2-180*q*q
    dreverse_one = (100*q*q+81*q)/2
    upper = factor*(h0-reverse_one)/(1-q)
    dupper = (dfactor*(h0-reverse_one)+factor*(dh0-dreverse_one))/(1-q)
    lower, dlower = [], []
    for m in ACTIVE_INDICES:
        qm = q**m
        value = numerator(m, powers)-qm*h0
        dvalue = numerator(m, derivatives)-qm*dh0
        lower.append(factor*value/(1-qm))
        dlower.append((dfactor*value+factor*dvalue)/(1-qm))
    return upper, lower, dupper, dlower


def phi(q, x, multipliers):
    upper, lower, dupper, dlower = bounds(q, x)
    return (mp.fdot(multipliers, lower)-upper,
            mp.fdot(multipliers, dlower)-dupper)


def equations(q, v, w, x1, x2, lam49, lam63, lam64):
    upper1, lower1, du1, dl1 = bounds(q, x1)
    upper2, lower2, du2, dl2 = bounds(q, x2)
    multipliers = (lam49, lam63, lam64)
    return (w*upper1+(1-w)*upper2-v,
            *(w*a+(1-w)*b-v for a, b in zip(lower1, lower2, strict=True)),
            mp.fsum(multipliers)-1,
            mp.fdot(multipliers, lower1)-upper1,
            mp.fdot(multipliers, dl1)-du1,
            mp.fdot(multipliers, dl2)-du2)


def candidate(literals):
    initial = tuple(mp.mpf(value) for value in literals["ROOT_CENTERS"])
    root = tuple(mp.findroot(equations, initial, tol=mp.mpf("1e-100"), maxsteps=20))
    assert all(abs(a-b) < mp.mpf(literals["ROOT_RADIUS"])
               for a, b in zip(root, initial, strict=True))
    assert max(abs(value) for value in equations(*root)) < mp.mpf("1e-90")
    q, v, w, x1, x2, *multipliers = root
    assert mp.mpf("0.81") < q < mp.mpf("0.9")
    assert 0 < w < 1 and v > 0 and all(value > 0 for value in multipliers)
    assert -2*mp.sqrt(q) < x2 < x1 < 2*mp.sqrt(q)
    for contact in (x1, x2):
        value, slope = phi(q, contact, multipliers)
        assert abs(value) < mp.mpf("1e-90") and abs(slope) < mp.mpf("1e-90")
        assert mp.diff(lambda x: phi(q, x, multipliers)[1], contact) > 0
        for offset in (mp.mpf("-1e-4"), mp.mpf("1e-4")):
            assert phi(q, contact+offset, multipliers)[0] > 0
    return root


def main():
    if not __debug__:
        raise RuntimeError("Run with assertions enabled")
    mp.mp.dps = PRECISION
    literals, certificate_hash = read_inputs()
    root = candidate(literals)
    q, v, w, x1, x2, *multipliers = root
    endpoint = 2*mp.sqrt(q)
    angles = [mp.acos(x/endpoint) for x in (x1, x2)]
    span = x1-x2
    # Do not include the steep real-mode endpoint in the zoom: it would hide
    # the small positive rise BETWEEN the two minima. The full panel includes
    # both allowed endpoints, and the shading shows exactly what is enlarged.
    zoom_left, zoom_right = x2-mp.mpf("0.12")*span, x1+mp.mpf("0.12")*span
    assert -endpoint < zoom_left < x2 < x1 < zoom_right < endpoint
    full_x = sorted(mp.linspace(-endpoint, endpoint, 1601)+[x1, x2])
    zoom_x = sorted(mp.linspace(zoom_left, zoom_right, 1001)+[x1, x2])
    full_y = [phi(q, x, multipliers)[0] for x in full_x]
    zoom_y = [phi(q, x, multipliers)[0] for x in zoom_x]
    assert min(full_y+zoom_y) > -mp.mpf("1e-90")
    assert phi(q, -endpoint, multipliers)[0] > 0
    assert phi(q, endpoint, multipliers)[0] > 0
    assert phi(q, (x1+x2)/2, multipliers)[0] > 0

    plt.rcParams.update({
        "text.usetex": False,
        "font.family": "STIXGeneral", "mathtext.fontset": "stix",
        "font.size": 10, "axes.titlesize": 11, "axes.labelsize": 11,
        "xtick.labelsize": 9, "ytick.labelsize": 9, "pdf.fonttype": 42,
    })
    figure, axes = plt.subplots(1, 2, figsize=(7.0, 3.35), constrained_layout=True)
    for ax, xs, ys in zip(axes, (full_x, zoom_x), (full_y, zoom_y), strict=True):
        xx, yy = np.asarray(list(map(float, xs))), np.asarray(list(map(float, ys)))
        assert np.isfinite(xx).all() and np.isfinite(yy).all()
        ax.plot(xx, yy, color=BLUE, linewidth=1.7, zorder=3)
        ax.axhline(0, color=GRAY, linewidth=0.8)
        for contact, color in ((x1, ORANGE), (x2, PURPLE)):
            ax.axvline(float(contact), color=color, linestyle=":", linewidth=1.1, ymax=0.76)
            ax.scatter([float(contact)], [float(phi(q, contact, multipliers)[0])],
                       color=color, s=28, zorder=5)
        ax.set_ylim(-0.06*max(yy), 1.30*max(yy))
        ax.set_xlabel(r"$\chi$")
        ax.set_ylabel(r"$\Phi_{100}(q_{100},\chi)$")
        ax.grid(color="#D8DCE2", linewidth=0.45, alpha=0.65)
        ax.spines[["top", "right"]].set_visible(False)
        ax.ticklabel_format(axis="y", style="sci", scilimits=(-3, 4), useMathText=True)
        ax.ticklabel_format(axis="x", useOffset=False)

    end = float(endpoint)
    axes[0].set_title("(a) Full allowed interval", loc="left", y=1.09)
    for value in (-end, end):
        axes[0].axvline(value, color=GRAY, linestyle="--", linewidth=0.9)
    axes[0].axvspan(float(zoom_left), float(zoom_right), color=BLUE, alpha=0.12, zorder=0)
    axes[0].set_xlim(-end-0.035, end+0.035)
    axes[0].set_xticks([-end, -0.9, 0, 0.9, end],
                       [r"$-2\sqrt{q_{100}}$", "−0.9", "0", "0.9", r"$2\sqrt{q_{100}}$"])
    axes[0].annotate("Two contacts\n(enlarged at right)", (float((x1+x2)/2), 0),
                     xytext=(0.42, 0.45), textcoords="axes fraction", color=GRAY,
                     ha="center", arrowprops={"arrowstyle": "->", "color": GRAY, "lw": 0.8})
    axes[1].set_title("(b) Zoom near the two contacts", loc="left", y=1.09)
    axes[1].set_xlim(float(zoom_left), float(zoom_right))
    axes[1].set_xticks([1.833, 1.837, 1.841, 1.845, 1.849],
                       ["1.833", "1.837", "1.841", "1.845", "1.849"])
    for index, contact, angle, color, position in (
        (2, x2, angles[1], PURPLE, (0.03, 0.92)),
        (1, x1, angles[0], ORANGE, (0.58, 0.92)),
    ):
        axes[1].annotate(
            rf"$\chi_{{{index}\star}}\approx {float(contact):.5f}$"+"\n"+
            rf"$\theta_{index}\approx {float(angle):.4f}\,\mathrm{{rad}}$",
            (float(contact), 0), xytext=position, textcoords="axes fraction",
            color=color, ha="left", va="top",
            arrowprops={"arrowstyle": "->", "color": color, "lw": 0.8})
    figure.suptitle(rf"Fixed $q=q_{{100}}\approx {float(q):.9f}$ and fixed dual multipliers", fontsize=12)
    OUTPUT.parent.mkdir(parents=True, exist_ok=True)
    PAPER_OUTPUT.parent.mkdir(parents=True, exist_ok=True)
    figure.savefig(OUTPUT.with_suffix(".pdf"), bbox_inches="tight",
                   metadata={"Creator": Path(__file__).name, "CreationDate": None, "ModDate": None})
    figure.savefig(OUTPUT.with_suffix(".png"), dpi=300, bbox_inches="tight",
                   metadata={"Software": Path(__file__).name})
    plt.close(figure)
    for ext in (".pdf", ".png"):
        shutil.copyfile(OUTPUT.with_suffix(ext), PAPER_OUTPUT.with_suffix(ext))
    record = {
        "purpose": "Numerical illustration only; not a tangency or optimality certificate",
        "precision_decimal_digits": PRECISION,
        "coordinate_symbol": r"\chi",
        "function_symbol": r"\Phi_{100}",
        "certificate_source": str(CERTIFICATE.relative_to(ROOT)),
        "certificate_source_sha256": certificate_hash,
        "root_box_centers": literals["ROOT_CENTERS"], "root_box_radius": literals["ROOT_RADIUS"],
        "q": mp.nstr(q, 110), "v": mp.nstr(v, 110), "component_weight": mp.nstr(w, 110),
        "contact_coordinates": [mp.nstr(x, 110) for x in (x1, x2)],
        "rotation_angles": [mp.nstr(angle, 110) for angle in angles],
        "dual_multipliers": {str(m): mp.nstr(value, 110) for m, value in zip(ACTIVE_INDICES, multipliers, strict=True)},
        "allowed_interval": [mp.nstr(-endpoint, 110), mp.nstr(endpoint, 110)],
        "zoom_interval": [mp.nstr(zoom_left, 110), mp.nstr(zoom_right, 110)],
        "sample_counts": [len(full_x), len(zoom_x)],
        "contact_residuals": [[mp.nstr(value, 12) for value in phi(q, x, multipliers)] for x in (x1, x2)],
        "maximum_system_residual": mp.nstr(max(abs(value) for value in equations(*root)), 12),
        "minimum_sample_value": mp.nstr(min(full_y+zoom_y), 12),
        "matplotlib": matplotlib.__version__, "mpmath": mp.__version__, "text_usetex": False,
    }
    OUTPUT.with_suffix(".json").write_text(json.dumps(record, indent=2)+"\n")
    print(f"Saved PDF/PNG: {OUTPUT.relative_to(ROOT)}; copies in {PAPER_OUTPUT.parent.relative_to(ROOT)}")
    print(f"q={float(q):.12f}; angles={[float(angle) for angle in angles]}")
    print(f"Full/zoom maxima: {float(max(full_y)):.8g}, {float(max(zoom_y)):.8g}")
    print(f"Maximum eight-equation residual: {record['maximum_system_residual']}")


if __name__ == "__main__":
    main()


==> anc/scripts/plot/plot_nag_kappa100_trajectory.py <==
#!/usr/bin/env python3
"""Plot the exact-computer-assisted two-mode NAG tail at kappa=100.

The true rate-governing trajectory lies in C^2, hence in four real
dimensions.  Its main panel is an explicitly labelled orthogonal projection
to three dimensions; it is not claimed to be a three-dimensional realization.
Data are generated by ``verify_nag_kappa100_trajectory.py``.
"""

from __future__ import annotations

import csv
import json
import os
from pathlib import Path
import shutil
import tempfile

PLOT_CACHE = Path(tempfile.gettempdir()) / "nag-kappa100-plot-cache"
PLOT_CACHE.mkdir(parents=True, exist_ok=True)
os.environ.setdefault("MPLCONFIGDIR", str(PLOT_CACHE / "matplotlib"))
os.environ.setdefault("XDG_CACHE_HOME", str(PLOT_CACHE))
os.environ["SOURCE_DATE_EPOCH"] = "0"

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.gridspec import GridSpec
import numpy as np


ROOT = Path(__file__).resolve().parents[2]
DATA_DIR = ROOT / "images/nag_kappa100"
TRAJECTORY_CSV = DATA_DIR / "nag_kappa100_trajectory.csv"
PARAMETERS_JSON = DATA_DIR / "nag_kappa100_parameters.json"
OUTPUT = DATA_DIR / "nag_kappa100_multimode"
PAPER_ROOT = ROOT / "papers/iclr2027_nag"
PAPER_OUTPUT = PAPER_ROOT / "figures/nag_kappa100_multimode"

BLUE = "#315A76"
ORANGE = "#A66B45"
PURPLE = "#75627E"
DARK_GRAY = "#333333"


def main() -> None:
    with TRAJECTORY_CSV.open(newline="") as source:
        rows = list(csv.DictReader(source))
    parameters = json.loads(PARAMETERS_JSON.read_text())
    if len(rows) < 60:
        raise AssertionError("the trajectory data are unexpectedly short")
    if parameters["tail_real_dimension"] != 4:
        raise AssertionError("the exact two-mode tail must be four-dimensional")
    if parameters["standard_initialization_dimension"] != 5:
        raise AssertionError("the standard-initialization construction must include the scalar buffer")

    time = np.asarray([int(row["time"]) for row in rows])
    projected = np.asarray(
        [
            [
                float(row["projection_1"]),
                float(row["projection_2"]),
                float(row["projection_3"]),
            ]
            for row in rows
        ]
    )
    norm_squared = np.asarray(
        [float(row["normalized_norm_squared"]) for row in rows]
    )
    theoretical = np.asarray(
        [float(row["theoretical_norm_squared"]) for row in rows]
    )
    if np.max(np.abs(norm_squared - theoretical)) > 2e-15:
        raise AssertionError("exported trajectory misses exact q^t decay")

    angles = np.asarray([float(value) for value in parameters["mode_angles"]])
    weight = float(parameters["spectral_weight"])
    weights = np.asarray([weight, 1.0 - weight])
    if not (np.all(np.diff(angles) > 0) and np.all(weights > 0)):
        raise AssertionError("the two plotted support atoms are invalid")

    plt.rcParams.update(
        {
            "text.usetex": False,
            "mathtext.fontset": "stix",
            "font.family": "serif",
            "font.serif": ["STIXGeneral"],
            "font.size": 11,
            "axes.titlesize": 11,
            "axes.labelsize": 11,
            "xtick.labelsize": 10,
            "ytick.labelsize": 10,
            "legend.fontsize": 10,
            "pdf.fonttype": 42,
        }
    )

    figure = plt.figure(figsize=(6.5, 5.6), constrained_layout=True)
    grid = GridSpec(
        2,
        2,
        figure=figure,
        height_ratios=(1.7, 1.0),
        hspace=0.22,
    )
    trajectory_axis = figure.add_subplot(grid[0, :], projection="3d")
    support_axis = figure.add_subplot(grid[1, 0])
    decay_axis = figure.add_subplot(grid[1, 1])

    shown = slice(0, 65)
    trajectory_axis.plot(
        projected[shown, 0],
        projected[shown, 1],
        projected[shown, 2],
        color=BLUE,
        linewidth=1.5,
    )
    trajectory_axis.scatter(
        projected[shown, 0],
        projected[shown, 1],
        projected[shown, 2],
        color=BLUE,
        s=20,
        depthshade=False,
        edgecolors="white",
        linewidths=0.25,
    )
    trajectory_axis.scatter(
        *projected[0], color="white", marker="*", s=110, edgecolor=DARK_GRAY,
        linewidth=0.5, depthshade=False, zorder=5
    )
    trajectory_axis.text(
        *(1.05 * projected[0]), "$t=0$", fontsize=11, color=DARK_GRAY
    )
    trajectory_axis.set_xlabel("Projected coordinate 1", labelpad=4)
    trajectory_axis.set_ylabel("Projected coordinate 2", labelpad=4)
    trajectory_axis.set_zlabel("Projected coordinate 3", labelpad=4)
    trajectory_axis.set_title("(a) Three-dimensional projection", loc="left", pad=5)
    trajectory_axis.view_init(elev=23, azim=-54)
    trajectory_axis.set_box_aspect((1.15, 1.0, 0.82))
    trajectory_axis.locator_params(nbins=3)
    trajectory_axis.grid(True, linewidth=0.35, alpha=0.45)

    support_axis.vlines(angles, 0, weights, color=(BLUE, PURPLE), linewidth=2)
    for index, (angle, atom_weight) in enumerate(
        zip(angles, weights, strict=True), start=1
    ):
        support_axis.scatter(
            angle, atom_weight, marker="o" if index == 1 else "s",
            s=45, facecolor="white", edgecolor=DARK_GRAY, zorder=3,
        )
        support_axis.annotate(
            rf"$\theta_{index}$",
            (angle, atom_weight),
            xytext=(4, 2),
            textcoords="offset points",
            fontsize=11,
        )
    support_axis.set_xlim(0.065, 0.17)
    support_axis.set_ylim(0, 0.64)
    support_axis.set_xlabel(r"Angle $\theta$ (radians)")
    support_axis.set_ylabel("Weight")
    support_axis.set_title("(b) Two rotation angles", loc="left")
    support_axis.grid(color="#D8DCE2", linewidth=0.45, alpha=0.7)
    support_axis.spines[["top", "right"]].set_visible(False)

    decay_axis.semilogy(
        time,
        norm_squared,
        color=BLUE,
        marker="o",
        markevery=6,
        markersize=4,
        linewidth=1.7,
        label="Trajectory",
    )
    decay_axis.semilogy(
        time,
        theoretical,
        color=ORANGE,
        linestyle="--",
        linewidth=1.5,
        label=r"$q_{100}^t$",
    )
    decay_axis.set_xlabel("Iteration $t$")
    decay_axis.set_ylabel(r"$\|x_{t+1}\|^2/\|x_1\|^2$")
    decay_axis.set_title("(c) Squared distance", loc="left")
    decay_axis.grid(color="#D8DCE2", linewidth=0.45, alpha=0.7)
    decay_axis.spines[["top", "right"]].set_visible(False)
    decay_axis.legend(frameon=False, loc="upper right")

    # Constrained layout does not fully account for long rotated 3D labels.
    figure.canvas.draw()
    renderer = figure.canvas.get_renderer()
    lower_top = max(axis.get_tightbbox(renderer).y1 for axis in (support_axis, decay_axis))
    labels = (trajectory_axis.xaxis.label, trajectory_axis.yaxis.label, trajectory_axis.zaxis.label)
    if min(label.get_window_extent(renderer).y0 for label in labels) <= lower_top:
        raise AssertionError("projection-coordinate labels overlap the lower panels")

    OUTPUT.parent.mkdir(parents=True, exist_ok=True)
    figure.savefig(
        OUTPUT.with_suffix(".pdf"),
        bbox_inches="tight",
        metadata={
            "Creator": "plot_nag_kappa100_trajectory.py",
            "CreationDate": None,
        },
    )
    figure.savefig(
        OUTPUT.with_suffix(".png"),
        dpi=300,
        bbox_inches="tight",
        metadata={"Software": "plot_nag_kappa100_trajectory.py"},
    )
    if PAPER_ROOT.is_dir():
        PAPER_OUTPUT.parent.mkdir(parents=True, exist_ok=True)
        for extension in (".pdf", ".png"):
            shutil.copy2(
                OUTPUT.with_suffix(extension), PAPER_OUTPUT.with_suffix(extension)
            )
    plt.close(figure)

    print("PASS: plotted an explicitly labelled 3D projection of a 4D tail")
    print("PASS: support panel contains two positive, distinct atoms")
    print("PASS: true 4D squared norm agrees with q^t to plotting precision")
    print(f"wrote {OUTPUT.with_suffix('.pdf').relative_to(ROOT)}")
    print(f"wrote {OUTPUT.with_suffix('.png').relative_to(ROOT)}")
    if PAPER_ROOT.is_dir():
        print(f"copied PDF and PNG to {PAPER_OUTPUT.parent.relative_to(ROOT)}")


if __name__ == "__main__":
    main()


==> anc/scripts/plot/plot_nag_kappa10_tangency.py <==
#!/usr/bin/env python3
"""Illustrate the condition-ten candidate's interior polynomial contact.

Run: uv run python scripts/plot/plot_nag_kappa10_tangency.py
Uses the paper's complete coefficient table and rational root-box centers.
High-precision evaluation avoids cancellation near the stationary zero.
This is a numerical illustration, not an exact tangency/optimality certificate.
No LaTeX engine, other figure pipeline, or full rate verifier is invoked.
"""
from __future__ import annotations

import hashlib
import json
import os
from pathlib import Path
import re
import shutil
import sys
import tempfile

CACHE = Path(tempfile.gettempdir()) / "nag-kappa10-tangency-cache"
os.environ.setdefault("MPLCONFIGDIR", str(CACHE / "matplotlib"))
os.environ.setdefault("XDG_CACHE_HOME", str(CACHE))
os.environ["SOURCE_DATE_EPOCH"] = "0"

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import mpmath as mp
import numpy as np

ROOT = Path(__file__).resolve().parents[2]
sys.path.insert(0, str(ROOT / "scripts/verify"))
from verify_nag_kappa10_exposition import canonical_table_bytes, read_table

PAPER = ROOT / "papers/iclr2027_nag"
OUTPUT = ROOT / "images/nag_kappa10_tangency/nag_kappa10_tangency"
PAPER_OUTPUT = PAPER / "figures/nag_kappa10_tangency"
PRECISION = 100
BLUE, ORANGE, GRAY = "#315A76", "#A66B45", "#666666"


def read_inputs():
    rows = []
    table = read_table()
    for line in table.splitlines():
        if re.fullmatch(r"\s*\$-?\d+\$(?:\s*&\s*\$-?\d+\$){11}\s*\\\\\s*", line):
            entries = list(map(int, re.findall(r"\$(-?\d+)\$", line)))
            rows.extend(tuple(entries[i:i+4]) for i in (0, 4, 8))
    assert len(rows) == 210
    assert {(j,k) for j,k,_,_ in rows} == {(j,k) for j in range(20) for k in range(20-j)}
    assert "5(a_{jk}+b_{jk}\\sqrt{10})" in table
    box = (ROOT.parent / "main.tex").read_text().split(r"\label{eq:k10-root-box}", 1)[1]
    box = re.sub(r"\s+", "", box.split(r"\end{equation}", 1)[0])
    q_match = re.search(r"\|q-(\d+\.\d+)\|&<10\^{-([0-9]+)\}", box)
    x_match = re.search(r"\|\\chi-(\d+\.\d+)\|&<10\^{-([0-9]+)\}", box)
    assert q_match and x_match, "Could not read the manuscript's root box"
    return rows, q_match.groups(), x_match.groups()


def coefficients(rows, q, q_derivative=False):
    sqrt10 = mp.sqrt(10)
    powers = [q**k for k in range(20)]
    by_degree = [[] for _ in range(20)]
    for j,k,a,b in rows:
        value = 5*(a+b*sqrt10)
        if q_derivative:
            if k:
                by_degree[j].append(k*value*powers[k-1])
        else:
            by_degree[j].append(value*powers[k])
    return [mp.fsum(by_degree[j]) for j in range(19, -1, -1)]


def derivative(coeffs):
    degree = len(coeffs)-1
    return [(degree-i)*value for i,value in enumerate(coeffs[:-1])]


def candidate(rows, q_box, x_box):
    q_center, q_exponent = q_box
    x_center, x_exponent = x_box
    def equations(q, x):
        coeffs = coefficients(rows, q)
        return mp.polyval(coeffs,x), mp.polyval(derivative(coeffs),x)
    def jacobian(q, x):
        coeffs = coefficients(rows,q)
        dq = coefficients(rows,q,q_derivative=True)
        return mp.matrix([
            [mp.polyval(dq,x), mp.polyval(derivative(coeffs),x)],
            [mp.polyval(derivative(dq),x), mp.polyval(derivative(derivative(coeffs)),x)],
        ])
    q,x = mp.findroot(equations, (mp.mpf(q_center),mp.mpf(x_center)),
                      J=jacobian, tol=mp.mpf("1e-85"), maxsteps=30)
    assert abs(q-mp.mpf(q_center)) < mp.mpf(10)**(-int(q_exponent))
    assert abs(x-mp.mpf(x_center)) < mp.mpf(10)**(-int(x_exponent))
    assert all(abs(value) < mp.mpf("1e-75") for value in equations(q,x))
    assert 0 < q < 1 and x*x < 4*q
    coeffs = coefficients(rows,q)
    assert mp.polyval(derivative(derivative(coeffs)),x) > 0
    return q,x,coeffs


def main():
    if not __debug__:
        raise RuntimeError("Run with assertions enabled")
    mp.mp.dps = PRECISION
    rows,q_box,x_box = read_inputs()
    q,contact,coeffs = candidate(rows,q_box,x_box)
    endpoint = 2*mp.sqrt(q)
    angle = mp.acos(contact/endpoint)
    assert 0 < angle < mp.pi
    zoom_left = contact-mp.mpf("0.06")
    full_x = sorted(mp.linspace(-endpoint,endpoint,1601)+[contact])
    zoom_x = sorted(mp.linspace(zoom_left,endpoint,801)+[contact])
    full_y = [mp.polyval(coeffs,x) for x in full_x]
    zoom_y = [mp.polyval(coeffs,x) for x in zoom_x]
    assert min(full_y+zoom_y) > -mp.mpf("1e-75")
    # Endpoints and both sides of the contact: do not hide a crossing or
    # flatten the curve by clipping small/negative numerical values.
    for x in (-endpoint,endpoint,contact-mp.mpf("1e-4"),contact+mp.mpf("1e-4")):
        assert mp.polyval(coeffs,x) > 0
    assert abs(mp.polyval(coeffs,contact)) < mp.mpf("1e-75")

    plt.rcParams.update({
        "text.usetex": False,
        "font.family": "STIXGeneral",
        "mathtext.fontset": "stix",
        "font.size": 10,
        "axes.titlesize": 11,
        "axes.labelsize": 11,
        "xtick.labelsize": 9,
        "ytick.labelsize": 9,
        "pdf.fonttype": 42,
    })
    figure,axes = plt.subplots(1,2,figsize=(7.0,3.35),constrained_layout=True)
    end,star = float(endpoint),float(contact)
    for ax,xs,ys in zip(axes,(full_x,zoom_x),(full_y,zoom_y),strict=True):
        xx,yy = np.array(list(map(float,xs))),np.array(list(map(float,ys)))
        assert np.isfinite(xx).all() and np.isfinite(yy).all()
        ax.plot(xx,yy,color=BLUE,linewidth=1.7,zorder=3)
        ax.axhline(0,color=GRAY,linewidth=0.8)
        ax.axvline(star,color=ORANGE,linestyle=":",linewidth=1.1)
        ax.axvline(end,color=GRAY,linestyle="--",linewidth=0.9)
        ax.scatter([star],[float(mp.polyval(coeffs,contact))],color=ORANGE,s=28,zorder=5)
        ax.set_ylim(-0.045*max(yy),1.12*max(yy))
        ax.set_xlabel(r"$\chi$")
        ax.set_ylabel(r"$P(q_{10},\chi)$")
        ax.grid(color="#D8DCE2",linewidth=0.45,alpha=0.65)
        ax.spines[["top","right"]].set_visible(False)
        ax.ticklabel_format(axis="y",style="sci",scilimits=(-3,4),useMathText=True)
        ax.ticklabel_format(axis="x",useOffset=False)

    axes[0].set_title("(a) Full allowed interval",loc="left")
    axes[0].axvline(-end,color=GRAY,linestyle="--",linewidth=0.9)
    axes[0].axvspan(float(zoom_left),end,color=BLUE,alpha=0.08,zorder=0)
    axes[0].set_xlim(-end-0.025,end+0.025)
    axes[0].set_xticks([-end,-0.75,0,0.75,end],
                       [r"$-2\sqrt{q_{10}}$","−0.75","0","0.75",r"$2\sqrt{q_{10}}$"])
    axes[0].annotate(r"$\chi_\star$",(star,0),xytext=(-12,45),textcoords="offset points",
                     color=ORANGE,ha="right",arrowprops={"arrowstyle":"->","color":ORANGE,"lw":0.8})
    axes[1].set_title("(b) Zoom near the interior contact",loc="left")
    axes[1].set_xlim(float(zoom_left),end+0.003)
    axes[1].set_xticks([1.40,1.425,1.45,1.475,1.50], ["1.400","1.425","1.450","1.475","1.500"])
    axes[1].text(0.86,0.97,r"$\chi=2\sqrt{q_{10}}$"+"\n"+r"$(\theta=0)$",
                 transform=axes[1].transAxes,ha="right",va="top",color=GRAY)
    axes[1].annotate(
        rf"$\chi_\star\approx {float(contact):.5f}$"+"\n"+rf"$\theta_\star\approx {float(angle):.4f}\,\mathrm{{rad}}$",
        (star,0),xytext=(0.04,0.50),textcoords="axes fraction",color=ORANGE,
        ha="left",va="center",arrowprops={"arrowstyle":"->","color":ORANGE,"lw":0.8})
    figure.suptitle(rf"Fixed candidate $q=q_{{10}}\approx {float(q):.9f}$",fontsize=12)

    OUTPUT.parent.mkdir(parents=True,exist_ok=True)
    PAPER_OUTPUT.parent.mkdir(parents=True,exist_ok=True)
    figure.savefig(OUTPUT.with_suffix(".pdf"),bbox_inches="tight",
                   metadata={"Creator":Path(__file__).name,"CreationDate":None,"ModDate":None})
    figure.savefig(OUTPUT.with_suffix(".png"),dpi=300,bbox_inches="tight",
                   metadata={"Software":Path(__file__).name})
    plt.close(figure)
    for ext in (".pdf",".png"):
        shutil.copyfile(OUTPUT.with_suffix(ext),PAPER_OUTPUT.with_suffix(ext))
    record = {
        "purpose":"Numerical illustration only; not a tangency or optimality certificate",
        "precision_decimal_digits":PRECISION,
        "q":mp.nstr(q,90),"chi_star":mp.nstr(contact,90),"theta_star":mp.nstr(angle,90),
        "allowed_interval":[mp.nstr(-endpoint,90),mp.nstr(endpoint,90)],
        "zoom_interval":[mp.nstr(zoom_left,90),mp.nstr(endpoint,90)],
        "coefficient_table_sha256":hashlib.sha256(canonical_table_bytes()).hexdigest(),
        "sample_counts":[len(full_x),len(zoom_x)],
        "root_residual":mp.nstr(mp.polyval(coeffs,contact),12),
        "derivative_residual":mp.nstr(mp.polyval(derivative(coeffs),contact),12),
        "matplotlib":matplotlib.__version__,"mpmath":mp.__version__,
        "text_usetex":False,
    }
    OUTPUT.with_suffix(".json").write_text(json.dumps(record,indent=2)+"\n")
    print(f"Saved PDF and PNG: {OUTPUT.relative_to(ROOT)}")
    print(f"Copied to {PAPER_OUTPUT.parent.relative_to(ROOT)}")
    print(f"q={float(q):.12f}; chi={float(contact):.12f}; theta={float(angle):.8f} rad")


if __name__ == "__main__":
    main()


==> anc/scripts/plot/plot_nag_radical_tangency.py <==
#!/usr/bin/env python3
"""Illustrate the zero-valued maximum in the radical-obstruction example.

Run: uv run python scripts/plot/plot_nag_radical_tangency.py
Read literal data, without executing the existing exact certificate. Refine
C_5=C_6=0 numerically, fix q AND the resulting cycle weight, and evaluate Phi
directly. No clipping, imposed double root, or LaTeX engine is used. This is
an illustration, not a replacement for exact isolation or interval sign proofs.
"""
from __future__ import annotations

import ast
import hashlib
import json
import os
from pathlib import Path
import shutil
import tempfile

CACHE = Path(tempfile.gettempdir()) / "nag-radical-tangency-cache"
os.environ.setdefault("MPLCONFIGDIR", str(CACHE / "matplotlib"))
os.environ.setdefault("XDG_CACHE_HOME", str(CACHE))
os.environ["SOURCE_DATE_EPOCH"] = "0"

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import mpmath as mp
import numpy as np

ROOT = Path(__file__).resolve().parents[2]
CERTIFICATE = ROOT / "code/scripts/verify_nag_mixed_cycle_example.py"
OUTPUT = ROOT / "images/nag_radical_tangency/nag_radical_tangency"
PAPER_OUTPUT = ROOT / "papers/iclr2027_nag/figures/nag_radical_tangency"
PRECISION = 120
S_RATIO = (1421, 1250)
ACTIVE_INDICES = (5, 6)
BLUE, ORANGE, GRAY = "#315A76", "#A66B45", "#666666"


def read_inputs():
    source = CERTIFICATE.read_bytes()
    wanted = {"Q_CENTER", "X_CENTER", "ROOT_RADIUS"}
    literals = {}
    parameter = None
    for node in ast.parse(source).body:
        if not isinstance(node, ast.Assign) or len(node.targets) != 1:
            continue
        target = node.targets[0]
        if not isinstance(target, ast.Name):
            continue
        if target.id in wanted:
            literals[target.id] = ast.literal_eval(node.value)
        elif target.id == "S_VALUE":
            assert isinstance(node.value, ast.Call)
            assert ast.unparse(node.value.func) == "sp.Rational"
            assert not node.value.keywords
            parameter = tuple(ast.literal_eval(arg) for arg in node.value.args)
    assert set(literals) == wanted and parameter == S_RATIO
    return literals, hashlib.sha256(source).hexdigest()


def cycles(q, x):
    """Return C_5, C_6 and their x-derivatives by a real power recurrence.

    p(z)=-(q^2-2*a*q*z+a^2*z^2)/((s^2-1)*(q-a*x+a^2)^2).
    No square root of q-x^2/4 is needed, including at the two real endpoints.
    """
    if not 0 < q < 1:
        raise ValueError("The contraction factor must lie strictly between zero and one")
    s = mp.mpf(S_RATIO[0])/S_RATIO[1]
    a = 1-1/s
    denominator = q-a*x+a*a
    if denominator == 0:
        raise ValueError("Singular transfer denominator")
    powers, derivatives = [mp.mpf(2), x], [mp.mpf(0), mp.mpf(1)]
    for j in range(1, max(ACTIVE_INDICES)+2):
        powers.append(x*powers[j]-q*powers[j-1])
        derivatives.append(powers[j]+x*derivatives[j]-q*derivatives[j-1])
    def numerator(j, values):
        return (q*q*values[j]-2*a*q*values[j+1]+a*a*values[j+2])/2
    h0, dh0 = numerator(0, powers), numerator(0, derivatives)
    reverse_one = ((q*q+a*a*q)*x-4*a*q*q)/2
    dreverse_one = (q*q+a*a*q)/2
    factor = -1/((s*s-1)*denominator**2)
    dfactor = 2*a*factor/denominator
    values, slopes = [], []
    for m in ACTIVE_INDICES:
        geometric_sum = mp.fsum(q**j for j in range(m))
        value = (h0-reverse_one)*geometric_sum+q**m*h0-numerator(m, powers)
        slope = (dh0-dreverse_one)*geometric_sum+q**m*dh0-numerator(m, derivatives)
        values.append(factor*value)
        slopes.append(dfactor*value+factor*slope)
    return values, slopes


def phi(q, x, weight):
    values, slopes = cycles(q, x)
    weights = (weight, 1-weight)
    return mp.fdot(weights, values), mp.fdot(weights, slopes)


def candidate(literals):
    initial = tuple(mp.mpf(literals[key]) for key in ("Q_CENTER", "X_CENTER"))
    q, x = mp.findroot(lambda q, x: cycles(q, x)[0], initial,
                       tol=mp.mpf("1e-110"), maxsteps=20)
    assert all(abs(a-b) < mp.mpf(literals["ROOT_RADIUS"])
               for a, b in zip((q, x), initial, strict=True))
    values, slopes = cycles(q, x)
    assert max(map(abs, values)) < mp.mpf("1e-95")
    weight = slopes[1]/(slopes[1]-slopes[0])
    s = mp.mpf(S_RATIO[0])/S_RATIO[1]
    assert (1-1/s)**2 < q < 1 and 0 < weight < 1
    assert -2*mp.sqrt(q) < x < 2*mp.sqrt(q)
    assert max(map(abs, phi(q, x, weight))) < mp.mpf("1e-95")
    assert mp.diff(lambda value: phi(q, value, weight)[1], x) < -100
    # The weight is held fixed in this partial derivative, just as in the paper.
    assert mp.diff(lambda value: phi(value, x, weight)[0], q) < -300
    for offset in (mp.mpf("-1e-4"), mp.mpf("1e-4")):
        assert phi(q, x+offset, weight)[0] < 0
    return q, x, weight


def main():
    if not __debug__:
        raise RuntimeError("Run with assertions enabled")
    mp.mp.dps = PRECISION
    literals, certificate_hash = read_inputs()
    q, contact, weight = candidate(literals)
    endpoint = 2*mp.sqrt(q)
    angle = mp.acos(contact/endpoint)
    zoom_left, zoom_right = contact-mp.mpf("0.04"), contact+mp.mpf("0.04")
    assert -endpoint < zoom_left < contact < zoom_right < endpoint
    full_x = sorted(mp.linspace(-endpoint, endpoint, 1601)+[contact])
    zoom_x = sorted(mp.linspace(zoom_left, zoom_right, 801)+[contact])
    full_y = [phi(q, x, weight)[0] for x in full_x]
    zoom_y = [phi(q, x, weight)[0] for x in zoom_x]
    assert max(full_y+zoom_y) < mp.mpf("1e-95")
    assert phi(q, -endpoint, weight)[0] < 0 and phi(q, endpoint, weight)[0] < 0

    plt.rcParams.update({
        "text.usetex": False, "font.family": "STIXGeneral", "mathtext.fontset": "stix",
        "font.size": 10, "axes.titlesize": 11, "axes.labelsize": 11,
        "xtick.labelsize": 9, "ytick.labelsize": 9, "pdf.fonttype": 42,
    })
    figure, axes = plt.subplots(1, 2, figsize=(7.0, 3.35), constrained_layout=True)
    for ax, xs, ys in zip(axes, (full_x, zoom_x), (full_y, zoom_y), strict=True):
        xx, yy = np.asarray(list(map(float, xs))), np.asarray(list(map(float, ys)))
        assert np.isfinite(xx).all() and np.isfinite(yy).all()
        ax.plot(xx, yy, color=BLUE, linewidth=1.7, zorder=3)
        ax.axhline(0, color=GRAY, linewidth=0.8)
        ax.axvline(float(contact), color=ORANGE, linestyle=":", linewidth=1.1, ymax=0.82)
        ax.scatter([float(contact)], [float(phi(q, contact, weight)[0])],
                   color=ORANGE, s=28, zorder=5)
        scale = -min(yy)
        assert scale > 0
        ax.set_ylim(-1.12*scale, 0.25*scale)
        ax.set_xlabel(r"$\chi$")
        ax.set_ylabel(r"$\Phi_\dagger(q_\dagger,\chi)$")
        ax.grid(color="#D8DCE2", linewidth=0.45, alpha=0.65)
        ax.spines[["top", "right"]].set_visible(False)
        ax.ticklabel_format(axis="y", style="sci", scilimits=(-3, 4), useMathText=True)
        ax.ticklabel_format(axis="x", useOffset=False)

    end = float(endpoint)
    axes[0].set_title("(a) Full allowed interval", loc="left", y=1.09)
    for value in (-end, end):
        axes[0].axvline(value, color=GRAY, linestyle="--", linewidth=0.9)
    axes[0].axvspan(float(zoom_left), float(zoom_right), color=BLUE, alpha=0.12, zorder=0)
    axes[0].set_xlim(-end-0.007, end+0.007)
    axes[0].set_xticks([-end, -0.15, 0, 0.15, end],
                       [r"$-2\sqrt{q_\dagger}$", "−0.15", "0", "0.15", r"$2\sqrt{q_\dagger}$"])
    axes[0].annotate("Contact\n(enlarged at right)", (float(contact), 0),
                     xytext=(0.47, 0.49), textcoords="axes fraction", color=GRAY,
                     ha="center", arrowprops={"arrowstyle": "->", "color": GRAY, "lw": 0.8})
    axes[1].set_title("(b) Zoom near the contact", loc="left", y=1.09)
    axes[1].set_xlim(float(zoom_left), float(zoom_right))
    axes[1].set_xticks([0.22, 0.24, 0.26, 0.28])
    axes[1].annotate(
        rf"$\chi_\dagger\approx {float(contact):.5f}$"+"\n"+
        rf"$\theta_\dagger\approx {float(angle):.4f}\,\mathrm{{rad}}$",
        (float(contact), 0), xytext=(0.04, 0.97), textcoords="axes fraction",
        color=ORANGE, ha="left", va="top",
        arrowprops={"arrowstyle": "->", "color": ORANGE, "lw": 0.8})
    figure.suptitle(
        rf"Fixed $q=q_\dagger\approx {float(q):.9f}$ and $\lambda_\dagger\approx {float(weight):.6f}$",
        fontsize=12)
    OUTPUT.parent.mkdir(parents=True, exist_ok=True)
    PAPER_OUTPUT.parent.mkdir(parents=True, exist_ok=True)
    figure.savefig(OUTPUT.with_suffix(".pdf"), bbox_inches="tight",
                   metadata={"Creator": Path(__file__).name, "CreationDate": None, "ModDate": None})
    figure.savefig(OUTPUT.with_suffix(".png"), dpi=300, bbox_inches="tight",
                   metadata={"Software": Path(__file__).name})
    plt.close(figure)
    for ext in (".pdf", ".png"):
        shutil.copyfile(OUTPUT.with_suffix(ext), PAPER_OUTPUT.with_suffix(ext))
    record = {
        "purpose": "Numerical illustration only; not an exact root, sign or optimality certificate",
        "precision_decimal_digits": PRECISION,
        "coordinate_symbol": r"\chi",
        "function_symbol": r"\Phi_\dagger",
        "certificate_source": str(CERTIFICATE.relative_to(ROOT)),
        "certificate_source_sha256": certificate_hash,
        "parameter_s": list(S_RATIO),
        "root_box_centers": [literals["Q_CENTER"], literals["X_CENTER"]],
        "root_box_radius": literals["ROOT_RADIUS"],
        "q": mp.nstr(q, 110), "contact_coordinate": mp.nstr(contact, 110),
        "rotation_angle": mp.nstr(angle, 110), "cycle_weight": mp.nstr(weight, 110),
        "allowed_interval": [mp.nstr(-endpoint, 110), mp.nstr(endpoint, 110)],
        "zoom_interval": [mp.nstr(zoom_left, 110), mp.nstr(zoom_right, 110)],
        "sample_counts": [len(full_x), len(zoom_x)],
        "contact_value_and_slope": [mp.nstr(value, 12) for value in phi(q, contact, weight)],
        "contact_curvature": mp.nstr(mp.diff(lambda x: phi(q, x, weight)[1], contact), 12),
        "q_derivative_fixed_weight": mp.nstr(mp.diff(lambda value: phi(value, contact, weight)[0], q), 12),
        "maximum_system_residual": mp.nstr(max(map(abs, cycles(q, contact)[0])), 12),
        "minimum_sample_values": [mp.nstr(min(values), 12) for values in (full_y, zoom_y)],
        "maximum_sample_value": mp.nstr(max(full_y+zoom_y), 12),
        "matplotlib": matplotlib.__version__, "mpmath": mp.__version__, "text_usetex": False,
    }
    OUTPUT.with_suffix(".json").write_text(json.dumps(record, indent=2)+"\n")
    print(f"Saved PDF/PNG: {OUTPUT.relative_to(ROOT)}; copies in {PAPER_OUTPUT.parent.relative_to(ROOT)}")
    print(f"q={float(q):.12f}; chi={float(contact):.12f}; angle={float(angle):.12f} rad")
    print(f"Fixed weight={float(weight):.12f}; full/zoom minima={record['minimum_sample_values']}")
    print(f"Contact curvature={record['contact_curvature']}; q derivative={record['q_derivative_fixed_weight']}")
    print(f"Maximum two-equation residual: {record['maximum_system_residual']}")


if __name__ == "__main__":
    main()


==> anc/scripts/plot/plot_nag_rate_curve.py <==
#!/usr/bin/env python3
"""Plot the exact-variational standard-NAG contraction curve.

The decimal curve nodes are generated and audited by
``scripts/verify/verify_nag_rate_curve.py``.  The values at kappa=1, 10, and
100 use an analytic identity or exact computer-assisted algebraic
certificates.  Other nodes are numerical evaluations of the exact variational
formula, not exact decimal certificates.

Run from the repository root:

    uv run python scripts/plot/plot_nag_rate_curve.py
"""

from __future__ import annotations

import csv
import math
import os
from pathlib import Path
import shutil
import tempfile

PLOT_CACHE = Path(tempfile.gettempdir()) / "nag-rate-curve-plot-cache"
PLOT_CACHE.mkdir(parents=True, exist_ok=True)
os.environ.setdefault("MPLCONFIGDIR", str(PLOT_CACHE / "matplotlib"))
os.environ.setdefault("XDG_CACHE_HOME", str(PLOT_CACHE))
os.environ["SOURCE_DATE_EPOCH"] = "0"

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np


ROOT = Path(__file__).resolve().parents[2]
DATA = ROOT / "images/nag_rate_curve/nag_rate_curve.csv"
OUTPUT = ROOT / "images/nag_rate_curve/nag_rate_curve"
PAPER_ROOT = ROOT / "papers/iclr2027_nag"
PAPER_OUTPUT = PAPER_ROOT / "figures/nag_rate_curve"

BLUE = "#315A76"
ORANGE = "#A66B45"
PURPLE = "#75627E"
GREEN = "#64816B"
DARK_GRAY = "#333333"


def load_rows() -> list[dict[str, str]]:
    with DATA.open(newline="") as source:
        rows = list(csv.DictReader(source))
    if len(rows) < 20:
        raise AssertionError("rate-curve data are unexpectedly sparse")
    return rows


def main() -> None:
    rows = load_rows()
    kappa = np.asarray([float(row["kappa"]) for row in rows])
    factor = np.asarray([float(row["factor"]) for row in rows])
    quadratic = np.asarray([float(row["quadratic_factor"]) for row in rows])
    gannot = np.asarray([float(row["gannot_upper"]) for row in rows])
    classical = np.asarray([float(row["classical_upper"]) for row in rows])
    statuses = [row["status"] for row in rows]

    if kappa[0] != 1.0 or kappa[-1] != 1000.0:
        raise AssertionError("curve must cover the full valid domain requested")
    if np.any(np.diff(kappa) <= 0) or np.any(np.diff(factor) < -2e-8):
        raise AssertionError("curve nodes must increase in kappa and factor")
    if np.any(factor + 2e-12 < quadratic):
        raise AssertionError("variational curve fell below the quadratic mode")
    if np.any(factor > gannot + 2e-12) or np.any(gannot > classical + 2e-12):
        raise AssertionError("analytic rate ordering failed")

    exact = np.asarray(
        [status in {"exact", "exact-computer-assisted"} for status in statuses]
    )
    exact_kappas = set(kappa[exact])
    if exact_kappas != {1.0, 10.0, 100.0}:
        raise AssertionError(f"unexpected exact-value set: {exact_kappas}")

    plt.rcParams.update(
        {
            "text.usetex": True,
            "font.family": "serif",
            "font.serif": ["Computer Modern Roman"],
            "font.size": 11,
            "axes.titlesize": 11,
            "axes.labelsize": 11,
            "legend.fontsize": 10,
            "xtick.labelsize": 10,
            "ytick.labelsize": 10,
            "axes.spines.top": False,
            "axes.spines.right": False,
            "pdf.fonttype": 42,
        }
    )

    figure = plt.figure(figsize=(6.5, 2.9), layout="constrained")
    rate_axis, deficit_axis, gap_axis = figure.subplots(1, 3)

    for axis in (rate_axis, deficit_axis, gap_axis):
        axis.set_xscale("log")
        axis.set_xlim(1.0, 1e3)
        axis.set_axisbelow(True)
        axis.grid(which="major", color="0.88", linewidth=0.5)

    rate_axis.plot(
        kappa,
        classical,
        color=DARK_GRAY,
        linestyle="-.",
        linewidth=1.5,
        label="Classical",
    )
    rate_axis.plot(
        kappa,
        quadratic,
        color=GREEN,
        linestyle=":",
        linewidth=1.8,
        label="Quadratic",
    )
    rate_axis.plot(
        kappa,
        factor,
        color=BLUE,
        marker="o",
        markevery=2,
        markersize=4,
        markeredgewidth=0.0,
        linewidth=1.8,
        label="Exact (numerical)",
        zorder=4,
    )
    # Draw the close Gannot curve last and use hollow markers so it remains
    # visible even where the two curves nearly coincide.
    rate_axis.plot(
        kappa,
        gannot,
        color=ORANGE,
        linestyle="--",
        linewidth=1.45,
        marker="^",
        markevery=2,
        markersize=5,
        markerfacecolor="white",
        markeredgecolor=ORANGE,
        markeredgewidth=0.9,
        label="Gannot's upper bound",
        zorder=5,
    )
    rate_axis.set_ylim(-0.025, 1.025)
    rate_axis.set_xlabel(r"Condition number $\kappa$")
    rate_axis.set_ylabel(r"Factor $q$")
    rate_axis.set_title("(a) Convergence factor", loc="left")

    positive = kappa >= 1.0
    deficit = 1.0 - factor
    gannot_gap = gannot - factor
    if np.min(gannot_gap) < -2e-9:
        raise AssertionError("evaluated factor exceeds Gannot's upper curve")
    deficit_axis.plot(
        kappa[positive],
        deficit[positive],
        color=BLUE,
        marker="o",
        markevery=2,
        markersize=4,
        markeredgewidth=0.0,
        linewidth=1.8,
        label=r"$1-q_\star(\sqrt\kappa)$",
    )
    asymptotic_kappa = np.geomspace(10.0, 1000.0, 300)
    deficit_axis.plot(
        kappa,
        1.0 - gannot,
        color=ORANGE,
        linestyle="--",
        linewidth=1.25,
        marker="^",
        markevery=2,
        markersize=5,
        markerfacecolor="white",
        markeredgewidth=0.8,
        label=r"$1-q_{\rm G}$",
        zorder=4,
    )
    deficit_axis.plot(
        asymptotic_kappa,
        4.0 / (3.0 * np.sqrt(asymptotic_kappa)),
        color=DARK_GRAY,
        linestyle=":",
        linewidth=1.6,
        label=r"$4/(3\sqrt{\kappa})$",
    )
    deficit_axis.set_yscale("log")
    deficit_axis.set_ylim(3e-2, 1.3)
    deficit_axis.set_ylabel(r"$1-q$")
    deficit_axis.set_xlabel(r"Condition number $\kappa$")
    deficit_axis.set_title("(b) Asymptotic behavior", loc="left")

    # The published upper bound is too tight for its separation from the exact
    # curve to be resolved on the main axes.  Display that numerical gap
    # directly rather than suggesting that the two formulas are identical.
    gap_axis.plot(
        kappa[1:],
        1000.0 * gannot_gap[1:],
        color=PURPLE,
        linewidth=1.6,
        marker="o",
        markevery=3,
        markersize=4,
    )
    gap_axis.set_xlim(1.0, 1e3)
    gap_axis.set_ylim(0.0, 1.1 * float(np.max(1000.0 * gannot_gap)))
    gap_axis.set_yticks([0.5, 1.0, 1.5])
    gap_axis.set_title("(c) Upper-bound gap", loc="left")
    gap_axis.set_ylabel(r"$10^3(q_{\rm G}-q_\star(\sqrt\kappa))$")
    gap_axis.set_xlabel(r"Condition number $\kappa$")
    # Share the curve labels across panels so legends do not cover the data.
    handles, labels = rate_axis.get_legend_handles_labels()
    asymptotic_handles, asymptotic_labels = deficit_axis.get_legend_handles_labels()
    figure.legend(
        handles + asymptotic_handles[-1:],
        labels + asymptotic_labels[-1:],
        loc="outside lower center",
        ncols=3,
        frameon=False,
        handlelength=2.3,
    )
    OUTPUT.parent.mkdir(parents=True, exist_ok=True)
    figure.savefig(
        OUTPUT.with_suffix(".pdf"),
        bbox_inches="tight",
        metadata={"Creator": "plot_nag_rate_curve.py", "CreationDate": None},
    )
    figure.savefig(
        OUTPUT.with_suffix(".png"),
        dpi=300,
        bbox_inches="tight",
        metadata={"Software": "plot_nag_rate_curve.py"},
    )
    if PAPER_ROOT.is_dir():
        PAPER_OUTPUT.parent.mkdir(parents=True, exist_ok=True)
        for extension in (".pdf", ".png"):
            shutil.copy2(
                OUTPUT.with_suffix(extension), PAPER_OUTPUT.with_suffix(extension)
            )
    plt.close(figure)

    large_constant = deficit[-1] * math.sqrt(kappa[-1])
    print(f"PASS: plotted {len(rows)} ordered valid-domain nodes")
    print("PASS: exact values are used at kappa=1, 10, and 100")
    print(
        f"PASS: (1-q(1000))*sqrt(1000)={large_constant:.12g}; "
        "asymptotic target is 4/3"
    )
    print(f"PASS: maximum displayed Gannot gap={np.max(gannot_gap):.12g}")
    print(f"wrote {OUTPUT.with_suffix('.pdf').relative_to(ROOT)}")
    print(f"wrote {OUTPUT.with_suffix('.png').relative_to(ROOT)}")
    if PAPER_ROOT.is_dir():
        print(f"copied PDF and PNG to {PAPER_OUTPUT.parent.relative_to(ROOT)}")


if __name__ == "__main__":
    main()


==> anc/scripts/verify/nag_q_radical_certificate.toml <==
# Generated by verify_nag_q_algebra.py --resultant --write-certificate.
# Replayed independently with finite-field arithmetic in verify_nag_q_reformulation.jl.
schema_version = 1
parameter_s = "1421/1250"
parameter_a = "171/1421"
degree = 20
root_center = "0.02591775783835259616240790499274176113416139184575415200141600967624520653075713684637"
root_radius = "1e-72"
coefficient_sha256 = "3f39575eaf05f49a1c10f80b9b9dcadb3106557935579780745655ec92d33b5a"
coefficients_descending = ["265994468953997804783976976", "807144202358229947702699124", "1612480889879987742825308665", "2946256217869261342444311626", "4820345226837491495536334889", "6720011736645743438628341186", "8515544960311467977164916002", "10093745217537977492178754770", "10921704964320530460147150207", "10853408849668692979789731558", "9752173559218132978619645698", "8189861320519662192293565908", "6349950181251294444105843789", "4197340353548692377246982409", "2364361116661553108814131398", "1329224037648399967202081163", "525722768550046707732034423", "-27937412603949322688243409", "401307772246057263077361", "-1444247861804047301319", "731086699811838561"]

[[reductions]]
prime = 13
unit = 9
degrees = [1, 19]
factors_ascending = [[4, 1], [10, 6, 5, 3, 9, 9, 3, 10, 7, 6, 2, 3, 11, 4, 7, 4, 4, 8, 4, 1]]

[[reductions]]
prime = 107
unit = 102
degrees = [1, 1, 2, 3, 13]
factors_ascending = [[55, 1], [91, 1], [13, 39, 1], [46, 51, 80, 1], [46, 51, 3, 35, 15, 74, 97, 53, 2, 89, 67, 88, 57, 1]]

[[reductions]]
prime = 223
unit = 124
degrees = [20]
factors_ascending = [[166, 110, 22, 32, 1, 68, 7, 197, 106, 11, 159, 204, 222, 27, 123, 201, 166, 179, 65, 95, 1]]


==> anc/scripts/verify/nag_rate_extensions_certificate.json <==
{
  "schema": 1,
  "resultant_scalar": "-2",
  "H_terms_a_q_coefficient": [
    [
      8,
      16,
      "1"
    ],
    [
      8,
      15,
      "-19"
    ],
    [
      8,
      14,
      "-9"
    ],
    [
      8,
      13,
      "-8"
    ],
    [
      8,
      12,
      "-1"
    ],
    [
      8,
      10,
      "1"
    ],
    [
      8,
      9,
      "26"
    ],
    [
      8,
      8,
      "18"
    ],
    [
      8,
      7,
      "26"
    ],
    [
      8,
      6,
      "1"
    ],
    [
      8,
      4,
      "-1"
    ],
    [
      8,
      3,
      "-8"
    ],
    [
      8,
      2,
      "-9"
    ],
    [
      8,
      1,
      "-19"
    ],
    [
      8,
      0,
      "1"
    ],
    [
      7,
      16,
      "-36"
    ],
    [
      7,
      15,
      "124"
    ],
    [
      7,
      14,
      "224"
    ],
    [
      7,
      13,
      "272"
    ],
    [
      7,
      12,
      "560"
    ],
    [
      7,
      11,
      "720"
    ],
    [
      7,
      10,
      "880"
    ],
    [
      7,
      9,
      "928"
    ],
    [
      7,
      8,
      "928"
    ],
    [
      7,
      7,
      "880"
    ],
    [
      7,
      6,
      "720"
    ],
    [
      7,
      5,
      "560"
    ],
    [
      7,
      4,
      "272"
    ],
    [
      7,
      3,
      "224"
    ],
    [
      7,
      2,
      "124"
    ],
    [
      7,
      1,
      "-36"
    ],
    [
      6,
      17,
      "-24"
    ],
    [
      6,
      16,
      "326"
    ],
    [
      6,
      15,
      "366"
    ],
    [
      6,
      14,
      "282"
    ],
    [
      6,
      13,
      "682"
    ],
    [
      6,
      12,
      "772"
    ],
    [
      6,
      11,
      "636"
    ],
    [
      6,
      10,
      "696"
    ],
    [
      6,
      9,
      "808"
    ],
    [
      6,
      8,
      "696"
    ],
    [
      6,
      7,
      "636"
    ],
    [
      6,
      6,
      "772"
    ],
    [
      6,
      5,
      "682"
    ],
    [
      6,
      4,
      "282"
    ],
    [
      6,
      3,
      "366"
    ],
    [
      6,
      2,
      "326"
    ],
    [
      6,
      1,
      "-24"
    ],
    [
      5,
      17,
      "284"
    ],
    [
      5,
      16,
      "-296"
    ],
    [
      5,
      15,
      "-1036"
    ],
    [
      5,
      14,
      "-1336"
    ],
    [
      5,
      13,
      "-2416"
    ],
    [
      5,
      12,
      "-3696"
    ],
    [
      5,
      11,
      "-4836"
    ],
    [
      5,
      10,
      "-4756"
    ],
    [
      5,
      9,
      "-4756"
    ],
    [
      5,
      8,
      "-4836"
    ],
    [
      5,
      7,
      "-3696"
    ],
    [
      5,
      6,
      "-2416"
    ],
    [
      5,
      5,
      "-1336"
    ],
    [
      5,
      4,
      "-1036"
    ],
    [
      5,
      3,
      "-296"
    ],
    [
      5,
      2,
      "284"
    ],
    [
      4,
      18,
      "76"
    ],
    [
      4,
      17,
      "-639"
    ],
    [
      4,
      16,
      "-1234"
    ],
    [
      4,
      15,
      "-1493"
    ],
    [
      4,
      14,
      "-2374"
    ],
    [
      4,
      13,
      "-3118"
    ],
    [
      4,
      12,
      "-3563"
    ],
    [
      4,
      11,
      "-3728"
    ],
    [
      4,
      10,
      "-3734"
    ],
    [
      4,
      9,
      "-3728"
    ],
    [
      4,
      8,
      "-3563"
    ],
    [
      4,
      7,
      "-3118"
    ],
    [
      4,
      6,
      "-2374"
    ],
    [
      4,
      5,
      "-1493"
    ],
    [
      4,
      4,
      "-1234"
    ],
    [
      4,
      3,
      "-639"
    ],
    [
      4,
      2,
      "76"
    ],
    [
      3,
      18,
      "-352"
    ],
    [
      3,
      17,
      "-268"
    ],
    [
      3,
      16,
      "252"
    ],
    [
      3,
      15,
      "672"
    ],
    [
      3,
      14,
      "1576"
    ],
    [
      3,
      13,
      "2864"
    ],
    [
      3,
      12,
      "4068"
    ],
    [
      3,
      11,
      "4452"
    ],
    [
      3,
      10,
      "4452"
    ],
    [
      3,
      9,
      "4068"
    ],
    [
      3,
      8,
      "2864"
    ],
    [
      3,
      7,
      "1576"
    ],
    [
      3,
      6,
      "672"
    ],
    [
      3,
      5,
      "252"
    ],
    [
      3,
      4,
      "-268"
    ],
    [
      3,
      3,
      "-352"
    ],
    [
      2,
      19,
      "-64"
    ],
    [
      2,
      18,
      "200"
    ],
    [
      2,
      17,
      "702"
    ],
    [
      2,
      16,
      "1378"
    ],
    [
      2,
      15,
      "2462"
    ],
    [
      2,
      14,
      "3736"
    ],
    [
      2,
      13,
      "4940"
    ],
    [
      2,
      12,
      "5760"
    ],
    [
      2,
      11,
      "6056"
    ],
    [
      2,
      10,
      "5760"
    ],
    [
      2,
      9,
      "4940"
    ],
    [
      2,
      8,
      "3736"
    ],
    [
      2,
      7,
      "2462"
    ],
    [
      2,
      6,
      "1378"
    ],
    [
      2,
      5,
      "702"
    ],
    [
      2,
      4,
      "200"
    ],
    [
      2,
      3,
      "-64"
    ],
    [
      1,
      19,
      "112"
    ],
    [
      1,
      18,
      "280"
    ],
    [
      1,
      17,
      "504"
    ],
    [
      1,
      16,
      "896"
    ],
    [
      1,
      15,
      "1344"
    ],
    [
      1,
      14,
      "1736"
    ],
    [
      1,
      13,
      "2072"
    ],
    [
      1,
      12,
      "2296"
    ],
    [
      1,
      11,
      "2296"
    ],
    [
      1,
      10,
      "2072"
    ],
    [
      1,
      9,
      "1736"
    ],
    [
      1,
      8,
      "1344"
    ],
    [
      1,
      7,
      "896"
    ],
    [
      1,
      6,
      "504"
    ],
    [
      1,
      5,
      "280"
    ],
    [
      1,
      4,
      "112"
    ],
    [
      0,
      20,
      "16"
    ],
    [
      0,
      19,
      "36"
    ],
    [
      0,
      18,
      "61"
    ],
    [
      0,
      17,
      "107"
    ],
    [
      0,
      16,
      "162"
    ],
    [
      0,
      15,
      "206"
    ],
    [
      0,
      14,
      "247"
    ],
    [
      0,
      13,
      "282"
    ],
    [
      0,
      12,
      "291"
    ],
    [
      0,
      11,
      "282"
    ],
    [
      0,
      10,
      "247"
    ],
    [
      0,
      9,
      "206"
    ],
    [
      0,
      8,
      "162"
    ],
    [
      0,
      7,
      "107"
    ],
    [
      0,
      6,
      "61"
    ],
    [
      0,
      5,
      "36"
    ],
    [
      0,
      4,
      "16"
    ]
  ],
  "discriminant_unit": "16",
  "discriminant_factors": [
    {
      "degree": 1,
      "multiplicity": 52,
      "coefficients_descending": [
        "1",
        "0"
      ]
    },
    {
      "degree": 24,
      "multiplicity": 2,
      "coefficients_descending": [
        "162",
        "-216",
        "-3483",
        "-9096",
        "9887",
        "176488",
        "835393",
        "2585180",
        "6083143",
        "11595180",
        "18407825",
        "24639064",
        "27926575",
        "26753976",
        "21441171",
        "14117812",
        "7404692",
        "2943488",
        "822336",
        "170304",
        "73472",
        "72192",
        "48896",
        "16384",
        "2048"
      ]
    },
    {
      "degree": 51,
      "multiplicity": 1,
      "coefficients_descending": [
        "3367614409167002783328000",
        "-298035868619735043107529600",
        "5321429993826174511188282240",
        "-36021236997162456376178311872",
        "118170643802471120727030924720",
        "-334972590529818121955396472024",
        "832333121033960989388358023472",
        "57480646937973451294651803864",
        "996893190420756943365182034432",
        "-2548732515032679176066288463468",
        "-15331057472664857038427476860960",
        "-49589270904423857170140383697027",
        "396223376974400024998231373244",
        "220625447239870305832559877456060",
        "495820554592830927871937351168360",
        "396573372435595032409531380668198",
        "-413289212580417340372847276864912",
        "-1696946194861447367416550361527820",
        "-2562961943752017921045848276710056",
        "-2115417026441414737834306684365385",
        "-182521463556616475991349126986940",
        "2468744762545738782918951349670472",
        "4682726003609002261856685020897680",
        "5686047863713275177908305395639150",
        "5452048209867073973239250705798712",
        "4474864362098876853186932147418968",
        "3307430101744544833883795626132072",
        "2278434519731518891472949019613605",
        "1487357824576542718980210479940036",
        "921511904101108313472226724354400",
        "540259809290386514709654925599592",
        "300198427896958224960469678306836",
        "159160177707913181958406270015008",
        "81004443495498243011606838621808",
        "39614989360171021901021940308576",
        "18570797284166510490913433424320",
        "8333235455966813782106181531920",
        "3582741013779753476810762922656",
        "1476264546304291606279218600768",
        "581230920879707309862469480320",
        "217644597694085494729167152000",
        "77316889388944501520210040000",
        "26046803555706326696212480000",
        "8283319501060598791292800000",
        "2446659583776760210672000000",
        "651811923713324141920000000",
        "150787341853202302300000000",
        "29014430346505200500000000",
        "4414510579384100000000000",
        "495217798869000000000000",
        "36293897272000000000000",
        "1299272080000000000000"
      ]
    },
    {
      "degree": 64,
      "multiplicity": 2,
      "coefficients_descending": [
        "3485751356223504",
        "45252846923090976",
        "226943191475086644",
        "386091417881939688",
        "-3249394993222729866",
        "-25485328337820447204",
        "-68011672472219196090",
        "-6035955561533352492",
        "762345520700667997009",
        "3602235456059059651202",
        "8408598769494608728861",
        "5237579375766060465770",
        "-43331915529331329630066",
        "-204079250143897694695480",
        "-315985880108836532482602",
        "655300568565252196792852",
        "3911293544468393130399195",
        "6161854914864611101616214",
        "-5133017851956387072781221",
        "-45123382885148131893631570",
        "-97867854328654719941861065",
        "-52910919593928084398091694",
        "282321681248614928971576432",
        "890098238358096355134832724",
        "1108188013064159678318040876",
        "-257278909088871314340931520",
        "-3820273214392077789781871237",
        "-8044996803726466217746624510",
        "-8612389316494116245807871329",
        "-145039556599783937859552010",
        "19751611860917587175241585858",
        "46320659904894373777230039572",
        "66175557186577184984454940504",
        "60169825925830098525428816648",
        "10613083766744258323574926972",
        "-89299144575742120776516112676",
        "-228436411066798792675341768116",
        "-378153434273107534292832636596",
        "-501782882276686320971084660752",
        "-569014926283786489023635930488",
        "-567454207260977093608026628104",
        "-505444458678345972438703672880",
        "-405843920307562474676078539344",
        "-295387800970424284202752368304",
        "-195442101807241743448534150112",
        "-117604074862181420986628817136",
        "-64207560436378426756823337512",
        "-31610054945940659288240665104",
        "-13858961085239868933315138464",
        "-5278822992852090372318136768",
        "-1651989746826004589667676000",
        "-356564250252011385414530672",
        "805489295867889628166864",
        "51692393605958402918505920",
        "33620971972250763527235648",
        "14682388135080664974821888",
        "5032825639416969441404672",
        "1406647008407443603189760",
        "322244311671016617272320",
        "59853782457385257062400",
        "8801274962410372198400",
        "984611546897291264000",
        "78436960469905408000",
        "3937169075159040000",
        "92561489592320000"
      ]
    }
  ],
  "simple_branch_modular_witness": {
    "prime": 29,
    "a": 8,
    "q": 25,
    "D_prime": 25,
    "H_a": 12,
    "H_qq": 2
  },
  "legacy_coefficient_sha256": "3f39575eaf05f49a1c10f80b9b9dcadb3106557935579780745655ec92d33b5a",
  "angle_polynomial_coefficients_descending": [
    "11923539264258192597273048397764",
    "271366276121215554611223094212702",
    "3978423360024492107033347716679131",
    "48469320480541146112398203939415033",
    "535991468070099418934718043203388857",
    "4374094480192373602775807388535183836",
    "30166428503658885769763151452635757553",
    "182463745440397052160193252431985104222",
    "900341634392592712105909814010684779314",
    "2157388956610421552412461721897877108972",
    "3593831353125562591959509341999325511407",
    "4177697407618943369947724199690644170109",
    "2654781631766000915286112843666446729237",
    "-866230570837433294400943240322723486070",
    "-546487529185498711010343155507258497668",
    "53029372327809487284489534546384677085",
    "458618326971857164077146194747731310318",
    "-137963126397326662001173051474399941264",
    "5982351076401032637628892907202360008",
    "281496944005525513427243740551322920",
    "-13083679565628392493804124352486025"
  ],
  "chi_linear_subresultant_sha256": "bd6642401d6c7e7e11f0ac0f046f626ae4f728fd06af505aaa7ce2b6994797ee",
  "q_linear_subresultant_sha256": "87e0a6c6a26f92bac67df772234c7997623525b117fb2d4e29b3a7f20623fdef",
  "center": "51835515676705193/2000000000000000000",
  "absolute_error_bound_total_degree_2_upper": "1e-60",
  "computed_cauchy_bound": "6.13815925069146468676918902672e-65",
  "computed_contraction_bound": "2.83260031217510650393007199203e-16",
  "varpi": "2.62205755429211981046483958989111941368275495",
  "Omega_1": "2.41421356237309504880168872420969807856967188"
}


==> anc/scripts/verify/verify_generic_nag_foundations.py <==
#!/usr/bin/env python3
"""Symbolic and numerical/adversarial checks for the generic NAG variational proof.

The analytic theorem is not inferred from these tests.  Exact symbolic
identities are checked separately by ``derive_nag_generic_cycle.py
--variational``.  This script stresses the transfer relation, geometric scaling,
star/pair potential equivalence on finite truncations, endpoint signs, the
normal-family normalization, the strict quadratic cold-start margin, scaled
hard-cycle supplies, the strict-FDI performance bound, and the initial-response
bridge over extreme condition numbers.

Run in the supplied project environment:
    uv run python scripts/verify/verify_generic_nag_foundations.py
"""

from __future__ import annotations

import cmath
import math
import random

import sympy as sp


RNG = random.Random(20270901)
CHECKS = 0


def check(condition: bool, message: str) -> None:
    global CHECKS
    CHECKS += 1
    if not condition:
        raise AssertionError(message)


def close(left: complex | float, right: complex | float,
          *, rtol: float = 3e-10, atol: float = 3e-11) -> bool:
    return abs(left - right) <= atol + rtol * max(abs(left), abs(right))


def transfer(s: float, z: complex) -> complex:
    return -(s * s * z * z) / ((s * s - 1) * (s * z - (s - 1)) ** 2)


def gradient_coefficient(s: float, z: complex) -> complex:
    """sigma / r; this remains defined at the quadratic endpoint."""
    return -(s * s - 1) * (s * z - (s - 1)) ** 2 / (s * s * z * z)


def edge_cost(s: float, q: float, theta: float, i: int, j: int) -> float:
    """The manuscript's unscaled interpolation term c_ij(theta)."""
    z = math.sqrt(q) * cmath.exp(1j * theta)
    return (gradient_coefficient(s, z).conjugate()
            * z**i * (z.conjugate()**i - z.conjugate()**j)).real


def cycle_symbol(s: float, q: float, theta: float, cycle: list[int]) -> float:
    """The unscaled c_gamma(s,q,theta), not the disk sum C_gamma^s(z).

    The cycle list omits the repeated final vertex. The disk sum multiplies
    this value by q**2 / (s**2 - 1).
    """
    return sum(
        edge_cost(s, q, theta, cycle[index], cycle[(index + 1) % len(cycle)])
        for index in range(len(cycle))
    )


def cycle_symbol_holomorphic(
    s: float, q: float, theta: complex, cycle: list[int]
) -> complex:
    """The manuscript's tilde c_gamma, extending unscaled c_gamma."""
    radius = math.sqrt(q)
    z_plus = radius * cmath.exp(1j * theta)
    z_minus = radius * cmath.exp(-1j * theta)
    forward = sum(
        z_plus**cycle[index]
        * (z_minus**cycle[(index + 1) % len(cycle)] - z_minus**cycle[index])
        for index in range(len(cycle))
    )
    reverse = sum(
        z_minus**cycle[index]
        * (z_plus**cycle[(index + 1) % len(cycle)] - z_plus**cycle[index])
        for index in range(len(cycle))
    )
    return -0.5 * (gradient_coefficient(s, z_minus) * forward
                   + gradient_coefficient(s, z_plus) * reverse)


def check_transfer_and_scaling() -> None:
    s_values = [1.000001, 1.01, math.sqrt(10), 10.0, 1_000.0]
    theta_values = [0.0, 1e-9, 0.17, math.pi / 2, math.pi - 1e-9, math.pi]
    for s in s_values:
        kappa = s * s
        beta = (s - 1) / (s + 1)
        q0 = (1 - 1 / s) ** 2
        q = q0 + 0.37 * (1 - q0)
        for theta in theta_values:
            z = math.sqrt(q) * cmath.exp(1j * theta)
            x_prev, x = z, z * z
            y = (1 + beta) * x - beta * x_prev
            x_next = z**3
            gradient = kappa * (y - x_next)
            sigma = gradient - y
            r_value = y - sigma / (kappa - 1)
            check(close(r_value / sigma, transfer(s, z), rtol=2e-8),
                  f"transfer mismatch s={s}, theta={theta}")
            check(close(r_value, kappa * x_next / (kappa - 1), rtol=2e-8),
                  "state/transform mismatch")
            for i, j in ((0, 1), (0, 7), (3, 1), (5, 9)):
                left = edge_cost(s, q, theta, i + 1, j + 1)
                right = q * edge_cost(s, q, theta, i, j)
                check(close(left, right, rtol=2e-8), "geometric edge scaling failed")


def averaged_cost(s: float, q: float, phases: list[float],
                  weights: list[float], i: int, j: int) -> float:
    return sum(w * edge_cost(s, q, theta, i, j)
               for w, theta in zip(weights, phases))


def check_star_reduction_truncations() -> None:
    for trial in range(120):
        s = math.exp(RNG.uniform(math.log(1.01), math.log(80.0)))
        q0 = (1 - 1 / s) ** 2
        q = q0 + RNG.uniform(0.08, 0.88) * (1 - q0)
        atoms = RNG.randint(1, 4)
        phases = [RNG.uniform(0, math.pi) for _ in range(atoms)]
        raw = [RNG.random() + 0.02 for _ in range(atoms)]
        weights = [value / sum(raw) for value in raw]
        horizon = RNG.randint(3, 11)
        lower, upper = [], []
        for lag in range(1, horizon + 1):
            denominator = 1 - q**lag
            upper.append(averaged_cost(s, q, phases, weights, 0, lag) / denominator)
            lower.append(-averaged_cost(s, q, phases, weights, lag, 0) / denominator)
        max_lower, min_upper = max(lower), min(upper)
        candidates = [
            (max_lower + min_upper) / 2,
            max_lower - 0.1 * (1 + abs(max_lower)),
            min_upper + 0.1 * (1 + abs(min_upper)),
        ]
        for phi0 in candidates:
            star_slacks = [phi0 - value for value in lower] + [value - phi0 for value in upper]
            # The displayed constraints now use the inner products directly:
            # -cbar_t0 <= (1-q**t)*phi0 <= cbar_0t. Keep the existing
            # feasibility tolerance and candidate selection unchanged.
            for lag in range(1, horizon + 1):
                scale = 1 - q**lag
                direct_lower = scale * phi0 + averaged_cost(s, q, phases, weights, lag, 0)
                direct_upper = averaged_cost(s, q, phases, weights, 0, lag) - scale * phi0
                check(close(direct_lower, scale * star_slacks[lag - 1]),
                      "direct lower interpolation constraint changed")
                check(close(direct_upper, scale * star_slacks[horizon + lag - 1]),
                      "direct upper interpolation constraint changed")
            pair_slacks = []
            potential = [(1 - q**i) * phi0 for i in range(horizon + 1)]
            for i in range(horizon + 1):
                for j in range(horizon + 1):
                    pair_slacks.append(
                        averaged_cost(s, q, phases, weights, i, j)
                        - (potential[j] - potential[i])
                    )
            star_feasible = min(star_slacks) >= -2e-9
            pair_feasible = min(pair_slacks) >= -2e-9
            check(star_feasible == pair_feasible,
                  f"star/pair mismatch trial={trial}, phi0={phi0}")


def check_closed_walk_identity() -> None:
    for _ in range(200):
        values = [10 ** RNG.uniform(-3, 1) for _ in range(RNG.randint(2, 14))]
        directed = sum(
            values[i] * (values[(i + 1) % len(values)] - values[i])
            for i in range(len(values))
        )
        energy = sum(
            (values[(i + 1) % len(values)] - values[i]) ** 2
            for i in range(len(values))
        )
        check(close(directed, -energy / 2, rtol=1e-11), "closed-walk identity")


def check_normal_family_normalization() -> None:
    """Stress the cycle-independent normalizer and common-strip extension."""
    for s in [1.001, 1.01, math.sqrt(10), 10.0, 300.0]:
        pole = 1 - 1 / s
        q0 = pole * pole
        q_low = q0 + 0.20 * (1 - q0)
        q_high = q0 + 0.72 * (1 - q0)
        r_low, r_high = math.sqrt(q_low), math.sqrt(q_high)
        delta = 0.35 * min(math.log(r_low / pole) if pole > 0 else 1.0,
                           -math.log(r_high))
        check(delta > 0, "no common complex strip")
        check(pole < r_low * math.exp(-delta),
              "strip crosses the transfer-function pole")
        check(r_high * math.exp(delta) < 1, "strip loses geometric summability")
        radius_floor = r_low * math.exp(-delta)
        radius_ceiling = r_high * math.exp(delta)
        transfer_upper = ((s * s - 1) / (s * s)
                          * (s + (s - 1) / radius_floor) ** 2)
        transfer_lower = ((s * s - 1) / (s * s)
                          * (s - (s - 1) / r_low) ** 2)
        normalizer_lower = transfer_lower * (1 - r_high) ** 2
        normalized_upper = (
            transfer_upper * 2 / (1 - radius_ceiling**2) / normalizer_lower
        )
        check(normalized_upper > 0, "explicit normal-family bound is not positive")
        for _ in range(28):
            size = RNG.randint(2, 12)
            vertices = [0] + RNG.sample(range(1, 90), size - 1)
            RNG.shuffle(vertices)
            for fraction in [0.0, 0.23, 0.67, 1.0]:
                q = q_low + fraction * (q_high - q_low)
                radius = math.sqrt(q)
                real_symbol = cycle_symbol(s, q, 0.0, vertices)
                extension = cycle_symbol_holomorphic(s, q, 0.0, vertices)
                check(
                    close(extension.imag, 0.0, atol=3e-9),
                    "extension is not real at zero",
                )
                check(
                    close(extension.real, real_symbol, rtol=2e-8),
                    "holomorphic extension misses real symbol",
                )
                normalizer = -real_symbol
                lower_bound = abs(gradient_coefficient(s, radius)) * (1 - radius) ** 2
                check(normalizer >= lower_bound * (1 - 3e-8),
                      "cycle normalizer lost its uniform radial lower bound")
                check(normalizer > 0, "cycle normalizer has wrong sign")
                for real_part in [0.0, 0.19, 1.3, math.pi]:
                    for imaginary_part in [-0.8 * delta, 0.0, 0.8 * delta]:
                        extension_value = cycle_symbol_holomorphic(
                            s, q, complex(real_part, imaginary_part), vertices
                        )
                        value = extension_value / normalizer
                        check(
                            math.isfinite(value.real) and math.isfinite(value.imag),
                            "normalized strip value is not finite",
                        )
                        check(
                            abs(value) <= normalized_upper * (1 + 1e-8),
                            "normalized symbol exceeds the cycle-independent bound",
                        )
                        if imaginary_part == 0.0:
                            check(
                                close(
                                    extension_value.real,
                                    cycle_symbol(s, q, real_part, vertices),
                                    rtol=3e-8,
                                ),
                                "extension misses the real-axis cycle symbol",
                            )

                # A centered finite difference checks the uniform q-continuity
                # used when moving a separator from q_n to q_star.
                step = min(1e-6 * (1 - q0), (q_high - q_low) * 1e-4)
                if q_low + step < q < q_high - step:
                    plus = cycle_symbol_holomorphic(s, q + step, 0.41, vertices)
                    minus = cycle_symbol_holomorphic(s, q - step, 0.41, vertices)
                    dplus = -cycle_symbol(s, q + step, 0.0, vertices)
                    dminus = -cycle_symbol(s, q - step, 0.0, vertices)
                    derivative = (plus / dplus - minus / dminus) / (2 * step)
                    check(math.isfinite(derivative.real) and math.isfinite(derivative.imag),
                          "normalized radius derivative is not finite")


def check_endpoint_anchor_signs() -> None:
    for s in [1.000001, 1.01, math.sqrt(10), 10.0, 1_000.0]:
        for x in [-2.0, -0.3, 0.0, 1.5, 2 - 1e-12]:
            numerator = (x - 2) * ((s - 1) ** 2 * x - (2 * s * s - 1))
            check(numerator > 0, f"q=1 anchor sign s={s}, x={x}")
        pole = 1 - 1 / s
        for fraction in [0.1, 0.5, 0.9, 1 - 1e-10]:
            radius = pole + fraction * (1 - pole)
            boundary = -2 * radius**2 * (radius - 1) * (radius * s - s + 1) ** 2
            check(boundary > 0, f"moving boundary sign s={s}, r={radius}")


def check_cold_start_buffer() -> None:
    for s in [1.000001, 1.001, 1.01, math.sqrt(10), 10.0, 1_000.0]:
        kappa = s * s
        beta = (s - 1) / (s + 1)
        q0 = (1 - 1 / s) ** 2
        thresholds = [
            1 - 1 / kappa,
            4 * beta / (1 + beta) ** 2,
            1 / (1 + 2 * beta),
        ]
        a = 0.4 * min(thresholds)
        curvature = kappa * (1 - a)
        discriminant = (a * (1 + beta)) ** 2 - 4 * a * beta
        check(1 < curvature < kappa, "buffer curvature not interior")
        check(discriminant < 0, "buffer roots are not conjugate")
        check(a * beta < q0, "buffer is not faster than quadratic baseline")
        coefficient = (curvature - 1) * (curvature - kappa) / (2 * (kappa - 1))
        check(coefficient < 0, "quadratic interpolation margin is not strict")

        x_prev = x = 1.0
        evaluations = []
        states = []
        for _ in range(300):
            y = (1 + beta) * x - beta * x_prev
            evaluations.append(y)
            x_next = a * y
            states.append(x_next)
            x_prev, x = x, x_next
        y1_bound = abs((1 + beta) * a - beta)
        later_bound = a * (1 + 2 * beta)
        uniform_bound = max(y1_bound, later_bound)
        delta = 1 - uniform_bound
        check(delta > 0, "buffer has no analytic first-query gap")
        check(all(abs(value) <= uniform_bound + 2e-12 for value in evaluations[1:]),
              f"buffer evaluation escaped its analytic bound at s={s}")
        check(all(abs(1 - value) >= delta - 2e-12 for value in evaluations[1:]),
              "buffer lost the uniform first-query separation")
        # Replay both orientations of the full smooth/strongly-convex residual.
        def residual(yi: float, yj: float) -> float:
            gi, gj = curvature * yi, curvature * yj
            fi, fj = curvature * yi * yi / 2, curvature * yj * yj / 2
            return (
                fj - fi + gj * (yi - yj) + (gi - gj) ** 2 / (2 * kappa)
                + kappa / (2 * (kappa - 1))
                * ((yi - yj) - (gi - gj) / kappa) ** 2
            )
        margin = -coefficient * delta * delta
        for value in evaluations[1:40] + [0.0]:
            for yi, yj in [(1.0, value), (value, 1.0)]:
                actual = residual(yi, yj)
                expected = coefficient * (yi - yj) ** 2
                check(close(actual, expected, rtol=2e-7, atol=2e-15),
                      "quadratic residual formula mismatch")
                check(actual <= -margin + 3e-13,
                      "quadratic prefix residual lost its uniform margin")
        # Compare a moderate tail before underflow with the exact root modulus.
        modulus = math.sqrt(a * beta)
        roots = [
            0.5 * (a * (1 + beta) + 1j * math.sqrt(-discriminant)),
            0.5 * (a * (1 + beta) - 1j * math.sqrt(-discriminant)),
        ]
        check(all(close(abs(root), modulus, rtol=2e-10) for root in roots),
              "buffer root modulus mismatch")
        check(abs(states[min(80, len(states) - 1)]) < abs(states[1]),
              "buffer did not decay")


def check_scaled_hard_cycle_supplies() -> None:
    """Check homotopy, q-weighting, negative prehistory, and frequency symbols."""
    saw_negative_prehistory = False
    for trial in range(90):
        s = math.exp(RNG.uniform(math.log(1.01), math.log(40.0)))
        q0 = (1 - 1 / s) ** 2
        q = q0 + RNG.uniform(0.15, 0.8) * (1 - q0)
        rho = math.sqrt(q)
        c = 1 / (s * s - 1)
        cycle = [0] + RNG.sample(range(1, 10), RNG.randint(1, 5))
        RNG.shuffle(cycle)
        shift = [
            -max(cycle),
            -max(cycle) + 1,
            0,
            RNG.randint(-max(cycle), 8),
        ][trial % 4]
        saw_negative_prehistory |= shift < 0
        lam = 10 ** RNG.uniform(-2, 1)  # r = lam * sigma is cyclically monotone
        tau = [0.0, 1.0, 0.5, RNG.random()][trial % 4]
        sigma = {time: RNG.uniform(-2, 2) for time in range(0, 20)}

        def sample(values: dict[int, float], time: int) -> float:
            return values.get(time, 0.0)

        original = 0.0
        homotopy = 0.0
        energy = 0.0
        barred = 0.0
        for index, offset in enumerate(cycle):
            next_offset = cycle[(index + 1) % len(cycle)]
            time, next_time = shift + offset, shift + next_offset
            sig, sig_next = sample(sigma, time), sample(sigma, next_time)
            r_value = lam * sig
            original += r_value * (sig - sig_next)
            sig_tau = tau * sig
            sig_next_tau = tau * sig_next
            r_tau = r_value + (1 - tau) * c * sig
            homotopy += r_tau * (sig_tau - sig_next_tau)
            energy += (sig_next - sig) ** 2

            bar_sig = rho ** (-time) * sig_tau if time >= 0 else 0.0
            bar_sig_next = rho ** (-next_time) * sig_next_tau if next_time >= 0 else 0.0
            bar_r_tau = rho ** (-time) * r_tau if time >= 0 else 0.0
            barred += (
                rho**offset * bar_r_tau
                * (rho**offset * bar_sig - rho**next_offset * bar_sig_next)
            )
        expected_homotopy = tau * original + tau * (1 - tau) * c * energy / 2
        check(original >= -2e-12, "cyclic-monotonicity supply became negative")
        check(close(homotopy, expected_homotopy, rtol=3e-9),
              "cycle homotopy identity failed")
        check(homotopy >= -2e-11, "homotopy supply became negative")
        check(close(barred, q ** (-shift) * homotopy, rtol=4e-8, atol=2e-9),
              "q-weighted barred supply is not time invariant")

        theta = RNG.uniform(0, math.pi)
        z = rho * cmath.exp(1j * theta)
        transfer_value = transfer(s, z)
        geometric_supply = 0.0
        for index, offset in enumerate(cycle):
            next_offset = cycle[(index + 1) % len(cycle)]
            r_i = transfer_value * z**offset
            sig_i, sig_j = z**offset, z**next_offset
            geometric_supply += (r_i.conjugate() * (sig_i - sig_j)).real
        check(close(geometric_supply, abs(transfer_value) ** 2
                    * cycle_symbol(s, q, theta, cycle), rtol=3e-8),
              "FIR frequency supply does not equal the rescaled separator symbol")
    check(saw_negative_prehistory, "negative-time equilibrium windows were not tested")


def check_strict_performance_bound() -> None:
    """Stress the two-by-two Schur estimate behind the uniform gain."""
    for epsilon in [1e-10, 1e-6, 0.03, 1.0]:
        for _ in range(45):
            # The sigma-sigma block starts below -epsilon.  Adding a small
            # positive performance term must retain a strict negative margin.
            original_sigma = -epsilon * (1 + RNG.random())
            perf_sigma = 10 ** RNG.uniform(-2, 2)
            alpha = epsilon / (4 * (1 + perf_sigma))
            sigma_block = original_sigma + alpha * perf_sigma
            cross = complex(RNG.uniform(-3, 3), RNG.uniform(-3, 3))
            data_block = RNG.uniform(-4, 4)
            gamma = data_block + abs(cross) ** 2 / (-sigma_block) + 1.0
            completed_data = data_block - gamma
            determinant = sigma_block * completed_data - abs(cross) ** 2
            check(sigma_block < -epsilon / 2,
                  "performance term consumed the strict FDI margin")
            check(completed_data < 0, "completed data block has wrong sign")
            check(determinant > 0, "Schur performance bound is not negative definite")
            for _sample in range(3):
                sigma = complex(RNG.uniform(-2, 2), RNG.uniform(-2, 2))
                data = complex(RNG.uniform(-2, 2), RNG.uniform(-2, 2))
                quadratic = (
                    sigma_block * abs(sigma) ** 2
                    + 2 * (sigma.conjugate() * cross * data).real
                    + completed_data * abs(data) ** 2
                )
                check(quadratic <= 3e-8,
                      "completed performance FDI has a positive direction")


def check_scaled_initial_response() -> None:
    for s in [1.001, 1.01, math.sqrt(10), 10.0, 200.0]:
        kappa = s * s
        beta = (s - 1) / (s + 1)
        pole = 1 - 1 / s
        q0 = pole * pole
        for radial_gap in [1e-6, 0.2]:
            q = q0 + radial_gap * (1 - q0)
            rho = math.sqrt(q)
            # Evolve the scaled recurrence directly to avoid underflow when
            # both the critical pole and rho are tiny.
            scaled_x_prev, scaled_x = rho, 1.0
            scaled_energy = 0.0
            for _time in range(500):
                scaled_y = (1 + beta) * scaled_x - beta * scaled_x_prev / rho
                scaled_energy += scaled_y**2
                scaled_x_next = (1 - 1 / kappa) * scaled_y / rho
                scaled_x_prev, scaled_x = scaled_x, scaled_x_next

            x_prev = x = 1.0
            samples = []
            for _time in range(80):
                y = (1 + beta) * x - beta * x_prev
                samples.append(y)
                x_next = (1 - 1 / kappa) * y  # sigma = 0 free response
                x_prev, x = x, x_next
            check(
                math.isfinite(scaled_energy),
                "scaled initial response has infinite numeric energy",
            )
            if pole > 0:
                # A double pole gives y_t=(a0+a1*t)*pole^t. Fit and replay.
                a0 = samples[0]
                a1 = samples[1] / pole - a0
                for time, value in enumerate(samples[:80]):
                    expected = (a0 + a1 * time) * pole**time
                    check(
                        close(value, expected, rtol=2e-6, atol=2e-13),
                        "free response is not the claimed double-pole sequence",
                    )
            check(pole / rho < 1, "scaled free-response pole is not stable")


def check_closed_formulation_exact() -> None:
    """Exact identities behind the closed-domain formulation and its upper cap."""
    ss, zz, zb = sp.symbols("s z zbar", nonzero=True)
    pp = -ss**2 * zz**2 / ((ss**2 - 1) * (ss * zz - (ss - 1))**2)
    dd = -(ss**2 - 1) * (ss * zz - (ss - 1))**2 / (ss**2 * zz**2)
    pb, db = pp.subs(zz, zb), dd.subs(zz, zb)
    beta = (ss - 1) / (ss + 1)
    recurrence = ((1 + dd / (ss**2 - 1)) * zz**2
                  - (ss**2 - 1) / ss**2 * ((1 + beta) * zz - beta))
    check(sp.cancel(recurrence) == 0, "exact new NAG recurrence")
    check(sp.cancel(pp * dd - 1) == 0, "exact reciprocal normalization")
    check(sp.simplify(dd.subs(zz, (ss - 1) / ss)) == 0,
          "quadratic endpoint has nonzero transformed gradient")
    for i, j in [(0, 1), (2, 0), (1, 4)]:
        old = (pp * zz**i * (zb**i - zb**j)
               + pb * zb**i * (zz**i - zz**j)) / 2
        new = (db * zz**i * (zb**i - zb**j)
               + dd * zb**i * (zz**i - zz**j)) / 2
        check(sp.cancel(old - pp * pb * new) == 0,
              "exact inner-product normalization change")
    # Verify the disk scaling for arbitrary edge monomials, hence for any
    # finite cycle sum. e represents z**i*(zbar**i-zbar**j), eb its conjugate.
    e, eb = sp.symbols("edge_monomial conjugate_edge_monomial")
    alpha = 1 - 1 / ss
    unscaled_edge = (db * e + dd * eb) / 2
    polynomial_edge = -(zz**2 * (zb - alpha)**2 * e
                        + zb**2 * (zz - alpha)**2 * eb) / 2
    check(sp.cancel((zz * zb)**2 / (ss**2 - 1) * unscaled_edge
                    - polynomial_edge) == 0,
          "exact disk cycle normalization C_gamma^s = q^2/(s^2-1) c_gamma")
    density_numerator = (ss * zz - (ss - 1))**2 * (ss * zb - (ss - 1))**2
    density_scale = ss**4 * (zz * zb)**2 / (ss**2 - 1)**2
    check(sp.cancel(pp * density_numerator - density_scale * db) == 0,
          "large-condition-number density/moment normalization changed")

    # Smooth descent plus two strong-convexity residuals gives the energy
    # inequality for arbitrary initial history, before any rate theorem.
    x, v, g, fx, fy, fn = sp.symbols("x v g fx fy fn", real=True)
    h = 1 - 1 / ss
    y = (ss * x + v) / (ss + 1)
    xn = y - g / ss**2
    vn = ss * xn - (ss - 1) * x
    descent = fn - fy + g**2 / (2 * ss**2)
    strong_x = fy - fx + g * (x - y) + (x - y)**2 / 2
    strong_zero = fy - g * y + y**2 / 2
    energy_difference = fn + vn**2 / 2 - h * (fx + v**2 / 2)
    identity = (energy_difference - descent - h * strong_x
                - strong_zero / ss
                + h / 2 * ((x - y)**2 + (v - y)**2 / ss))
    check(sp.cancel(identity) == 0, "exact arbitrary-history energy identity")
    print("PASS: exact recurrence, endpoint, disk/cost/density changes, and energy identity")


def check_normalization_roundtrip() -> None:
    """Check measure/value rescaling, including mixed real and complex modes."""
    rng = random.Random(20260910)  # Keep all earlier test draws unchanged.
    for s in [1.000001, 1.01, math.sqrt(10), 10.0, 1_000.0]:
        q0, upper = (1 - 1 / s)**2, 1 - 1 / s
        check(0 < q0 < upper < 1, "closed rate interval is invalid")
        for fraction in [1e-5, 0.2, 0.8, 1.0]:
            q = q0 + fraction * (upper - q0)
            phases = [0.0, 0.13, 0.7, math.pi]
            raw = [0.1 + rng.random() for _ in phases]
            eta = [w / sum(raw) for w in raw]
            zz = [math.sqrt(q) * cmath.exp(1j * theta) for theta in phases]
            pp = [transfer(s, z) for z in zz]
            dd = [gradient_coefficient(s, z) for z in zz]
            mass = sum(w * abs(p)**2 for w, p in zip(eta, pp))
            nu = [w * abs(p)**2 / mass for w, p in zip(eta, pp)]
            inverse_mass = sum(w * abs(d)**2 for w, d in zip(nu, dd))
            recovered = [w * abs(d)**2 / inverse_mass for w, d in zip(nu, dd)]
            check(close(sum(nu), 1.0), "new weights do not sum to one")
            check(all(close(a, b, rtol=2e-8) for a, b in zip(eta, recovered)),
                  "normalization round trip changes the weights")
            value = 0.4
            for i, j in [(0, 1), (0, 19), (49, 0), (3, 8)]:
                old_cost = sum(w * (p * z**i * (z.conjugate()**i
                                                - z.conjugate()**j)).real
                               for w, p, z in zip(eta, pp, zz))
                new_cost = averaged_cost(s, q, phases, nu, i, j)
                old_slack = old_cost - (q**i - q**j) * value
                new_slack = new_cost - (q**i - q**j) * value / mass
                check(close(old_slack / mass, new_slack, rtol=2e-8),
                      "rescaling does not preserve an interpolation residual")

        # Piecewise quadratics test the warm-start energy beyond one quadratic.
        for _ in range(80):
            plus, minus = rng.uniform(1, s*s), rng.uniform(1, s*s)
            def f(x: float) -> float:
                return (plus if x >= 0 else minus) * x*x / 2
            x, prev = rng.uniform(-2, 2), rng.uniform(-2, 2)
            y = x + (s - 1) / (s + 1) * (x - prev)
            gradient = (plus if y >= 0 else minus) * y
            next_x = y - gradient / (s*s)
            v, next_v = s*x - (s - 1)*prev, s*next_x - (s - 1)*x
            energy, next_energy = f(x) + v*v/2, f(next_x) + next_v*next_v/2
            check(next_energy <= upper * energy + 1e-10 * (1 + energy),
                  "warm-start classical energy failed on a piecewise quadratic")


def main() -> None:
    check_transfer_and_scaling()
    check_star_reduction_truncations()
    check_closed_walk_identity()
    check_normal_family_normalization()
    check_endpoint_anchor_signs()
    check_cold_start_buffer()
    check_scaled_hard_cycle_supplies()
    check_strict_performance_bound()
    check_scaled_initial_response()
    check_closed_formulation_exact()
    check_normalization_roundtrip()
    print(f"PASS: {CHECKS} numerical/adversarial generic-NAG foundation checks")
    print("PASS: common-strip, cold-margin, hard-IQC, performance, and initial-response edges")
    print("NOTE: Montel compactness and the strict IQC theorem remain cited analytic inputs")


if __name__ == "__main__":
    main()


==> anc/scripts/verify/verify_nag_kappa100_tangency.py <==
#!/usr/bin/env python3
"""Independent, lightweight checks for the two-contact illustration.

Run after plotting:
  uv run python scripts/verify/verify_nag_kappa100_tangency.py
Original complex interpolation edges check the real recurrence evaluator.
These diagnostics are not an exact root isolation, an all-angle positivity
certificate, a full rate replay, or a new Lean proof. No figure is regenerated.
"""
from __future__ import annotations

import argparse
import importlib.util
import json
from pathlib import Path
import re

import sympy as sp

if not __debug__:
    raise RuntimeError("Run with assertions enabled")

ROOT = Path(__file__).resolve().parents[2]
spec = importlib.util.spec_from_file_location(
    "k100_plot", ROOT / "scripts/plot/plot_nag_kappa100_tangency.py")
plot = importlib.util.module_from_spec(spec)
spec.loader.exec_module(plot)
mp = plot.mp
mp.mp.dps = plot.PRECISION


def symbolic_checks():
    z, zb = sp.symbols("z zbar")
    q, x = z*zb, z+zb
    direct = -100*z**2/(99*(10*z-9)**2)
    reduced = -100*(100*q*q-180*q*z+81*z*z)/(99*(100*q-90*x+81)**2)
    assert sp.cancel(direct-reduced) == 0
    # The recurrence proof uses two formal conjugate powers, independently
    # of the numerical recurrence implemented by the plotting script.
    for j in range(1, 66):
        assert sp.expand(x*(z**j+zb**j)-(z**(j+1)+zb**(j+1))-q*(z**(j-1)+zb**(j-1))) == 0
    assert sp.expand((100*q*q-180*q*z+81*z*z)*zb
                     -(100*q*q*zb-180*q*q+81*q*z)) == 0
    assert 100*sp.Rational(81, 100)-90*sp.Rational(9, 5)+81 == 0
    print("PASS: exact transfer reduction, conjugate-power recurrence and endpoint-denominator edge case")


def direct_bounds(q, z):
    # Rebuild r_i and sigma_i, then use c_ij=<r_i,sigma_i-sigma_j>.
    # This does not use the plotting script's real transfer numerator,
    # power recurrence, derivative recurrence, or abbreviated L/U expressions.
    transfer = -100*z*z/(99*(10*z-9)**2)
    def edge(i, j):
        ri = transfer*z**i
        sigma_i, sigma_j = z**i, z**j
        return (mp.conj(ri)*(sigma_i-sigma_j)).real
    upper = edge(0, 1)/(1-q)
    lower = [-edge(m, 0)/(1-q**m) for m in plot.ACTIVE_INDICES]
    return upper, lower


def direct_phi(q, x, multipliers):
    z = x/2+1j*mp.sqrt(q-x*x/4)
    upper, lower = direct_bounds(q, z)
    return mp.fdot(multipliers, lower)-upper


def numeric_checks():
    literals, source_hash = plot.read_inputs()
    root = plot.candidate(literals)
    q, v, w, x1, x2, *multipliers = root
    end = 2*mp.sqrt(q)
    angles = [mp.acos(x/end) for x in (x1, x2)]
    samples = [mp.mpf(0), mp.pi/8, mp.pi/3, mp.pi/2, 2*mp.pi/3, mp.pi,
               *angles, angles[0]-mp.mpf("1e-4"), angles[0]+mp.mpf("1e-4"),
               angles[1]-mp.mpf("1e-4"), angles[1]+mp.mpf("1e-4")]
    count = 0
    for offset in (mp.mpf("-1e-8"), mp.mpf(0), mp.mpf("1e-8")):
        trial = q+offset
        for theta in samples:
            z = mp.sqrt(trial)*mp.exp(1j*theta)
            x = 2*z.real
            upper, lower = direct_bounds(trial, z)
            observed_upper, observed_lower, _, _ = plot.bounds(trial, x)
            for a, b in zip([upper]+lower, [observed_upper]+observed_lower, strict=True):
                assert abs(a-b) < mp.mpf("1e-85")*max(1, abs(a)), (offset, theta, a-b)
            independent = mp.fdot(multipliers, lower)-upper
            assert abs(independent-plot.phi(trial, x, multipliers)[0]) < mp.mpf("1e-85")
            count += 1
    # Check all four averaged constraints independently, including the omitted
    # second contact equality, not merely the eight equations used for refinement.
    pairs = [direct_bounds(q, x/2+1j*mp.sqrt(q-x*x/4)) for x in (x1, x2)]
    for a, b in zip([pairs[0][0]]+pairs[0][1], [pairs[1][0]]+pairs[1][1], strict=True):
        assert abs(w*a+(1-w)*b-v) < mp.mpf("1e-85")
    for x in (x1, x2):
        function = lambda value: direct_phi(q, value, multipliers)
        assert abs(function(x)) < mp.mpf("1e-85")
        assert abs(mp.diff(function, x)) < mp.mpf("1e-85")
        assert mp.diff(function, x, 2) > 0
    for x in (mp.mpf(0), (x1+x2)/2):
        independent_derivative = mp.diff(lambda value: direct_phi(q, value, multipliers), x)
        assert abs(independent_derivative-plot.phi(q, x, multipliers)[1]) < mp.mpf("1e-85")
    # Missing one dual multiplier, or plotting its negative, must not pass the
    # independent normalized-value check at a real endpoint.
    endpoint_value = direct_phi(q, -end, multipliers)
    omitted = direct_phi(q, -end, [multipliers[0], multipliers[1], mp.mpf(0)])
    assert endpoint_value > 0 and abs(endpoint_value-omitted) > mp.mpf("1e-10")
    assert abs(endpoint_value-(-endpoint_value)) > mp.mpf("1e-10")
    for invalid_q in (mp.mpf(0), mp.mpf(1)):
        try:
            plot.bounds(invalid_q, mp.mpf(0))
        except ValueError:
            pass
        else:
            raise AssertionError("Invalid contraction factor was not rejected")

    record = json.loads(plot.OUTPUT.with_suffix(".json").read_text())
    assert record["coordinate_symbol"] == r"\chi"
    assert record["function_symbol"] == r"\Phi_{100}"
    assert record["certificate_source_sha256"] == source_hash
    assert record["root_box_centers"] == list(literals["ROOT_CENTERS"])
    assert record["root_box_radius"] == literals["ROOT_RADIUS"]
    assert record["sample_counts"] == [1603, 1003]
    assert record["precision_decimal_digits"] == plot.PRECISION
    assert record["text_usetex"] is False
    assert "not a tangency or optimality certificate" in record["purpose"]
    for a, b in zip(record["contact_coordinates"], (x1, x2), strict=True):
        assert abs(mp.mpf(a)-b) < mp.mpf("1e-105")
    for a, b in zip(record["rotation_angles"], angles, strict=True):
        assert abs(mp.mpf(a)-b) < mp.mpf("1e-105")
    for name, expected in (("q", q), ("v", v), ("component_weight", w)):
        assert abs(mp.mpf(record[name])-expected) < mp.mpf("1e-105")
    for m, value in zip(plot.ACTIVE_INDICES, multipliers, strict=True):
        assert abs(mp.mpf(record["dual_multipliers"][str(m)])-value) < mp.mpf("1e-105")
    left, right = map(mp.mpf, record["zoom_interval"])
    assert -end < left < x2 < x1 < right < end
    for ext in (".pdf", ".png"):
        data = plot.OUTPUT.with_suffix(ext).read_bytes()
        assert data == plot.PAPER_OUTPUT.with_suffix(ext).read_bytes()
        assert data.startswith(b"%PDF-" if ext == ".pdf" else b"\x89PNG\r\n\x1a\n")
    print(f"PASS: {count} original-edge samples, both real endpoints, four primal equalities and two minima")
    print("PASS: independent derivatives, normalization adversaries, metadata and identical PDF/PNG copies")


def source_checks(baseline):
    source = (ROOT.parent / "main.tex").read_text()
    compact = re.sub(r"\s+", "", source)
    for bound in (
        r"L_m(q,\chi)\doteq-\frac{|p_{10}(z)|^2c_{m0}(\theta)}{1-q^m}",
        r"U_m(q,\chi)\doteq\frac{|p_{10}(z)|^2c_{0m}(\theta)}{1-q^m}",
    ):
        assert bound in compact, "Bounds must use the currently defined directed costs"
    assert r"a_m(10,q,\delta_\theta)" not in source
    assert r"b_m(10,q,\delta_\theta)" not in source
    figure_label = r"\label{fig:k100-tangency}"
    assert source.count(figure_label) == 1
    assert r"\includegraphics[width=\linewidth]{figures/nag_kappa100_tangency.pdf}" in source
    assert r"Figure~\ref{fig:k100-tangency}" in source
    start = source.index(r"Figure~\ref{fig:k100-tangency} plots")
    end = source.index(r"\end{figure}", start)+len(r"\end{figure}")
    fragment = source[start:end]
    assert "Numerical illustration" in fragment
    assert "dual multipliers" in fragment
    assert r"\Phi_{100}(q_{100},\chi)" in fragment
    assert r"\chi_{1\star}" in fragment and r"\chi_{2\star}" in fragment
    if baseline:
        # Insertion only: no repair of unrelated author text is authorized.
        assert source[:start]+source[end+2:] == baseline.read_text()
    print("PASS: explicit directed-cost bounds, figure reference and numerical/fixed-multiplier caption")
    if baseline:
        print("PASS: surrounding author text preserved relative to the supplied insertion baseline")


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--check-paper", action="store_true")
    parser.add_argument("--baseline", type=Path)
    args = parser.parse_args()
    symbolic_checks()
    numeric_checks()
    if args.check_paper or args.baseline:
        source_checks(args.baseline)


if __name__ == "__main__":
    main()


==> anc/scripts/verify/verify_nag_kappa100_trajectory.py <==
#!/usr/bin/env python3
"""Verify and export the exact-computer-assisted kappa=100 two-mode tail.

The exact optimal solution is isolated and certified by
``code/scripts/verify_nag_multimode_example.py``.  This script reads that
checker's public isolating-box centers, reconstructs the four-dimensional
self-similar Nesterov tail, checks the recurrence and interpolation formulas
numerically at high precision, verifies that both complex modes are needed,
and writes deterministic plotting data.

The plotted three-dimensional curve is only an orthogonal projection of the
true four-dimensional tail.  The standard-initialization construction in the
paper adds a fifth, strictly faster scalar buffer coordinate.

Run from the repository or anonymous-artifact root:

    uv run python scripts/verify/verify_nag_kappa100_trajectory.py
"""

from __future__ import annotations

import ast
import csv
import json
from pathlib import Path

import mpmath as mp
import numpy as np


ROOT = Path(__file__).resolve().parents[2]
CHECKER = ROOT / "code/scripts/verify_nag_multimode_example.py"
OUTPUT_DIR = ROOT / "images/nag_kappa100"
TRAJECTORY_CSV = OUTPUT_DIR / "nag_kappa100_trajectory.csv"
PARAMETERS_JSON = OUTPUT_DIR / "nag_kappa100_parameters.json"
MANUSCRIPT = ROOT.parent / "main.tex"
STEPS = 80


def literal_assignment(path: Path, name: str) -> object:
    tree = ast.parse(path.read_text(), filename=str(path))
    for node in tree.body:
        if isinstance(node, ast.Assign):
            for target in node.targets:
                if isinstance(target, ast.Name) and target.id == name:
                    return ast.literal_eval(node.value)
    raise AssertionError(f"could not find literal {name} in {path}")


def real_inner(left: tuple[mp.mpc, ...], right: tuple[mp.mpc, ...]) -> mp.mpf:
    return mp.re(sum(mp.conj(a) * b for a, b in zip(left, right, strict=True)))


def subtract(
    left: tuple[mp.mpc, ...], right: tuple[mp.mpc, ...]
) -> tuple[mp.mpc, ...]:
    return tuple(a - b for a, b in zip(left, right, strict=True))


def scale(value: mp.mpf | mp.mpc, vector: tuple[mp.mpc, ...]) -> tuple[mp.mpc, ...]:
    return tuple(value * entry for entry in vector)


def norm_squared(vector: tuple[mp.mpc, ...]) -> mp.mpf:
    return real_inner(vector, vector)


def main() -> None:
    mp.mp.dps = 90
    centers = tuple(mp.mpf(value) for value in literal_assignment(CHECKER, "ROOT_CENTERS"))
    if len(centers) != 8:
        raise AssertionError("the exact checker no longer exposes eight root centers")
    q, potential, weight, frequency_one, frequency_two, *dual_weights = centers
    if not (0 < weight < 1 and frequency_one > frequency_two):
        raise AssertionError("the two exact spectral atoms are not distinct and positive")
    if not q > mp.mpf(81) / 100:
        raise AssertionError("the scalar cold-start buffer is not strictly faster")

    radius = mp.sqrt(q)
    modes = tuple(
        frequency / 2 + 1j * mp.sqrt(q - frequency**2 / 4)
        for frequency in (frequency_one, frequency_two)
    )
    amplitudes = (mp.sqrt(weight), mp.sqrt(1 - weight))

    def transfer(mode: mp.mpc) -> mp.mpc:
        return -100 * mode**2 / (99 * (10 * mode - 9) ** 2)

    transfers = tuple(transfer(mode) for mode in modes)
    for mode in modes:
        if abs(abs(mode) ** 2 - q) > mp.mpf("1e-70"):
            raise AssertionError("a reconstructed mode is not on the q circle")

    def sigma(time: int) -> tuple[mp.mpc, mp.mpc]:
        return tuple(
            amplitude * mode**time
            for amplitude, mode in zip(amplitudes, modes, strict=True)
        )

    def transformed_site(time: int) -> tuple[mp.mpc, mp.mpc]:
        return tuple(
            transfer_value * entry
            for transfer_value, entry in zip(transfers, sigma(time), strict=True)
        )

    def iterate_after_query(time: int) -> tuple[mp.mpc, mp.mpc]:
        # This is x_{t+1}; r_t = 100 x_{t+1} / 99.
        return scale(mp.mpf(99) / 100, transformed_site(time))

    def query(time: int) -> tuple[mp.mpc, mp.mpc]:
        return tuple(
            r_entry + sigma_entry / 99
            for r_entry, sigma_entry in zip(
                transformed_site(time), sigma(time), strict=True
            )
        )

    def gradient(time: int) -> tuple[mp.mpc, mp.mpc]:
        return tuple(
            y_entry + sigma_entry
            for y_entry, sigma_entry in zip(query(time), sigma(time), strict=True)
        )

    def function_value(time: int) -> mp.mpf:
        sigma_value = sigma(time)
        query_value = query(time)
        # Fix varphi(0)=0, so varphi(sigma_t)=q^t varphi_0 and f(0)=0.
        negative_phi_value = -(q**time) * potential
        return (
            real_inner(sigma_value, query_value)
            + negative_phi_value
            - norm_squared(sigma_value) / 198
            + norm_squared(query_value) / 2
        )

    tolerance = mp.mpf("2e-68")
    beta = mp.mpf(9) / 11
    maximum_gradient_step_error = mp.mpf(0)
    maximum_momentum_error = mp.mpf(0)
    maximum_norm_error = mp.mpf(0)
    for time in range(STEPS - 1):
        gradient_step = subtract(query(time), scale(mp.mpf(1) / 100, gradient(time)))
        maximum_gradient_step_error = max(
            maximum_gradient_step_error,
            mp.sqrt(norm_squared(subtract(gradient_step, iterate_after_query(time)))),
        )
        current_norm = norm_squared(iterate_after_query(time))
        next_norm = norm_squared(iterate_after_query(time + 1))
        maximum_norm_error = max(maximum_norm_error, abs(next_norm - q * current_norm))
        x_t = iterate_after_query(time - 1)
        x_previous = iterate_after_query(time - 2)
        momentum_query = tuple(
            current + beta * (current - previous)
            for current, previous in zip(x_t, x_previous, strict=True)
        )
        maximum_momentum_error = max(
            maximum_momentum_error,
            mp.sqrt(norm_squared(subtract(momentum_query, query(time)))),
        )
    if max(maximum_gradient_step_error, maximum_momentum_error, maximum_norm_error) > tolerance:
        raise AssertionError("the reconstructed tail does not satisfy the Nesterov identities")

    def star_bounds(mode: mp.mpc, transfer_value: mp.mpc, lag: int) -> tuple[mp.mpf, mp.mpf]:
        denominator = 1 - q**lag
        upper = mp.re(transfer_value * (1 - mp.conj(mode) ** lag)) / denominator
        lower = mp.re(transfer_value * (mode**lag - q**lag)) / denominator
        return lower, upper

    active_errors: list[mp.mpf] = []
    for lag in (1, 49, 63, 64):
        mode_bounds = tuple(
            star_bounds(mode, transfer_value, lag)
            for mode, transfer_value in zip(modes, transfers, strict=True)
        )
        averaged_lower = weight * mode_bounds[0][0] + (1 - weight) * mode_bounds[1][0]
        averaged_upper = weight * mode_bounds[0][1] + (1 - weight) * mode_bounds[1][1]
        active_value = averaged_upper if lag == 1 else averaged_lower
        active_errors.append(abs(active_value - potential))
    if max(active_errors) > mp.mpf("2e-57"):
        raise AssertionError("the displayed centers miss an active star equality")

    # Independently evaluate the paper's new normalization at the same exact
    # certificate centers. Rates and phases stay fixed; weights and values change.
    mass = weight * abs(transfers[0])**2 + (1 - weight) * abs(transfers[1])**2
    normalized_weight = weight * abs(transfers[0])**2 / mass
    normalized_value = potential / mass
    for lag in range(1, 181):
        old_bounds = [star_bounds(z, p, lag) for z, p in zip(modes, transfers, strict=True)]
        new_bounds = []
        for z in modes:
            d = -mp.mpf(99) * (10*z - 9)**2 / (100*z*z)
            new_bounds.append(star_bounds(z, mp.conj(d), lag))
        for direction in (0, 1):
            old = weight * old_bounds[0][direction] + (1 - weight) * old_bounds[1][direction]
            new = (normalized_weight * new_bounds[0][direction]
                   + (1 - normalized_weight) * new_bounds[1][direction])
            if abs(old / mass - new) > mp.mpf("1e-85"):
                raise AssertionError("new normalization changes a certificate inequality")
            slack = normalized_value - new if direction == 0 else new - normalized_value
            if slack < -mp.mpf("2e-57"):
                raise AssertionError("new normalization fails a certificate interpolation inequality")
    print("PASS: new normalization preserves all 180 checked certificate lags")

    exclusion_margins = []
    for mode, transfer_value, witness_lag in zip(modes, transfers, (56, 35), strict=True):
        witness_lower, _ = star_bounds(mode, transfer_value, witness_lag)
        _, lag_one_upper = star_bounds(mode, transfer_value, 1)
        exclusion_margins.append(witness_lower - lag_one_upper)
    if not (
        exclusion_margins[0] > mp.mpf("0.005")
        and exclusion_margins[1] > mp.mpf("0.028")
    ):
        raise AssertionError("a contact frequency was not excluded as a singleton")

    # Numerical edge check of the reconstructed original oracle samples.
    samples = 70
    origin = (mp.mpc(0), mp.mpc(0))
    queries = [query(time) for time in range(samples)] + [origin]
    gradients = [gradient(time) for time in range(samples)] + [origin]
    values = [function_value(time) for time in range(samples)] + [mp.mpf(0)]
    minimum_interpolation_margin = mp.inf
    for i in range(samples + 1):
        for j in range(samples + 1):
            delta_y = subtract(queries[i], queries[j])
            delta_g = subtract(gradients[i], gradients[j])
            corrected = subtract(delta_y, scale(mp.mpf(1) / 100, delta_g))
            margin = (
                values[i]
                - values[j]
                - real_inner(gradients[j], delta_y)
                - norm_squared(delta_g) / 200
                - mp.mpf(50) / 99 * norm_squared(corrected)
            )
            minimum_interpolation_margin = min(minimum_interpolation_margin, margin)
    if minimum_interpolation_margin < -mp.mpf("2e-55"):
        raise AssertionError("a finite reconstructed oracle pair fails interpolation")

    four_dimensional = []
    for time in range(STEPS):
        value = iterate_after_query(time)
        four_dimensional.append(
            [mp.re(value[0]), mp.im(value[0]), mp.re(value[1]), mp.im(value[1])]
        )
    matrix = np.asarray([[float(entry) for entry in row] for row in four_dimensional])
    singular_values = np.linalg.svd(matrix, compute_uv=False)
    if singular_values[-1] < 0.05:
        raise AssertionError("the displayed tail does not numerically span four real dimensions")

    projection = np.asarray(
        [
            [1.0, 0.0, 0.0, 0.0],
            [0.0, 0.0, 1.0, 0.0],
            [0.0, 1 / np.sqrt(2), 0.0, 1 / np.sqrt(2)],
        ]
    )
    if not np.allclose(projection @ projection.T, np.eye(3), atol=1e-15):
        raise AssertionError("the plotting projection does not have orthonormal rows")
    normalization = np.sqrt(np.dot(matrix[0], matrix[0]))
    normalized = matrix / normalization
    projected = normalized @ projection.T
    normalized_norms = np.sum(normalized**2, axis=1)

    OUTPUT_DIR.mkdir(parents=True, exist_ok=True)
    with TRAJECTORY_CSV.open("w", newline="") as target:
        writer = csv.writer(target, lineterminator="\n")
        writer.writerow(
            (
                "time",
                "mode1_real",
                "mode1_imag",
                "mode2_real",
                "mode2_imag",
                "projection_1",
                "projection_2",
                "projection_3",
                "normalized_norm_squared",
                "theoretical_norm_squared",
            )
        )
        for time in range(STEPS):
            writer.writerow(
                (
                    time,
                    *(format(value, ".17g") for value in normalized[time]),
                    *(format(value, ".17g") for value in projected[time]),
                    format(normalized_norms[time], ".17g"),
                    format(float(q**time), ".17g"),
                )
            )

    parameters = {
        "active_forward_lags": [1],
        "active_reverse_lags": [49, 63, 64],
        "condition_number": 100,
        "dual_weights": [mp.nstr(value, 50) for value in dual_weights],
        "frequency_coordinates": [mp.nstr(frequency_one, 60), mp.nstr(frequency_two, 60)],
        "mode_angles": [mp.nstr(mp.arg(mode), 50) for mode in modes],
        "potential": mp.nstr(potential, 60),
        "projection_matrix": projection.tolist(),
        "rate": mp.nstr(q, 70),
        "single_mode_exclusion_lags": [56, 35],
        "single_mode_exclusion_margins": [mp.nstr(value, 40) for value in exclusion_margins],
        "spectral_weight": mp.nstr(weight, 60),
        "standard_initialization_dimension": 5,
        "status": "exact-computer-assisted",
        "tail_real_dimension": 4,
    }
    PARAMETERS_JSON.write_text(json.dumps(parameters, indent=2, sort_keys=True) + "\n")

    if MANUSCRIPT.exists():
        manuscript = MANUSCRIPT.read_text()
        required_snippets = (
            "q_{100}&=0.859899778052548365740446035906789693",
            "w_\\star&=0.432893789374821564486049487863967595",
            "\\chi_{1\\star}&=1.847585923705342323643049369488243114",
            "\\chi_{2\\star}&=1.833337063888573702334307789415459859",
            "L_{56}(q_{100},\\chi_{1\\star})",
            "L_{35}(q_{100},\\chi_{2\\star})",
            "f_t\\doteq\\langle\\sigma_t,y_t\\rangle-q_{100}^tv_\\star",
            "\\varphi_t=q_{100}^t v_\\star",
            "\\varphi(\\sigma_t)=\\varphi_t",
            "\\Fclass{100}(\\reals^5)",
            "three-dimensional projection of the genuine four-dimensional tail",
        )
        missing = [snippet for snippet in required_snippets if snippet not in manuscript]
        if missing:
            raise AssertionError(f"manuscript kappa=100 transcription drift: {missing}")

    print("PASS: reconstructed the two-mode kappa=100 Nesterov tail")
    print(f"PASS: maximum gradient-step error = {mp.nstr(maximum_gradient_step_error, 5)}")
    print(f"PASS: maximum momentum error = {mp.nstr(maximum_momentum_error, 5)}")
    print(f"PASS: maximum exact-decay error = {mp.nstr(maximum_norm_error, 5)}")
    print(
        "PASS: minimum interpolation margin over 70 tail samples plus the "
        f"minimizer = {mp.nstr(minimum_interpolation_margin, 8)}"
    )
    print(
        "PASS: each dual contact alone is infeasible; margins = "
        + ", ".join(mp.nstr(value, 10) for value in exclusion_margins)
    )
    print(f"PASS: four-dimensional trajectory singular values = {singular_values}")
    print(f"wrote {TRAJECTORY_CSV.relative_to(ROOT)}")
    print(f"wrote {PARAMETERS_JSON.relative_to(ROOT)}")


if __name__ == "__main__":
    main()


==> anc/scripts/verify/verify_nag_kappa10_exposition.py <==
#!/usr/bin/env python3
"""Audit the self-contained kappa=10 exposition and its full coefficient table.

Use uv run --with python-flint python scripts/verify/verify_nag_kappa10_exposition.py.
--write-table explicitly regenerates the inlined coefficient table.
--check-paper checks the displayed definitions and static source structure.
--baseline PATH additionally checks preservation outside this section and
its one required longtable package addition. No LaTeX engine is invoked.

SymPy checks exact identities; Arb isolates the published algebraic root and
checks numerical/edge cases. The separate unchanged Arb and integer-dyadic
full-certificate scripts verify the matching upper bound and all-index tails.
"""
from __future__ import annotations

import argparse
import ast
from pathlib import Path
import re

import sympy as sp
from flint import acb, arb, ctx

from verify_nag_q_algebra import check_tex_source

if not __debug__:
    raise RuntimeError("Assertions must remain enabled")

ROOT = Path(__file__).resolve().parents[2]
PAPER = ROOT.parent / "main.tex"
Q, X, Z, ZB = sp.symbols("q chi z zbar")
SQRT10 = sp.sqrt(10)
BETA = (11-2*SQRT10)/9
QC = "0.5644232779728935119106424484621701711426"
XC = "1.4532011129657160483729421248197410663214"


def read_table():
    source = PAPER.read_text()
    label = r"\label{tab:k10-polynomial}"
    assert source.count(label) == 1
    position = source.index(label)
    start = source.rfind(r"\begingroup", 0, position)
    assert start >= 0
    end = source.index(r"\endgroup", position) + len(r"\endgroup")
    return source[start:end] + "\n"


def conjugate(value):
    return value.xreplace({Z: ZB, ZB: Z})


def inner(a, b):
    return sp.expand((conjugate(a)*b+a*conjugate(b))/2)


def circle(value):
    return sp.cancel(value.subs(ZB, Q/Z))


def construct_polynomial():
    e = 1+BETA-BETA/Z
    g = 10*(e-Z)
    assert sp.cancel(e-g/10-Z) == 0
    b = g*conjugate(g)/20+5*Q/9

    def costs(m):
        d = 1-Z**m
        shared = d*conjugate(d)*b
        plus = inner(Z**m*g, d*e)+shared
        minus = inner(g, -d*e)+shared
        # Compare with the full original smooth strongly convex inequality,
        # not merely another transcription of the abbreviated C^+/- formula.
        dy, dg = d*e, d*g
        quadratic = inner(dg, dg)/20+sp.Rational(5, 9)*inner(dy-dg/10, dy-dg/10)
        assert circle(plus-inner(Z**m*g, dy)-quadratic) == 0
        assert circle(minus-inner(g, -dy)-quadratic) == 0
        return plus, minus

    cp = costs(1)[0]
    cm = costs(18)[1]
    h = sum(Q**k for k in range(18))
    cycle = circle(h*cp+cm)
    laurent = sp.cancel(9*Q*cycle/(1+Q-Z-Q/Z))
    core = sp.Poly(sp.cancel(Z**19*laurent), Z)
    t = [sp.Integer(2), X]
    for j in range(1, 19):
        t.append(sp.expand(X*t[j]-Q*t[j-1]))
    p = sp.expand(core.nth(19)+sum(core.nth(19+j)*t[j] for j in range(1, 20)))
    assert sp.cancel(p.subs(X, Z+Q/Z)-laurent) == 0
    assert sp.Poly(p, Q, X).total_degree() == 19
    assert sp.degree(p, Q) == sp.degree(p, X) == 19

    # Compare to the existing frozen normalization without executing its
    # unrelated matrix/solver imports or re-running its full certificate.
    old = (ROOT / "code/scripts/verify_nag_exact_rate.py").read_text()
    start = old.index("z_symbol, zbar_symbol, q_symbol, x_symbol =")
    end = old.index("# ``interpolation_multiplier``", start)
    ns = {"sym": sp}
    exec(compile(ast.parse(old[start:end]), "<legacy-k10-polynomial>", "exec"), ns)
    legacy = ns["tangency_polynomial"].subs({ns["q_symbol"]: Q, ns["x_symbol"]: X})
    assert sp.expand(p-legacy) == 0

    f = cp/(1-Q)
    assert circle(-(1-Q)*f+cp) == 0
    assert circle((1-Q**18)*f+cm-(1+Q-Z-Q/Z)*p.subs(X, Z+Q/Z)/(9*Q)) == 0
    assert sp.expand((1-Q)*h-(1-Q**18)) == 0
    # An omitted geometric weight and a reversed closing sign must not pass.
    assert circle(18*cp+cm-cycle) != 0
    assert circle(h*cp-cm-cycle) != 0
    print("PASS: full interpolation formulas, telescoping, positive-factor normalization,")
    print("      legacy polynomial identity, degree 19, and sign/weight adversaries")
    return p


def coefficient_rows(p):
    poly = sp.Poly(sp.expand(p/5), Q, X)
    rows = []
    for j in range(19, -1, -1):
        for k in range(20-j):
            coefficient = sp.expand(poly.coeff_monomial(Q**k*X**j))
            a, b = coefficient.coeff(SQRT10, 0), coefficient.coeff(SQRT10, 1)
            assert a.is_Integer and b.is_Integer
            assert coefficient == a+b*SQRT10
            rows.append((j, k, int(a), int(b)))
    assert len(rows) == 210
    assert sp.expand(5*sum((a+b*SQRT10)*Q**k*X**j for j,k,a,b in rows)-p) == 0
    return rows


def table_source(rows):
    header = r"$j$ & $k$ & $a_{jk}$ & $b_{jk}$"
    header = " & ".join([header]*3)+r" \\"
    lines = [
        "% Generated by scripts/verify/verify_nag_kappa10_exposition.py --write-table.",
        r"\begingroup", r"\small", r"\setlength{\tabcolsep}{3pt}",
        r"\begin{longtable}{@{}rrrr@{\qquad}rrrr@{\qquad}rrrr@{}}",
        r"\caption{Complete coefficient table for \eqref{eq:k10-expanded-polynomial}.",
        r"The coefficient of $q^k\chi^j$ is $5(a_{jk}+b_{jk}\sqrt{10})$.",
        r"Read each of the three blocks from top to bottom. All other coefficients are zero.}",
        r"\label{tab:k10-polynomial}\\", r"\toprule", header, r"\midrule", r"\endfirsthead",
        r"\toprule", header, r"\midrule", r"\endhead",
        r"\endfoot", r"\bottomrule", r"\endlastfoot",
    ]
    for i in range(70):
        entries = rows[i]+rows[i+70]+rows[i+140]
        lines.append(" & ".join(f"${value}$" for value in entries)+r" \\")
    text = "\n".join(lines+[r"\end{longtable}", r"\endgroup", ""])
    assert "continued" not in text.lower(), "Continuation notices must not be regenerated"
    return text


def parse_table(text):
    rows = []
    for line in text.splitlines():
        if not re.fullmatch(r"\s*\$-?\d+\$(?:\s*&\s*\$-?\d+\$){11}\s*\\\\\s*", line):
            continue
        values = list(map(int, re.findall(r"\$(-?\d+)\$", line)))
        rows.extend(tuple(values[i:i+4]) for i in (0, 4, 8))
    assert len(rows) == 210
    assert len({(j,k) for j,k,_,_ in rows}) == 210
    return rows


def canonical_table_bytes():
    """Recover the original generated-table format for its figure-data hash."""
    observed = read_table()
    rows = sorted(parse_table(observed), key=lambda row: (-row[0], row[1]))
    generated = table_source(rows)
    # Only the public generator-comment line was removed by latexpand.
    assert generated.split("\n", 1)[1] == observed
    return generated.encode()


def check_table(p, text):
    rows = parse_table(text)
    assert {(j,k) for j,k,_,_ in rows} == {(j,k) for j in range(20) for k in range(20-j)}
    observed = 5*sum((a+b*SQRT10)*Q**k*X**j for j,k,a,b in rows)
    assert sp.expand(observed-p) == 0


def evaluate(poly, q, x):
    result = arb(0)
    for (k,j), coefficient in sp.Poly(poly, Q, X).terms():
        coefficient = sp.expand(coefficient)
        a, b = coefficient.coeff(SQRT10, 0), coefficient.coeff(SQRT10, 1)
        assert a.is_Integer and b.is_Integer
        result += (arb(int(a))+arb(int(b))*arb(10).sqrt())*q**k*x**j
    return result


def interval_and_numeric_checks(p):
    ctx.prec = 512
    qbox, xbox = arb(QC+" +/- 1e-40"), arb(XC+" +/- 1e-40")
    qm, xm = arb(QC), arb(XC)
    px = sp.diff(p, X)
    f0, f1 = evaluate(p, qm, xm), evaluate(px, qm, xm)
    j00, j01 = evaluate(sp.diff(p,Q),qbox,xbox), evaluate(px,qbox,xbox)
    j10, j11 = evaluate(sp.diff(px,Q),qbox,xbox), evaluate(sp.diff(px,X),qbox,xbox)
    det = j00*j11-j01*j10
    assert det > 0
    q = qm-(j11*f0-j01*f1)/det
    x = xm-(-j10*f0+j00*f1)/det
    for image, midpoint in ((q,qm),(x,xm)):
        assert image.lower() > midpoint-arb("1e-40")
        assert image.upper() < midpoint+arb("1e-40")
    assert (1-1/arb(10).sqrt())**2 < q < 1-1/arb(10).sqrt()
    assert x*x < 4*q and 2*q.sqrt() < arb(1503)/1000
    z = acb(x/2, (q-x*x/4).sqrt())
    beta = (arb(10).sqrt()-1)/(arb(10).sqrt()+1)
    e, g = 1+beta-beta/z, 10*(1+beta-beta/z-z)

    def dot(a,b):
        return (a.conjugate()*b).real

    b = dot(g,g)/20+5*q/9
    def c(m):
        d = 1-z**m
        return dot(z**m*g,d*e)+dot(d,d)*b, dot(g,-d*e)+dot(d,d)*b
    f = c(1)[0]/(1-q)
    assert arb("0.6356563261206633998") < f < arb("0.6356563261206633999")
    limits = b-f, b+f-dot(g,e)
    assert all(value < -arb(3)/10**6 for value in limits)
    constant = f+2*abs(g)*abs(e)+3*b
    assert constant*q.sqrt()**401 < arb(1)/10**49
    for m in range(1, 401):
        cp, cm = c(m)
        residuals = cp-(1-q**m)*f, cm+(1-q**m)*f
        for residual, limit in zip(residuals, limits):
            assert abs(residual-limit) <= constant*q.sqrt()**m
        if m != 1:
            assert residuals[0] < -arb(3)/10**6
        if m != 18:
            assert residuals[1] < -arb(3)/10**6
    # Containment is only a diagnostic; exact active equalities were proved above.
    assert 0 in c(1)[0]-(1-q)*f
    assert 0 in c(18)[1]+(1-q**18)*f

    # Exact rational complex samples, including both endpoint angles. Check the
    # displayed prefactor is positive and cycle costs have the advertised sign.
    for z0 in (sp.Rational(1,2), -sp.Rational(1,2), (3+4*sp.I)/10):
        q0 = sp.expand(z0*sp.conjugate(z0))
        x0 = sp.expand(z0+sp.conjugate(z0))
        prefactor = 1+q0-x0
        assert prefactor > 0 and sp.expand(prefactor-(1-z0)*(1-sp.conjugate(z0))) == 0
    assert 1+sp.Integer(1)-sp.Integer(2) == 0  # excluded q=1,z=1 boundary
    assert sp.cancel((1/Z)*(1/ZB)).subs(ZB,Q/Z) == 1/Q
    assert sp.cancel(1/Z-10*(1/Z-1)/10) == 1
    print("PASS: printed rational root box, numerical F, 400 pairs of inequalities,")
    print("      analytic remaining-index bound, endpoint-angle and initialization checks")
    print(f"      q enclosure: {q}; F enclosure: {f}")


def source_checks(baseline):
    source = PAPER.read_text()
    start = r"\label{app:kappa-ten}"
    end = r"\section{An exact two-component optimal solution at"
    prefix, rest = source.split(start,1)
    section, suffix = rest.split(end,1)
    compact = re.sub(r"\s+", "", section)
    required = (
        QC, XC, r"10^{-40}", r"\frac{1+q-\chi}{9q}P(q,\chi)",
        r"B\doteq B(q,z)=\frac{|g|^2}{20}+\frac{5q}{9}",
        r"C_m^+(q,z)&\doteq\langle z^m g,(1-z^m)e\rangle+|1-z^m|^2B",
        r"C_m^-(q,z)&\doteq\langle g,(z^m-1)e\rangle+|1-z^m|^2B",
        r"\widehat f_k-\widehat f_{k+1}&\geq q^k C_1^+", r"k=0,\ldots,17",
        r"\widehat f_{18}-\widehat f_0&\geq C_{18}^-",
        r"F_\star\doteq\frac{C_1^+(q_{10},z_\star)}{1-q_{10}}",
        r"P(q,\chi)=5\sum_{j=0}^{19}\sum_{k=0}^{19-j}",
        r"(a_{jk}+b_{jk}\sqrt{10})q^k\chi^j", r"\label{tab:k10-polynomial}",
        r"x_{-1}=x_0=z_\star^{-1}", r"m=1,\ldots,400", r"m\geq401",
    )
    for text in required:
        assert re.sub(r"\s+", "", text) in compact, text
    assert not re.search(r"\blags?\b|supplement|exact checker|machine-readable|\\redTodo", section)
    _, labels, refs = check_tex_source(source)
    if baseline:
        # Retain the original insertion-only contract, including its title.
        # Later editorial revisions do not silently acquire that old pass.
        historical_start = r"\section{Exact specification of the condition-ten optimal solution}"
        oldprefix, oldrest = baseline.read_text().split(historical_start, 1)
        _, oldsuffix = oldrest.split(end, 1)
        newprefix, newrest = source.split(historical_start, 1)
        _, newsuffix = newrest.split(end, 1)
        assert newprefix.replace("\\usepackage{longtable}\n", "") == oldprefix
        assert newsuffix == oldsuffix
    print(f"PASS: section transcription and expanded-table source ({labels} labels, {refs} references)")
    if baseline:
        print("PASS: all surrounding author text preserved, except required longtable import")


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--write-table", action="store_true")
    parser.add_argument("--check-paper", action="store_true")
    parser.add_argument("--baseline", type=Path)
    args = parser.parse_args()
    p = construct_polynomial()
    generated = table_source(coefficient_rows(p))
    if args.write_table:
        source = PAPER.read_text()
        old_table = read_table().rstrip("\n")
        assert source.count(old_table) == 1
        PAPER.write_text(source.replace(old_table, generated.split("\n", 1)[1].rstrip("\n"), 1))
        print("Updated the inlined coefficient table in main.tex")
    assert read_table() == generated.split("\n", 1)[1]
    check_table(p, read_table())
    # Wrong common factor and one transcribed coefficient must be detected.
    try:
        check_table(p/5, generated)
    except AssertionError:
        pass
    else:
        raise AssertionError("missing factor 5 escaped")
    bad = generated.replace("$19$ & $0$ & $11$ & $-2$", "$19$ & $0$ & $12$ & $-2$", 1)
    assert bad != generated
    try:
        check_table(p, bad)
    except AssertionError:
        pass
    else:
        raise AssertionError("coefficient mutation escaped")
    print("PASS: all 210 coefficient pairs and table mutation checks")
    interval_and_numeric_checks(p)
    if args.check_paper:
        source_checks(args.baseline)


if __name__ == "__main__":
    main()


==> anc/scripts/verify/verify_nag_kappa10_tangency.py <==
#!/usr/bin/env python3
"""Lightweight checks for the condition-ten illustration, not a rate replay.

Run after plotting: uv run python scripts/verify/verify_nag_kappa10_tangency.py
Independently evaluate the original interpolation cycle at endpoint/interior
angles and compare it with the plotted polynomial. No figure is generated.
"""
from __future__ import annotations

import hashlib
import importlib.util
import json
from pathlib import Path

if not __debug__:
    raise RuntimeError("Run with assertions enabled")

ROOT = Path(__file__).resolve().parents[2]
spec = importlib.util.spec_from_file_location(
    "k10_plot", ROOT / "scripts/plot/plot_nag_kappa10_tangency.py")
plot = importlib.util.module_from_spec(spec)
spec.loader.exec_module(plot)
mp = plot.mp
mp.mp.dps = plot.PRECISION
rows,q_box,x_box = plot.read_inputs()
q,x,coeffs = plot.candidate(rows,q_box,x_box)
beta = (mp.sqrt(10)-1)/(mp.sqrt(10)+1)
contact_angle = mp.acos(x/(2*mp.sqrt(q)))


def cost(yi,gi,yj,gj):
    dy,dg = yi-yj,gi-gj
    return (mp.conj(gj)*dy).real+abs(dg)**2/20+mp.mpf(5)/9*abs(dy-dg/10)**2


angles = [mp.mpf(0),mp.pi/8,mp.pi/3,mp.pi/2,2*mp.pi/3,mp.pi,
          contact_angle,contact_angle-mp.mpf("1e-4"),contact_angle+mp.mpf("1e-4")]
for angle in angles:
    z = mp.sqrt(q)*mp.exp(1j*angle)
    chi = 2*z.real
    e = 1+beta-beta/z
    g = 10*(e-z)
    c1 = cost(e,g,z*e,z*g)
    c18 = cost(z**18*e,z**18*g,e,g)
    cycle = mp.fsum(q**k for k in range(18))*c1+c18
    prefactor = (1+q-chi)/(9*q)
    assert prefactor > 0
    p = mp.polyval(coeffs,chi)
    assert abs(prefactor*p-cycle) < mp.mpf("1e-70")*max(1,abs(cycle))

# A missing common factor would retain the same root but plot the wrong curve.
endpoint = 2*mp.sqrt(q)
assert abs(mp.polyval(coeffs,endpoint)-mp.polyval(coeffs,endpoint)/5) > mp.mpf("1e-10")
record = json.loads(plot.OUTPUT.with_suffix(".json").read_text())
assert record["coefficient_table_sha256"] == hashlib.sha256(plot.canonical_table_bytes()).hexdigest()
assert abs(mp.mpf(record["q"])-q) < mp.mpf("1e-85")
assert abs(mp.mpf(record["chi_star"])-x) < mp.mpf("1e-85")
assert record["sample_counts"] == [1602,802]
assert record["text_usetex"] is False
assert "not a tangency or optimality certificate" in record["purpose"]
for ext in (".pdf",".png"):
    data = plot.OUTPUT.with_suffix(ext).read_bytes()
    assert data == plot.PAPER_OUTPUT.with_suffix(ext).read_bytes()
    assert data.startswith(b"%PDF-" if ext == ".pdf" else b"\x89PNG\r\n\x1a\n")
print("PASS: 9 independent interpolation-cycle samples, including both real endpoints")
print("PASS: coefficient normalization, root metadata, and identical PDF/PNG paper copies")


==> anc/scripts/verify/verify_nag_kappa10_upper.py <==
#!/usr/bin/env python3
"""Check the polynomial-based kappa=10 upper-rate argument.

Run: uv run --with python-flint python scripts/verify/verify_nag_kappa10_upper.py
SymPy checks the original interpolation/normalized-cycle connection. Arb
checks the printed root box, the positive double-root quotient, and the
q-derivative. No Lyapunov matrices, figures, Lean files or archives are rebuilt.
The analytic implication uses the manuscript's strict-separator proposition;
this script does not independently prove its finite-filter/continuation argument.
"""
from __future__ import annotations

import argparse
import math
from pathlib import Path
import re

import sympy as sp
from flint import acb, arb, ctx

from verify_nag_kappa10_exposition import (
    BETA, PAPER, Q, SQRT10, X, Z, circle, inner, parse_table, read_table,
)

if not __debug__:
    raise RuntimeError("Run with assertions enabled")


def inputs():
    rows = parse_table(read_table())
    p = sp.expand(5 * sum((a + b * SQRT10) * Q**k * X**j for j, k, a, b in rows))
    source = PAPER.read_text()
    box = source.split(r"\label{eq:k10-root-box}", 1)[1].split(r"\end{equation}", 1)[0]
    box = re.sub(r"\s+", "", box)
    centers = []
    for variable in ("q", r"\chi"):
        match = re.search(re.escape("|" + variable + "-") + r"(\d+\.\d+)\|&<10\^{-([0-9]+)\}", box)
        assert match, f"Cannot read root box for {variable}"
        centers.append((match[1], "1e-" + match[2]))
    return p, centers


def symbolic_checks(p):
    # In each real coordinate, the original interpolation cost equals a
    # telescoping difference minus the transformed edge cost. Sum coordinates
    # for arbitrary real dimension, then sum edges around the cycle.
    yi, yj, gi, gj = sp.symbols("yi yj gi gj", real=True)
    potential_shift = lambda y, g: g*y - y*y/2 - (g-y)**2/18
    original = gj*(yi-yj) + (gi-gj)**2/20 + sp.Rational(5, 9)*(yi-yj-(gi-gj)/10)**2
    transformed = (yi-(gi-yi)/9)*((gi-yi)-(gj-yj))
    assert sp.expand(original - potential_shift(yi, gi) + potential_shift(yj, gj) + transformed) == 0

    e = 1 + BETA - BETA/Z
    g = 10*(e-Z)
    d = -9*(SQRT10*Z-(SQRT10-1))**2/(10*Z**2)
    amplitude = 10*Z/9
    assert sp.cancel(e-(g-e)/9-amplitude) == 0
    assert sp.cancel(g-e-amplitude*d) == 0
    assert circle(inner(amplitude, amplitude)) == sp.Rational(100, 81)*Q

    # Independently start with the MAIN PAPER's normalized r_t=z^t,
    # sigma_t=d(z)z^t. Do not infer its orientation/sign from a plotted curve.
    edge = lambda i, j: inner(Z**i, d*(Z**i-Z**j))
    cycle = circle(sum(Q**k for k in range(18))*edge(0, 1) + edge(18, 0))
    claimed = -9*(1+Q-X)*p/(100*Q**2)
    assert sp.cancel(cycle-claimed.subs(X, Z+Q/Z)) == 0
    assert sp.cancel(cycle+claimed.subs(X, Z+Q/Z)) != 0  # reversed sign
    assert sp.cancel(cycle-Q*claimed.subs(X, Z+Q/Z)) != 0  # missing radius factor

    # Exact double-division identity, checked monomial by monomial.
    xi = sp.symbols("xi")
    for j in range(2, 20):
        quotient = sum((j-1-k)*X**(j-2-k)*xi**k for k in range(j-1))
        assert sp.expand(xi**j-X**j-j*X**(j-1)*(xi-X)-(xi-X)**2*quotient) == 0
    print("PASS: exact interpolation gauge, modal normalization and degree-19 cycle identity")
    print("PASS: wrong-sign/radius mutations and exact double-division identities")


def evaluate(poly, q, x):
    # Repeated multiplication also handles balls straddling zero. Arb's
    # generic power operation can return nan on such balls in this version.
    qp, xp = [arb(1)], [arb(1)]
    for _ in range(19):
        qp.append(qp[-1]*q)
        xp.append(xp[-1]*x)
    value = arb(0)
    for (k, j), coefficient in sp.Poly(poly, Q, X).terms():
        coefficient = sp.expand(coefficient)
        a, b = coefficient.coeff(SQRT10, 0), coefficient.coeff(SQRT10, 1)
        assert a.is_Integer and b.is_Integer
        value += (arb(int(a))+arb(int(b))*arb(10).sqrt())*qp[k]*xp[j]
    return value


def horner(coefficients, x):
    value = arb(0)
    for coefficient in coefficients:
        value = value*x + coefficient
    return value


def quotient_check(p, q, x):
    # Synthetic division twice by xi-x. At the isolated exact root the two
    # remainders vanish because P=P_chi=0; the symbolic identity above justifies
    # discarding them, NOT approximate zero containment alone.
    coefficients = [evaluate(c, q, arb(0)) for c in sp.Poly(p, X).all_coeffs()]
    for _ in range(2):
        divided = [coefficients[0]]
        for c in coefficients[1:-1]:
            divided.append(c+x*divided[-1])
        coefficients = divided
    derivatives = []
    while coefficients:
        derivatives.append(coefficients)
        degree = len(coefficients)-1
        coefficients = [c*(degree-i) for i, c in enumerate(coefficients[:-1])]
    assert len(derivatives) == 18
    cover = arb(1503)/1000
    radius = cover/64
    bounds = []
    for segment in range(64):
        midpoint = -cover+(2*segment+1)*radius
        offset = arb(0, radius)
        value, power = arb(0), arb(1)
        for order, coeffs in enumerate(derivatives):
            value += horner(coeffs, midpoint)*power/math.factorial(order)
            power *= offset
        assert value > 17, (segment, value)
        bounds.append(value)
    assert 2*q.sqrt() < cover
    print(f"PASS: R > 17 on 64 rational intervals; minimum enclosure {min(bounds, key=lambda v: v.lower())}")


def interval_checks(p, centers):
    ctx.prec = 512
    (qc, qr), (xc, xr) = centers
    qm, xm = arb(qc), arb(xc)
    qb, xb = arb(qc + " +/- " + qr), arb(xc + " +/- " + xr)
    pq, px = sp.diff(p, Q), sp.diff(p, X)
    a, b = evaluate(pq, qb, xb), evaluate(px, qb, xb)
    c, d = evaluate(sp.diff(px, Q), qb, xb), evaluate(sp.diff(px, X), qb, xb)
    determinant = a*d-b*c
    assert determinant > 0
    f, fx = evaluate(p, qm, xm), evaluate(px, qm, xm)
    q = qm-(d*f-b*fx)/determinant
    x = xm-(-c*f+a*fx)/determinant
    assert qb.lower() < q.lower() < q.upper() < qb.upper()
    assert xb.lower() < x.lower() < x.upper() < xb.upper()
    assert (1-1/arb(10).sqrt())**2 < q < 1-1/arb(10).sqrt()
    assert x*x < 4*q
    assert 114 < a < 115 and d > 0
    print(f"PASS: printed-box interval Newton inclusion; P_q on full root box = {a}")
    quotient_check(p, q, x)

    # Numeric diagnostics on BOTH sides of the endpoint and both real angles.
    # These do not replace the analytic compactness/continuity argument.
    sample_count = 0
    for offset in ("1e-6", "1e-10", "1e-20"):
        step = arb(offset)
        assert evaluate(p, q+step, x) > 0
        assert evaluate(p, q-step, x) < 0
        for sign in (-1, 1):
            trial = q+sign*step
            assert 2*trial.sqrt() < arb(1503)/1000
            for index in range(33):
                theta = arb.pi()*index/32
                chi = 2*trial.sqrt()*theta.cos()
                assert evaluate(p, trial, chi) > 0
                sample_count += 1
            # Include the original contact coordinate (not usually on a grid).
            angle = (x/(2*trial.sqrt())).acos()
            z = acb(trial.sqrt()*angle.cos(), trial.sqrt()*angle.sin())
            transfer = -9*(arb(10).sqrt()*z-(arb(10).sqrt()-1))**2/(10*z*z)
            edge = lambda i, j: ((z**i).conjugate()*transfer*(z**i-z**j)).real
            actual = sum(trial**k for k in range(18))*edge(0, 1)+edge(18, 0)
            predicted = -9*(1+trial-x)*evaluate(p, trial, x)/(100*trial**2)
            assert 0 in actual-predicted
            assert (actual < 0) if sign == 1 else (actual > 0)
    print(f"PASS: {sample_count} angular samples including real endpoints, plus contact and below-endpoint sign checks")

    # Adversary: local positive q-derivative does not imply positivity for ALL
    # larger q. The manuscript must use the uniform-rate proposition, not infer
    # a global exclusion from the definition of the maximum feasible factor.
    h = sp.symbols("h", real=True)
    toy = X**2+h-2*h**2
    assert toy.subs(h, 0) == X**2
    assert sp.diff(toy, h).subs(h, 0) == 1
    assert toy.subs({X: 0, h: 1}) == -1
    # Strict-factor bounds do not imply a finite endpoint prefactor:
    # a_t=(t+1)*q0^t has a_0=1, but its ratio to q0^t is unbounded.
    t = sp.symbols("t", integer=True, nonnegative=True)
    assert sp.simplify((t+1)*sp.Rational(1, 2)**t/sp.Rational(1, 2)**t) == t+1
    ratio = arb("0.5")/arb("0.6")
    constant = 1/(1-ratio)**2  # sum_{t>=0} (t+1)*ratio^t
    for index in (0, 1, 10, 1000):
        assert (index+1)*ratio**index < constant
    assert evaluate(p, q, arb("0 +/- 0.001")) > 0
    print("PASS: local-vs-global positivity and finite-endpoint-prefactor adversaries")


def source_checks(baseline):
    source = PAPER.read_text()
    start = r"\paragraph{Ruling out larger asymptotic factors.}"
    end = r"\paragraph{Full polynomial coefficients.}"
    before, rest = source.split(start, 1)
    block, after = rest.split(end, 1)
    # Ignore comments when ensuring the rewritten proof does not rely on the
    # separate stronger finite-time endpoint certificate.
    uncommented = re.sub(r"(?<!\\)%[^\n]*", "", block)
    assert "4\\cdot10^{29}" not in uncommented
    assert "Lyapunov" not in uncommented
    compact = re.sub(r"\s+", "", uncommented)
    for expression in (
        r"-\frac{81}{100q}W_{18}(q,z)",
        r"-\frac{9(1+q-\chi)}{100q^2}P(q,\chi)",
        r"114<\partial_qP(q_{10},\chi_\star)<115",
        r"q_{10}<q<q_{10}+\varepsilon",
        r"b(\sqrt{10},q)q^t\|x_0-x_\star\|^2",
        r"R_t(f,x_0)^{1/t}\leqb(\sqrt{10},q)^{1/t}q",
        r"\ref{prop:strict-separator-rate}", r"\ref{thm:main}",
    ):
        assert expression in compact, expression
    # The coefficient table is an actual manuscript input, and the upper
    # argument now refers explicitly to its label.
    labels = re.findall(r"\\label\{([^{}]+)\}", source)
    for label in re.findall(r"\\(?:eqref|ref)\{([^{}]+)\}", block):
        assert labels.count(label) == 1, label
    environments = []
    for command, environment in re.findall(r"\\(begin|end)\{([^{}]+)\}", block):
        if command == "begin":
            environments.append(environment)
        else:
            assert environments and environments.pop() == environment
    assert not environments
    if baseline:
        old_before, old_rest = baseline.read_text().split(start, 1)
        _, old_after = old_rest.split(end, 1)
        new_factorization = (
            "\\begin{equation}\n\\label{eq:k10-contact-factorization}\n"
            " P(q_{10},\\xi)=(\\xi-\\chi_\\star)^2R(\\xi),\n\\end{equation}"
        )
        old_factorization = "\\[\n P(q_{10},\\xi)=(\\xi-\\chi_\\star)^2R(\\xi),\n\\]"
        assert new_factorization in before
        assert before.replace(new_factorization, old_factorization) == old_before
        assert after == old_after
    print("PASS: local formulas, references and environments")
    if baseline:
        print("PASS: only the requested manuscript regions differ from the supplied baseline")


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--check-paper", action="store_true")
    parser.add_argument("--baseline", type=Path)
    args = parser.parse_args()
    p, centers = inputs()
    symbolic_checks(p)
    interval_checks(p, centers)
    if args.check_paper or args.baseline:
        source_checks(args.baseline)


if __name__ == "__main__":
    main()


==> anc/scripts/verify/verify_nag_kyp_energy.py <==
#!/usr/bin/env python3
"""Verify the KYP and rotation identities used in Paper N.

The checks cover:
  * the exact time-domain identity obtained from a KYP matrix;
  * square-root coordinates for a positive-definite state quadratic form;
  * the quadratic form preserved by an oscillatory Nesterov component;
  * the strict Lyapunov inequality under normalization by a larger rate; and
  * cancellation of the state term at frequencies on the unit circle;
  * the elementary strict matrix estimate using the constants from C.3;
  * the delayed-cycle factorization and its per-iteration sign; and
  * terminal-value and support-condition edge cases.

This script checks algebra and finite examples, not the KYP theorem or a
proof of generic positive-definite feasibility. The original tests and their
random sequence are unchanged; the additional tests run afterwards.
"""

from __future__ import annotations

import math

import mpmath as mp
import numpy as np
from numpy.typing import NDArray
import sympy as sp


RNG = np.random.default_rng(20260904)
CHECKS = 0


def check(condition: bool, message: str) -> None:
    global CHECKS
    CHECKS += 1
    if not condition:
        raise AssertionError(message)


def close(left: NDArray[np.generic] | complex | float,
          right: NDArray[np.generic] | complex | float,
          *, atol: float = 2e-10, rtol: float = 2e-10) -> bool:
    return bool(np.allclose(left, right, atol=atol, rtol=rtol))


def check_symbolic_rotation() -> None:
    """Prove the displayed recurrence and rotation identities symbolically."""
    theta = sp.symbols("theta", real=True)
    cosine = sp.cos(theta)
    sine = sp.sin(theta)
    matrix = sp.Matrix([[2 * cosine, -1], [1, 0]])
    metric = sp.Matrix([[1, -cosine], [-cosine, 1]])
    root = sp.Matrix([[1, -cosine], [0, sine]])
    rotation = sp.Matrix([[cosine, -sine], [sine, cosine]])

    invariance = (matrix.T * metric * matrix - metric).applyfunc(sp.trigsimp)
    factorization = (root.T * root - metric).applyfunc(sp.trigsimp)
    conjugacy = (root * matrix - rotation * root).applyfunc(sp.trigsimp)
    check(
        invariance == sp.zeros(2),
        "symbolic invariant-quadratic-form identity failed",
    )
    check(factorization == sp.zeros(2), "symbolic square-root factorization failed")
    check(conjugacy == sp.zeros(2), "symbolic rotation conjugacy failed")
    check(sp.trigsimp(metric.det() - sine**2) == 0,
          "symbolic positive-definiteness determinant failed")

    factor = sp.symbols("factor", real=True)
    scaled = factor * matrix
    residual = (
        metric - scaled.T * metric * scaled - (1 - factor**2) * metric
    ).applyfunc(sp.trigsimp)
    check(residual == sp.zeros(2),
          "symbolic larger-rate quadratic identity failed")

    # At theta=0 and pi, the recurrence matrix has a nontrivial Jordan block.
    # Solving A' P A = P gives only multiples of a rank-one matrix, so no
    # positive-definite invariant quadratic form exists in two dimensions.
    p11, p12, p22 = sp.symbols("p11 p12 p22", real=True)
    unknown_metric = sp.Matrix([[p11, p12], [p12, p22]])
    variables = (p11, p12, p22)
    for endpoint_cosine in (sp.Integer(1), sp.Integer(-1)):
        endpoint_matrix = sp.Matrix(
            [[2 * endpoint_cosine, -1], [1, 0]]
        )
        jordan_part = endpoint_matrix - endpoint_cosine * sp.eye(2)
        check(
            jordan_part != sp.zeros(2) and jordan_part**2 == sp.zeros(2),
            "real-root recurrence does not have the asserted Jordan form",
        )
        equations = list(
            endpoint_matrix.T * unknown_metric * endpoint_matrix
            - unknown_metric
        )
        coefficient_matrix = sp.Matrix(equations).jacobian(variables)
        check(
            coefficient_matrix.rank() == 2,
            "unexpected dimension for real-root invariant forms",
        )
        basis_vector = sp.Matrix([1, -endpoint_cosine, 1])
        endpoint_metric = sp.Matrix(
            [[1, -endpoint_cosine], [-endpoint_cosine, 1]]
        )
        check(
            coefficient_matrix * basis_vector == sp.zeros(4, 1)
            and endpoint_metric.det() == 0,
            "real-root invariant form is not rank one",
        )


def check_numeric_rotations() -> None:
    """Exercise the exact quadratic identity, including angles near 0 and pi."""
    angles = [
        1e-4,
        0.08709509851058300453,
        0.15162655445126233148,
        0.257032005,
        0.7,
        math.pi / 2,
        math.pi - 1e-4,
    ]
    factors = [
        0.02591775783835259616,
        0.5644232779728935119,
        0.8598997780525483657,
        0.999,
    ]

    for theta in angles:
        cosine, sine = math.cos(theta), math.sin(theta)
        matrix = np.array([[2 * cosine, -1.0], [1.0, 0.0]])
        metric = np.array([[1.0, -cosine], [-cosine, 1.0]])
        root = np.array([[1.0, -cosine], [0.0, sine]])
        rotation = np.array([[cosine, -sine], [sine, cosine]])
        eigenvalues = np.linalg.eigvalsh(metric)

        check(eigenvalues[0] > 0.0, f"metric is not positive at theta={theta}")
        check(close(matrix.T @ metric @ matrix, metric, atol=2e-8, rtol=2e-8),
              f"numeric energy invariance failed at theta={theta}")
        check(close(root.T @ root, metric, atol=2e-10, rtol=2e-10),
              f"numeric square root failed at theta={theta}")
        check(close(root @ matrix, rotation @ root, atol=2e-10, rtol=2e-10),
              f"numeric rotation conjugacy failed at theta={theta}")

        state = RNG.normal(size=2)
        energy = float(state @ metric @ state)
        next_state = matrix @ state
        check(math.isclose(float(next_state @ metric @ next_state), energy,
                           rel_tol=2e-8, abs_tol=2e-10),
              f"one-step conserved energy failed at theta={theta}")

        for q in factors:
            rho = math.sqrt(q)
            unscaled = rho * matrix
            lifted = RNG.normal(size=2)
            left = float((unscaled @ lifted) @ metric @ (unscaled @ lifted))
            right = q * float(lifted @ metric @ lifted)
            check(math.isclose(left, right, rel_tol=3e-8, abs_tol=3e-10),
                  f"unscaled q-energy law failed at theta={theta}, q={q}")

    # At real frequencies the two-dimensional form has rank one.  The pure
    # one-dimensional solution is multiplication by 1 or -1 after scaling.
    for theta in (0.0, math.pi):
        cosine = math.cos(theta)
        metric = np.array([[1.0, -cosine], [-cosine, 1.0]])
        eigenvalues = np.linalg.eigvalsh(metric)
        check(abs(eigenvalues[0]) < 1e-14 and eigenvalues[1] > 0.0,
              f"real-frequency rank-one check failed at theta={theta}")
        matrix = np.array([[2.0 * cosine, -1.0], [1.0, 0.0]])
        pure_state = np.array([1.0, cosine])
        check(close(matrix @ pure_state, cosine * pure_state),
              f"one-dimensional real-root recurrence failed at theta={theta}")


def check_strict_larger_normalization() -> None:
    """Verify that the same explicit metric decreases at a larger rate."""
    cases = [
        (math.sqrt(0.02591775783835259616), 0.31, 1.02),
        (math.sqrt(0.5644232779728935119), 0.08709509851058300453, 1.005),
        (math.sqrt(0.8598997780525483657), 0.15162655445126233148, 1.001),
        (0.995, math.pi - 1e-3, 1.0005),
    ]
    for rho, theta, ratio in cases:
        cosine = math.cos(theta)
        boundary = np.array([[2 * cosine, -1.0], [1.0, 0.0]])
        scaled = boundary / ratio
        check(max(abs(np.linalg.eigvals(scaled))) < 1.0,
              f"normalized recurrence is not Schur stable: rho={rho}, theta={theta}")
        metric = np.array([[1.0, -cosine], [-cosine, 1.0]])
        residual = metric - scaled.T @ metric @ scaled
        check(np.linalg.eigvalsh(metric)[0] > 0.0,
              f"strict Lyapunov metric is not positive: rho={rho}, theta={theta}")
        check(close(residual, (1.0 - ratio**-2) * metric,
                    atol=2e-6, rtol=2e-6),
              f"strict Lyapunov identity failed: rho={rho}, theta={theta}")
        check(np.linalg.eigvalsh(residual)[0] > 0.0,
              f"quadratic decrease is not strict: rho={rho}, theta={theta}")

        # Keep the second raw-state coordinate weighted by sqrt(q), even
        # when the entire state is normalized by sqrt(q_hat)=rho*ratio.
        previous, current = -0.7, 1.1
        following = 2.0 * rho * cosine * current - rho**2 * previous
        raw_state = np.array([current, rho * previous])
        next_normalized = np.array([following, rho * current]) / (rho * ratio)
        check(close(next_normalized, scaled @ raw_state),
              f"larger-rate state scaling failed: rho={rho}, theta={theta}")
        check(close(next_normalized @ metric @ next_normalized,
                    (raw_state @ metric @ raw_state) / ratio**2),
              f"larger-rate energy scaling failed: rho={rho}, theta={theta}")


def check_kyp_one_step_identity() -> None:
    """Check the state-space quadratic identity for positive and indefinite P."""
    for trial in range(80):
        state_dim = 3
        input_dim = 2
        output_dim = 4
        matrix = RNG.normal(size=(state_dim, state_dim))
        radius = max(abs(np.linalg.eigvals(matrix)))
        matrix *= 0.72 / max(radius, 1e-12)
        input_matrix = RNG.normal(size=(state_dim, input_dim))
        output_matrix = RNG.normal(size=(output_dim, state_dim))
        feedthrough = RNG.normal(size=(output_dim, input_dim))
        supply = RNG.normal(size=(output_dim, output_dim))
        supply = (supply + supply.T) / 2

        base = RNG.normal(size=(state_dim, state_dim))
        if trial % 2 == 0:
            storage = base.T @ base + 0.2 * np.eye(state_dim)
        else:
            storage = np.diag([1.0, -0.4, 0.2])

        top = np.block([
            [matrix.T @ storage @ matrix - storage,
             matrix.T @ storage @ input_matrix],
            [input_matrix.T @ storage @ matrix,
             input_matrix.T @ storage @ input_matrix],
        ])
        io_map = np.block([output_matrix, feedthrough])
        kyp = top + io_map.T @ supply @ io_map

        state = RNG.normal(size=state_dim)
        input_value = RNG.normal(size=input_dim)
        stacked = np.concatenate([state, input_value])
        next_state = matrix @ state + input_matrix @ input_value
        output = output_matrix @ state + feedthrough @ input_value
        direct = (float(next_state @ storage @ next_state)
                  - float(state @ storage @ state)
                  + float(output @ supply @ output))
        quadratic = float(stacked @ kyp @ stacked)
        check(math.isclose(direct, quadratic, rel_tol=2e-10, abs_tol=2e-10),
              f"KYP one-step identity failed on trial {trial}")

        if trial % 2 == 0:
            eigenvalues, eigenvectors = np.linalg.eigh(storage)
            root = np.diag(np.sqrt(eigenvalues)) @ eigenvectors.T
            check(close(root.T @ root, storage),
                  f"positive storage square root failed on trial {trial}")
            check(math.isclose(float(np.linalg.norm(root @ state) ** 2),
                               float(state @ storage @ state),
                               rel_tol=2e-10, abs_tol=2e-10),
                  f"transformed norm identity failed on trial {trial}")

    indefinite = np.diag([1.0, -0.25])
    check(np.linalg.eigvalsh(indefinite)[0] < 0.0,
          "adversarial quadratic form was not indefinite")
    try:
        np.linalg.cholesky(indefinite)
    except np.linalg.LinAlgError:
        pass
    else:
        raise AssertionError("Cholesky unexpectedly accepted an indefinite matrix")
    check(float(np.array([0.0, 1.0]) @ indefinite @ np.array([0.0, 1.0])) < 0.0,
          "indefinite matrix did not give a negative quadratic value")

    # Stable strict-FDI counterexample: H(z)=z^{-1} with supply -|H|^2.
    for scalar_storage in (-0.9, -0.5, -0.1):
        kyp = np.diag([-scalar_storage - 1.0, scalar_storage])
        check(np.linalg.eigvalsh(kyp)[-1] < 0.0,
              "negative scalar storage did not satisfy the strict KYP LMI")
    for scalar_storage in (0.0, 0.1, 2.0):
        kyp = np.diag([-scalar_storage - 1.0, scalar_storage])
        check(np.linalg.eigvalsh(kyp)[-1] >= 0.0,
              "nonnegative scalar storage unexpectedly satisfied strict KYP")


def check_nonstrict_kernel_example() -> None:
    """Check that positivity can coexist with a nonstrict, but not strict, kernel."""
    # x_{t+1}=u_t, output o_t=(x_t,u_t), P=1, and the symmetric supply
    # below give K=-[1,-1]'[1,-1].  At frequency zero, h=(1,1) is a
    # nonzero kernel vector even though P is positive.
    storage_block = np.array([[-1.0, 0.0], [0.0, 1.0]])
    supply = np.array([[0.0, 1.0], [1.0, -2.0]])
    kyp = storage_block + supply
    response = np.array([1.0, 1.0])
    check(np.linalg.eigvalsh(kyp)[-1] <= 1e-14,
          "nonstrict example is not negative semidefinite")
    check(close(kyp @ response, np.zeros(2)),
          "boundary frequency-response vector is not in the kernel")
    check(math.isclose(float(response @ supply @ response), 0.0,
                       abs_tol=1e-14),
          "boundary frequency-domain value is not zero")
    check(np.linalg.eigvalsh(kyp)[-1] > -1e-12,
          "boundary matrix unexpectedly satisfies a strict inequality")


def check_unit_circle_storage_cancellation() -> None:
    """Verify that the state term cancels on a harmonic response."""
    for trial in range(80):
        state_dim = 3
        input_dim = 2
        output_dim = 3
        matrix = RNG.normal(size=(state_dim, state_dim))
        radius = max(abs(np.linalg.eigvals(matrix)))
        matrix *= 0.67 / max(radius, 1e-12)
        input_matrix = RNG.normal(size=(state_dim, input_dim))
        output_matrix = RNG.normal(size=(output_dim, state_dim))
        feedthrough = RNG.normal(size=(output_dim, input_dim))
        raw = RNG.normal(size=(state_dim, state_dim))
        storage = (raw + raw.T) / 2
        raw_supply = RNG.normal(size=(output_dim, output_dim))
        supply = (raw_supply + raw_supply.T) / 2

        theta = RNG.uniform(0.0, math.pi)
        frequency = np.exp(1j * theta)
        input_value = RNG.normal(size=input_dim) + 1j * RNG.normal(size=input_dim)
        state = np.linalg.solve(frequency * np.eye(state_dim) - matrix,
                                input_matrix @ input_value)
        output = output_matrix @ state + feedthrough @ input_value
        stacked = np.concatenate([state, input_value])

        storage_block = np.block([
            [matrix.T @ storage @ matrix - storage,
             matrix.T @ storage @ input_matrix],
            [input_matrix.T @ storage @ matrix,
             input_matrix.T @ storage @ input_matrix],
        ])
        io_map = np.block([output_matrix, feedthrough])
        kyp = storage_block + io_map.T @ supply @ io_map
        storage_contribution = np.vdot(stacked, storage_block @ stacked)
        fdi_value = np.vdot(output, supply @ output)
        kyp_value = np.vdot(stacked, kyp @ stacked)

        check(abs(storage_contribution) < 2e-8 * (1 + np.linalg.norm(stacked) ** 2),
              f"unit-circle storage cancellation failed on trial {trial}")
        check(abs(kyp_value - fdi_value) < 2e-8 * (1 + abs(fdi_value)),
              f"KYP/FDI harmonic equality failed on trial {trial}")


def check_elementary_matrix_estimate() -> None:
    """Verify the new constants and the strict inequality for both inputs."""
    c0 = sp.Symbol("c0", positive=True)
    ck, cg, X, E = sp.symbols("ck cg X E", nonnegative=True)
    alpha = c0 / (4 * (2 * cg**2 + 1))
    b0 = ck**2 / c0 + 2 * alpha + 1
    majorant = (-c0 * X**2 + ck * X * E
                + alpha * ((2 * cg**2 + 1) * X**2 + 2 * E**2)
                - b0 * E**2)
    remainder = -c0 * X**2 / 2 - E**2 - (c0 * X / 2 - ck * E)**2 / c0
    check(sp.factor(majorant - remainder) == 0,
          "completion of the square or strict constants changed")

    gr, gi, kr, ki, c = sp.symbols("gr gi kr ki c", real=True)
    g, k = gr + sp.I * gi, kr + sp.I * ki
    Pi = sp.Matrix([[0, k/2], [sp.conjugate(k)/2, -c*kr]])
    T = sp.Matrix([[g, 1], [1, 0]])
    expected = sp.Matrix([[(gr-c)*kr+gi*ki, sp.conjugate(k)/2], [k/2, 0]])
    check((T.H * Pi * T - expected).applyfunc(sp.simplify) == sp.zeros(2),
          "two-input quadratic expression has the wrong conjugation or feedthrough")

    with mp.workdps(80):
        for c in [mp.mpf("0.01"), mp.mpf(1), mp.mpf(100)]:
            for real, imag in [(0, 0), (mp.mpf(1)/3, 0), (0, 2), (-2, 3), (1, 1)]:
                g = c * mp.mpc(real, imag)
                p, k = g-c, -(g-c)
                for fraction in [mp.mpf(1), mp.mpf("0.5")]:
                    # Avoid a square-root round trip in the equality fixture.
                    margin = fraction * (-mp.re(mp.conj(p)*k))
                    K, G = abs(k), abs(g)
                    check(margin > 0 and mp.re(mp.conj(p)*k) <= -margin,
                          "fixture does not satisfy the strict graph inequality")
                    aa = margin / (4 * (2 * G**2 + 1))
                    bb = K**2 / margin + 2 * aa + 1
                    Pi = mp.matrix([[0, k/2], [mp.conj(k)/2, -c*mp.re(k)]])
                    T = mp.matrix([[g, 1], [1, 0]])
                    F = T.H * Pi * T + aa * T.H * T - mp.diag([0, bb])
                    check(mp.norm(F-F.H) < mp.mpf("1e-65") * max(1, mp.norm(F)),
                          "matrix estimate is not Hermitian")
                    check(mp.re(F[0, 0]) < 0 and mp.re(mp.det(F)) > 0,
                          "proposed two-input inequality is not strict")
                    residual = -F - mp.diag([margin/2, 1])
                    tolerance = mp.mpf("1e-60") * max(1, mp.norm(residual)**2)
                    check(mp.re(residual[0, 0]) >= -tolerance
                          and mp.re(residual[1, 1]) >= -tolerance
                          and mp.re(mp.det(residual)) >= -tolerance,
                          "explicit diagonal margin failed")
                    wrong = T.H * Pi * T + aa * T.H * T
                    check(mp.re(wrong[1, 1]) > 0,
                          "missing-input-penalty adversary did not fail")
    # The construction is undefined when the strict margin is zero.
    check(sp.denom(sp.together(b0)).subs(c0, 0) == 0,
          "zero-margin exclusion disappeared")


def check_delayed_cycle_factorization() -> None:
    """Construct omega and M independently from the actual cycle terms."""
    radius, c = sp.symbols("radius c", positive=True)
    w = sp.Symbol("w", nonzero=True)
    wrong_orientation_detected = False
    for cycle in [(0, 1, 0), (0, 1, 3, 0), (2, 5, 4, 2)]:
        vertices = cycle[:-1]
        length, last = len(vertices), max(vertices)
        difference = sp.eye(length)
        for j in range(length):
            difference[j, (j+1) % length] -= 1
        M = sp.BlockMatrix([
            [sp.zeros(length), difference/2],
            [difference.T/2, -c*(difference+difference.T)/2],
        ]).as_explicit()
        omega = sp.zeros(2*length, 2)
        for j, index in enumerate(vertices):
            check(index-last <= 0, "factorization uses a future value")
            omega[j, 0] = omega[length+j, 1] = radius**index * w**(index-last)
        k = sum(radius**(2*i)-radius**(i+j)*w**(j-i)
                for i, j in zip(cycle, cycle[1:]))
        conjugate_k = k.subs(w, 1/w)
        Pi = sp.Matrix([[0, k/2], [conjugate_k/2, -c*(k+conjugate_k)/2]])
        omega_star = omega.T.subs(w, 1/w)
        check((omega_star*M*omega-Pi).applyfunc(sp.factor) == sp.zeros(2),
              "delayed-cycle factorization disagrees with the Laurent matrix")
        reverse = (omega.T*M*omega.subs(w, 1/w)-Pi).subs({radius:sp.Rational(3,4),
                    c:sp.Rational(1,3), w:sp.Rational(3,5)+sp.I*sp.Rational(4,5)})
        wrong_orientation_detected |= reverse.applyfunc(sp.simplify) != sp.zeros(2)

        rv, cv = sp.Rational(3,4), sp.Rational(1,3)
        matrix = M.subs(c, cv)
        # A convex quadratic phi(sigma)=sigma^2/2 gives r=sigma and
        # y=(1+c)*sigma; negative-index points are the minimizer zero.
        def sigma(t):
            return sp.Rational((-1)**t*(t+1), t+2) if t >= 0 else sp.Integer(0)
        for t in range(last+5):
            points = [t-last+j for j in vertices]
            barred = [rv**(j-i)*sigma(i) for j, i in zip(vertices, points)]
            delayed = sp.Matrix([(1+cv)*value for value in barred] + barred)
            value = (delayed.T*matrix*delayed)[0]
            shifted_cycle = sum(sigma(t-last+i)*(sigma(t-last+i)-sigma(t-last+j))
                                for i, j in zip(cycle, cycle[1:]))
            check(sp.factor(value-rv**(-2*(t-last))*shifted_cycle) == 0,
                  "time shift or q scaling changed the cycle expression")
            check(value >= 0, "interpolation data have a negative cycle value")
        arbitrary = sp.zeros(2*length, 1)
        arbitrary[length] = 1
        check((arbitrary.T*matrix*arbitrary)[0] < 0,
              "per-iteration positivity was incorrectly extended to arbitrary data")
    check(wrong_orientation_detected, "wrong Laurent orientation escaped")


def check_terminal_values_and_support() -> None:
    """Finite tests of the qualifications used in the two limiting arguments."""
    a, rho = sp.symbols("a rho", positive=True)
    n = sp.Symbol("n", integer=True, positive=True)
    state = (rho**n-a**n)/(rho-a)
    check(sp.simplify(state.subs(n, n+1)-a*state-rho**n) == 0,
          "stable scalar convolution identity failed")
    repeated = n*a**(n-1)
    check(sp.simplify(repeated.subs(n, n+1)-a*repeated-a**n) == 0,
          "repeated-pole identity failed")
    with mp.workdps(80):
        def value(t, a, rho):
            return t*a**(t-1) if a == rho else (rho**t-a**t)/(rho-a)
        for a, rho in [(mp.mpf("0.5"), mp.mpf("0.75")),
                       (mp.mpf("0.9"), mp.mpf("0.9")),
                       (mp.mpf("0.99"), mp.mpf("0.8"))]:
            x = value(10000, a, rho)
            check(abs(x) < mp.mpf("1e-35"), "late stable state is not small")
            for P in [mp.mpf(1), mp.mpf(-1)]:
                check(abs(P*x*x) < mp.mpf("1e-70"),
                      "terminal value depends incorrectly on the sign of P")
        x = value(10000, mp.mpf("0.5"), mp.mpf(1))
        check(abs(x-2) < mp.mpf("1e-60") and -x*x < -3,
              "nonsummable constant-input adversary failed")
        check(-value(1, mp.mpf("0.5"), mp.mpf("0.75"))**2 == -1,
              "negative finite terminal-value adversary failed")

    # In the stable scalar example P=-1/2, K(P)=-I/2. At the first
    # step x0=0, v0=1, x1=1, the finite-sum inequality is an equality.
    # Deleting the terminal value would instead assert 1/2 <= 0.
    terminal = -sp.Rational(1,2)
    remainder = sp.Rational(1,2)
    check(terminal+remainder == 0 and remainder > 0,
          "deleting a negative terminal term did not invalidate the finite bound")

    # Positive weights and nonpositive values are both essential. A point
    # with zero weight need not be a zero of the continuous function.
    weights = [sp.Rational(1,3), sp.Rational(2,3), sp.Integer(0)]
    phi = [0, 0, -1]
    check(sum(w*f for w, f in zip(weights, phi)) == 0
          and all(f == 0 for w, f in zip(weights, phi) if w > 0),
          "finite-support equality check failed")
    check(sum(w*f for w, f in zip(weights, [0, -1, -1])) < 0,
          "negative value at a positive-weight atom was not detected")
    check(sp.Rational(1,2)*(-1)+sp.Rational(1,2)*1 == 0,
          "signed-function adversary failed")
    check(2*(-1)+(-1)*(-2) == 0,
          "negative-weight adversary failed")
    indefinite = sp.diag(1, -1)
    vector = sp.Matrix([1, 1])
    check((vector.T*indefinite*vector)[0] == 0 and indefinite*vector != sp.zeros(2, 1),
          "zero quadratic value was incorrectly identified with a kernel without semidefiniteness")


def main() -> None:
    check_symbolic_rotation()
    check_numeric_rotations()
    check_strict_larger_normalization()
    check_kyp_one_step_identity()
    check_nonstrict_kernel_example()
    check_unit_circle_storage_cancellation()
    check_elementary_matrix_estimate()
    check_delayed_cycle_factorization()
    check_terminal_values_and_support()
    print(f"PASS: {CHECKS} symbolic, numerical, and adversarial KYP checks")
    print("PASS: elementary matrix estimate, delayed-cycle factorization, terminal-value and support qualifications")
    print("PASS: normalized oscillatory components are Euclidean rotations")
    print("NOTE: positive definiteness of P remains an additional LMI condition")


if __name__ == "__main__":
    main()


==> anc/scripts/verify/verify_nag_large_kappa_asymptotic.py <==
#!/usr/bin/env python3
"""Replay the sharp 4/3 large-condition-number NAG proof algebra.

The manuscript proof combines a lag-one infeasibility barrier with an exact
rational circle measure satisfying all interpolation lags.  This wrapper
checks the short symbolic identities used in the written proof and then runs
the canonical residue/Taylor derivation in ``derive_nag_generic_cycle.py``.
It is proof support, not a replacement for the analytic implicit-function and
limit arguments in the manuscript.

Run from the repository or anonymous-artifact root:

    uv run python scripts/verify/verify_nag_large_kappa_asymptotic.py
"""

from __future__ import annotations

import os
from pathlib import Path
import subprocess
import sys

import sympy as sp


ROOT = Path(__file__).resolve().parents[2]
DERIVATION = ROOT / "code/scripts/derive_nag_generic_cycle.py"


def check_lag_one_barrier() -> None:
    s, q, r, x = sp.symbols("s q r x", positive=True)
    quadratic = (
        (s - 1) ** 2 * x**2
        - q * (q * s**2 + 3 * s**2 - 4 * s + 1) * x
        + 6 * q**2 * s**2
        - 4 * q**2 * s
        - 2 * q * s**2
        + 4 * q * s
        - 2 * q
    )
    endpoint = sp.factor(quadratic.subs({q: r**2, x: 2 * r}))
    expected_endpoint = -2 * r**2 * (r - 1) * (s * r - s + 1) ** 2
    assert sp.expand(endpoint - expected_endpoint) == 0

    epsilon, rate = sp.symbols("epsilon Lambda", positive=True)
    large_s = 1 / epsilon
    exponential_q = sp.exp(-rate * epsilon)
    exponential_r = sp.exp(-rate * epsilon / 2)
    vertex = exponential_q * (
        exponential_q * large_s**2
        + 3 * large_s**2
        - 4 * large_s
        + 1
    ) / (2 * (large_s - 1) ** 2)
    entry_limit = sp.simplify(
        sp.limit((2 * exponential_r - vertex) / epsilon, epsilon, 0, dir="+")
    )
    assert entry_limit == 3 * rate / 2 - 2

    monotonicity_polynomial = r * (
        r**2 * s**2 + 3 * s**2 - 4 * s + 1
    ) - 4 * (s - 1) ** 2
    derivative = sp.factor(sp.diff(monotonicity_polynomial, r))
    assert derivative == 3 * r**2 * s**2 + 3 * s**2 - 4 * s + 1


def check_shape_parameter_identities() -> None:
    alpha = sp.symbols("alpha", positive=True)
    gamma_squared = 3 * alpha * (1 - alpha) ** 2 / (3 * alpha - 2)
    assert sp.factor(gamma_squared - alpha**2) == (
        -alpha * (4 * alpha - 3) / (3 * alpha - 2)
    )
    denominator = sp.factor(
        3 * alpha**2 - 6 * alpha - gamma_squared + 3
    )
    assert denominator == 6 * (alpha - 1) ** 3 / (3 * alpha - 2)

    # Adversarial samples close to both ends of the interval used in the proof.
    for numerator, denominator_sample in ((2000001, 3000000), (749999, 1000000)):
        sample = sp.Rational(numerator, denominator_sample)
        gamma_sq_sample = gamma_squared.subs(alpha, sample)
        assert sample > sp.Rational(2, 3)
        assert sample < sp.Rational(3, 4)
        assert gamma_sq_sample > sample**2
        assert (
            3 * sample**2 - 6 * sample - gamma_sq_sample + 3
        ) < 0


def replay_full_symbolic_derivation() -> None:
    if not DERIVATION.is_file():
        raise FileNotFoundError(DERIVATION)
    environment = os.environ.copy()
    environment["PYTHONDONTWRITEBYTECODE"] = "1"
    completed = subprocess.run(
        [sys.executable, str(DERIVATION), "--large-kappa-measure"],
        cwd=ROOT,
        env=environment,
        check=True,
        capture_output=True,
        text=True,
        timeout=900,
    )
    expected_lines = (
        "gamma^2 = 3*alpha*(1 - alpha)**2/(3*alpha - 2)",
        "continuum exponential gap = alpha/(6*alpha - 4)",
        "finite binomial gap limit = alpha/(3*alpha - 2)",
        "finite zeroth-moment sign limit = "
        "-(3*alpha**2 - 6*alpha - gamma**2 + 3)/(16*gamma**5)",
        "lag-one vertex-entry limit = (3*Lambda - 4)/2",
        "EXACT MULTIMODE 4/3 ASYMPTOTIC CERTIFICATE PASS",
    )
    missing = [line for line in expected_lines if line not in completed.stdout]
    if missing:
        raise AssertionError(f"symbolic derivation omitted expected results: {missing}")
    print(completed.stdout, end="")


def main() -> None:
    check_lag_one_barrier()
    check_shape_parameter_identities()
    replay_full_symbolic_derivation()
    print("PASS: manuscript lag-one factorization and vertex limit")
    print("PASS: adversarial alpha values preserve the circle-measure signs")
    print("PASS: exact residue/Taylor replay proves the symbolic 4/3 data")


if __name__ == "__main__":
    main()


==> anc/scripts/verify/verify_nag_metric_corollary.py <==
#!/usr/bin/env python3
"""Adversarial trajectory checks for the NAG metric corollary (Paper N only).

The corollary follows analytically from strong-convexity/smoothness sandwiches.
This script checks those normalized inequalities along actual cold-start NAG
trajectories on endpoint-rich quadratics.  It is deliberately separate from
the method-independent observable tests assigned to the profile paper.

Run in the supplied project environment:
    uv run python scripts/verify/verify_nag_metric_corollary.py
"""

from __future__ import annotations

import math
import numpy as np


def ratios(hessian: np.ndarray, initial: np.ndarray, state: np.ndarray) -> tuple[float, float, float]:
    d0 = float(initial @ initial)
    dt = float(state @ state)
    f0 = 0.5 * float(initial @ hessian @ initial)
    ft = 0.5 * float(state @ hessian @ state)
    g0v, gtv = hessian @ initial, hessian @ state
    g0 = float(g0v @ g0v)
    gt = float(gtv @ gtv)
    return dt / d0, ft / f0, gt / g0


def trajectory(hessian: np.ndarray, initial: np.ndarray, kappa: float, steps: int) -> list[np.ndarray]:
    beta = (math.sqrt(kappa) - 1) / (math.sqrt(kappa) + 1)
    previous = initial.copy()
    state = initial.copy()
    output = [state.copy()]
    for _ in range(steps):
        query = state + beta * (state - previous)
        new_state = query - (hessian @ query) / kappa
        previous, state = state, new_state
        output.append(state.copy())
    return output


def main() -> None:
    rng = np.random.default_rng(20270902)
    checks = 0
    root_checks = 0
    for kappa in (1.000001, 1.01, 2.0, 10.0, 100.0, 10_000.0):
        for dimension in (2, 5):
            q, _ = np.linalg.qr(rng.standard_normal((dimension, dimension)))
            spectrum = np.geomspace(1.0, kappa, dimension)
            spectrum[0], spectrum[-1] = 1.0, kappa
            hessian = q @ np.diag(spectrum) @ q.T
            starts = [
                q[:, 0], q[:, -1], q[:, 0] + q[:, -1],
                rng.standard_normal(dimension),
            ]
            for initial in starts:
                states = trajectory(hessian, initial, kappa, 90)
                for time, state in enumerate(states):
                    rd, rf, rg = ratios(hessian, initial, state)
                    tolerance = 3e-10 * max(1.0, rd, rf, rg)
                    assert rd / kappa <= rf + tolerance
                    assert rf <= kappa * rd + tolerance
                    assert rd / kappa**2 <= rg + tolerance
                    assert rg <= kappa**2 * rd + tolerance
                    checks += 1
                    if time > 0 and min(rd, rf, rg) > 1e-280:
                        # The constants become kappa^(O(1/t)) after roots.
                        rd_root, rf_root, rg_root = (
                            rd ** (1 / time), rf ** (1 / time), rg ** (1 / time)
                        )
                        assert rd_root / kappa ** (1 / time) <= rf_root * (1 + 2e-9)
                        assert rf_root <= rd_root * kappa ** (1 / time) * (1 + 2e-9)
                        assert rd_root / kappa ** (2 / time) <= rg_root * (1 + 2e-9)
                        assert rg_root <= rd_root * kappa ** (2 / time) * (1 + 2e-9)
                        root_checks += 1

    # Rigidity edge case: at kappa=1, the first step reaches the minimizer and
    # every performance measure has factor zero.
    hessian = np.eye(3)
    states = trajectory(hessian, np.array([1.0, -2.0, 0.5]), 1.0, 3)
    assert all(np.array_equal(state, np.zeros(3)) for state in states[1:])

    print(f"PASS: {checks} NAG trajectory metric sandwiches")
    print(f"PASS: {root_checks} finite-time root sandwiches")
    print("PASS: kappa=1 one-step rigidity edge case")


if __name__ == "__main__":
    main()


==> anc/scripts/verify/verify_nag_q_algebra.py <==
#!/usr/bin/env python3
"""Independent symbolic checks for the fixed-domain LP and radical obstruction.

Run in the repository or standalone supplement's project environment:
    uv run python scripts/verify/verify_nag_q_algebra.py --resultant

Without --resultant only the symbolic identities run. Certificate regeneration
requires the additional explicit --write-certificate flag. The repository-only
--check-notes option also audits tex/findings_q.tex without a LaTeX build.

The cycle polynomials below are rebuilt directly from the paper's transfer,
not copied from its interpolation-residual implementation.
"""
from __future__ import annotations

import argparse
import hashlib
import json
import re as regex
from pathlib import Path
import time
import tomllib

import sympy as sp

if not __debug__:
    raise RuntimeError("verification requires assertions; do not run Python with -O")

Q, X, A, Z, ZB = sp.symbols("q x a z zb")
Q_CENTER = "0.02591775783835259616240790499274176113416139184575415200141600967624520653075713684637"
CERTIFICATE = Path(__file__).with_name("nag_q_radical_certificate.toml")
COEFFICIENT_SHA256 = "3f39575eaf05f49a1c10f80b9b9dcadb3106557935579780745655ec92d33b5a"


def sharp(expr: sp.Expr) -> sp.Expr:
    return expr.xreplace({Z: ZB, ZB: Z})


def re(expr: sp.Expr) -> sp.Expr:
    return (expr + sharp(expr)) / 2


def edge(i: int, j: int) -> sp.Expr:
    """q-independent, denominator-free directed cost, divided by s^2-1."""
    return -re(Z ** (i + 2) * (ZB - A) ** 2 * (ZB**i - ZB**j))


def cycle(vertices: tuple[int, ...]) -> sp.Expr:
    assert vertices[0] == vertices[-1]
    return sum(edge(i, j) for i, j in zip(vertices, vertices[1:]))


def symmetric_powers(n: int) -> list[sp.Expr]:
    result = [sp.Integer(2), X]
    for k in range(2, n + 1):
        result.append(sp.expand(X * result[-1] - Q * result[-2]))
    return result


def cycle_polynomial(lag: int) -> sp.Expr:
    """C_hat_(0,1,...,m,0) = (1+q-x) P_m(a,q,x)/2 on a q-circle."""
    assert lag >= 1
    powers = symmetric_powers(lag + 2)
    d = 2 * Q**2 - 2 * A * Q * X + A**2 * (X**2 - 2 * Q)
    e = (Q**2 + A**2 * Q) * X - 4 * A * Q**2
    geometric = sum(Q**j for j in range(lag))
    twice_negative_cost = sp.expand(
        (d - e) * geometric + Q**lag * d
        - Q**2 * powers[lag] + 2 * A * Q * powers[lag + 1]
        - A**2 * powers[lag + 2]
    )
    quotient, remainder = sp.div(twice_negative_cost, X - 1 - Q, X)
    assert sp.expand(remainder) == 0
    return sp.expand(quotient)


def primitive_integer(expr: sp.Expr) -> sp.Poly:
    poly = sp.Poly(expr, Q, domain=sp.QQ)
    _, integral = poly.clear_denoms(convert=True)
    _, primitive = integral.primitive()
    return primitive if primitive.LC() > 0 else -primitive


def identities() -> None:
    count = 0
    for i, j in [(0, 0), (0, 1), (1, 0), (0, 5), (5, 0), (3, 7)]:
        direct = -re((1 - A / ZB) ** 2 * Z**i * (ZB**i - ZB**j))
        assert sp.cancel((Z * ZB) ** 2 * direct - edge(i, j)) == 0
        assert Q not in edge(i, j).free_symbols
        inverse_cost = re(-Z**2 / (Z - A)**2 * Z**i * (ZB**i - ZB**j))
        assert sp.cancel((Z - A)**2 * (ZB - A)**2 * inverse_cost - edge(i, j)) == 0
        count += 3
        for shift in [0, 1, 4]:
            assert sp.expand(edge(i + shift, j + shift)
                             - (Z * ZB)**shift * edge(i, j)) == 0
            count += 1
    for lag in [1, 2, 5, 6, 18]:
        p = cycle_polynomial(lag)
        literal = cycle(tuple(range(lag + 1)) + (0,))
        residual = literal.subs(ZB, Q / Z) - (
            (1 + Q - X) * p / 2
        ).subs(X, Z + Q / Z)
        assert sp.cancel(residual) == 0
        assert sp.degree(p, X) == lag + 1
        count += 2
    # Independently connect the appendix's C_m^sigma to both star residuals
    # and the all-lag geometric-tail identity. The omitted positive factor
    # s^2-1 is common to every quantity in these equalities.
    slope = -Z**2 / (Z-A)**2
    radius_squared = Z*ZB
    limit_polygon = (1-ZB)/(1-radius_squared)
    value_zero = re(slope*(1-ZB))/(1-radius_squared)
    for lag in [1, 2, 5, 6, 18]:
        polygon = ((1-ZB)*(1-radius_squared**lag)/(1-radius_squared)
                   + radius_squared**lag-Z**lag)
        cost = re(slope*polygon)
        lower = ((1-radius_squared**lag)*value_zero
                 + re(slope*(radius_squared**lag-Z**lag)))
        upper = (re(slope*(1-ZB**lag))
                 - (1-radius_squared**lag)*value_zero)
        tail_form = (re(slope*limit_polygon)
                     + radius_squared**lag*re(slope*(1-limit_polygon))
                     - re(slope*Z**lag))
        assert sp.cancel(cost-lower) == 0
        assert sp.cancel(upper-(re(slope)*(1-Z**lag)*(1-ZB**lag)-cost)) == 0
        assert sp.cancel(cost-tail_form) == 0
        count += 3
    assert sp.expand((1-ZB)+radius_squared-Z-(1-Z)*(1-ZB)) == 0
    count += 1
    # Fixed-circle lag-one condition, in the manuscript's notation s=1/(1-a).
    s = sp.symbols("s", positive=True)
    rpoly = ((s - 1)**2 * X**2
             - Q * (Q*s**2 + 3*s**2 - 4*s + 1) * X
             + 6*Q**2*s**2 - 4*Q**2*s - 2*Q*s**2 + 4*Q*s - 2*Q)
    upper_one = edge(0, 1).subs(A, (s - 1)/s).subs(ZB, Q/Z)
    assert sp.cancel(upper_one + rpoly.subs(X, Z + Q/Z)/(2*s**2)) == 0
    gannot = (8*(s - 1)**4 - (s - 1)**2*(15*s**2 - 10*s - 1)*Q
              + 2*s**2*(3*s**2 - 4*s + 1)*Q**2 + s**4*Q**3)
    assert sp.factor(sp.discriminant(rpoly, X) - Q*gannot) == 0
    count += 2
    w, u, v = sp.symbols("w u v")
    mean = w*u + (1-w)*v
    second = w*u**2 + (1-w)*v**2
    assert sp.cancel(second/mean - mean - w*(1-w)*(u-v)**2/mean) == 0
    # Exact demonstration that radial mixing breaks the old removal of time shifts.
    low, high = sp.Rational(3, 10) + sp.I*sp.Rational(2, 5), sp.Rational(7, 10)
    def evaluate(expr: sp.Expr, point: sp.Expr) -> sp.Expr:
        return sp.simplify(expr.subs({A: sp.Rational(1, 2), Z: point, ZB: sp.conjugate(point)}))
    unshifted = cycle((0, 1, 0))
    shifted = cycle((1, 2, 1))
    assert (evaluate(unshifted, low) + 11*evaluate(unshifted, high))/12 == sp.Rational(1, 125000)
    assert (evaluate(shifted, low) + 11*evaluate(shifted, high))/12 == -sp.Rational(2413, 6250000)
    count += 3
    print(f"PASS: {count} symbolic polynomial, shift, variance, and cubic identities", flush=True)


def common_circle_checks() -> None:
    """R100 lift/fold algebra, not feasibility claims for arbitrary test atoms."""
    count = 0
    units = [sp.Integer(1), -sp.Integer(1), (3+4*sp.I)/5, (3-4*sp.I)/5]
    pairs = [(0, 1), (1, 0), (0, 3), (2, 5)]
    for s in [sp.Rational(5, 4), sp.Integer(2), sp.Integer(5)]:
        a = 1-1/s
        for radius in [a/2, a, sp.sqrt(a)]:
            q = radius**2
            scale = q**2/(s**2-1)
            assert scale > 0 and 0 < q <= a < 1
            count += 1
            for unit in units:
                z = radius*unit
                zb = sp.conjugate(z)
                transfer = -(s**2-1)*(z-a)**2/z**2
                for i, j in pairs:
                    raw = sp.re(sp.conjugate(transfer)*z**i*(zb**i-zb**j))
                    polynomial = edge(i, j).subs({A: a, Z: z, ZB: zb})
                    reflected = edge(i, j).subs({A: a, Z: zb, ZB: z})
                    assert sp.simplify(polynomial-scale*raw) == 0
                    assert sp.simplify(polynomial-reflected) == 0
                    count += 2
        # At the quadratic mode d_s(a)=0; positive scaling still works.
        assert a**4/(s**2-1) > 0
        for i, j in pairs:
            assert sp.simplify(edge(i, j).subs({A: a, Z: a, ZB: a})) == 0
            count += 1
        count += 1
    # Polynomial formulation at zero, including s=1: no inverse transfer used.
    for a in [sp.Integer(0), sp.Rational(1, 2)]:
        for i, j in pairs:
            assert edge(i, j).subs({A: a, Z: 0, ZB: 0}) == 0
            count += 1
    # Four disk atoms can fold to two angles. These test atoms are not claimed
    # interpolation-feasible; only mass, moments, and the support distinction
    # are tested. Counting raw disk points as angular frequencies is rejected.
    z1, z2 = (3+4*sp.I)/10, (5+12*sp.I)/26
    points = [z1, sp.conjugate(z1), z2, sp.conjugate(z2)]
    weights = [sp.Rational(1, 10), sp.Rational(2, 10),
               sp.Rational(3, 10), sp.Rational(4, 10)]
    folded = {z1: sum(weights[:2]), z2: sum(weights[2:])}
    assert len(set(points)) == 4 and len(folded) == 2
    assert sum(weights) == sum(folded.values()) == 1
    assert all(sp.simplify(z*sp.conjugate(z)) == sp.Rational(1, 4) for z in points)
    count += 3
    for i, j in pairs:
        def value(z):
            return edge(i, j).subs({A: sp.Rational(1, 2), Z: z, ZB: sp.conjugate(z)})
        original = sum(w*value(z) for w, z in zip(weights, points))
        folded_value = sum(w*value(z) for z, w in folded.items())
        assert sp.simplify(original-folded_value) == 0
        count += 1
    print(f"PASS: {count} exact common-circle scaling, folding, boundary, and support checks", flush=True)


def mixed_resultant() -> sp.Poly:
    a = sp.Rational(171, 1421)  # s = 1421/1250, kappa = 2019241/1562500.
    p5 = sp.Poly(cycle_polynomial(5).subs(A, a), X, Q).clear_denoms()[1].as_expr()
    p6 = sp.Poly(cycle_polynomial(6).subs(A, a), X, Q).clear_denoms()[1].as_expr()
    start = time.monotonic()
    result = primitive_integer(sp.resultant(p5, p6, X))
    factors = sp.factor_list(result)[1]
    print("Mixed (5,6) resultant degrees/multiplicities:",
          [(factor.degree(), power) for factor, power in factors],
          f"({time.monotonic() - start:.2f}s)", flush=True)
    qc = sp.Rational(Q_CENTER)
    assert sp.expand(sp.prod(f.as_expr()**m for f, m in factors)
                     * sp.factor_list(result)[0] - result.as_expr()) == 0
    nontrivial: list[sp.Poly] = []
    for factor, power in factors:
        value = factor.eval(qc).evalf(20)
        print("  degree", factor.degree(), "evaluation at q center", value, flush=True)
        if factor.degree() <= 2:
            print("    extraneous factor:", factor.as_expr(), flush=True)
            assert factor.count_roots(qc - sp.Rational(1, 10**72),
                                      qc + sp.Rational(1, 10**72)) == 0
        else:
            nontrivial.append(factor)
    if len(nontrivial) != 1 or nontrivial[0].degree() != 20:
        raise AssertionError("unexpected mixed-rate resultant factorization")
    p = primitive_integer(nontrivial[0].as_expr())
    extraneous = (Q**7 * (Q+1)**2 * (2019241*Q-29241)**3
                  * (Q**2-Q+1)**2 * (Q**2+Q+1)**3)
    assert sp.expand(extraneous*p.as_expr() - result.as_expr()) == 0
    assert p.count_roots(qc - sp.Rational(1, 10**72),
                         qc + sp.Rational(1, 10**72)) == 1
    short_lower = sp.Rational("0.025917757838352596")
    short_upper = sp.Rational("0.025917757838352597")
    assert short_lower < qc-sp.Rational(1, 10**72) < qc+sp.Rational(1, 10**72) < short_upper
    assert p.count_roots(short_lower, short_upper) == 1
    print("PASS: exact resultant reconstruction and Sturm isolation in the short and 1e-72 boxes", flush=True)
    return p


def galois_certificate(p: sp.Poly, write: bool) -> None:
    """Replay three fixed squarefree modular factorizations, not a group guess."""
    coeffs = [int(c) for c in p.all_coeffs()]
    digest = hashlib.sha256(json.dumps(coeffs, separators=(",", ":")).encode()).hexdigest()
    assert digest == COEFFICIENT_SHA256
    data: dict = {
        "schema_version": 1,
        "parameter_s": "1421/1250",
        "parameter_a": "171/1421",
        "degree": 20,
        "root_center": Q_CENTER,
        "root_radius": "1e-72",
        "coefficient_sha256": digest,
        "coefficients_descending": [str(c) for c in coeffs],
        "reductions": [],
    }
    for prime, expected in [(13, [1, 19]), (107, [1, 1, 2, 3, 13]), (223, [20])]:
        modular = sp.Poly(p.as_expr(), Q, modulus=prime)
        assert modular.degree() == 20
        assert sp.gcd(modular, modular.diff()).degree() == 0
        unit, factors = modular.factor_list()
        assert all(multiplicity == 1 for _, multiplicity in factors)
        degrees = sorted(factor.degree() for factor, _ in factors)
        assert degrees == expected
        reconstruction = int(unit) * sp.prod(f.as_expr() for f, _ in factors)
        assert sp.Poly(reconstruction - p.as_expr(), Q, modulus=prime).is_zero
        data["reductions"].append({
            "prime": prime,
            "unit": int(unit) % prime,
            "degrees": degrees,
            "factors_ascending": [
                [int(c) % prime for c in reversed(f.all_coeffs())]
                for f, _ in factors
            ],
        })
        print(f"PASS: squarefree reduction mod {prime}, irreducible-factor degrees {degrees}", flush=True)
    print("PASS: irreducible degree 20; 19-cycle + transitivity => 2-transitivity;", flush=True)
    print("      the mod-107 permutation to power 39 is a transposition => G = S_20.", flush=True)
    print("      Hence the isolated algebraic rate is not solvable by radicals over Q.", flush=True)
    text_lines = [
        "# Generated by verify_nag_q_algebra.py --resultant --write-certificate.",
        "# Replayed independently with finite-field arithmetic in verify_nag_q_reformulation.jl.",
    ]
    for key, value in data.items():
        if key != "reductions":
            text_lines.append(f"{key} = {json.dumps(value)}")
    for reduction in data["reductions"]:
        text_lines.append("\n[[reductions]]")
        for key, value in reduction.items():
            text_lines.append(f"{key} = {json.dumps(value)}")
    text = "\n".join(text_lines) + "\n"
    assert tomllib.loads(text) == data
    if write:
        CERTIFICATE.write_text(text)
        print(f"Wrote {CERTIFICATE.name}", flush=True)
    else:
        assert tomllib.loads(CERTIFICATE.read_text()) == data
        print(f"PASS: recorded {CERTIFICATE.name} matches the rebuilt polynomial and reductions", flush=True)


def check_tex_source(source: str) -> tuple[str, int, int]:
    """Static structures/references only; neither a TeX engine nor a proof check."""
    # Hide verbatim contents before parsing commands or math delimiters.
    text = regex.sub(r"(?s)(\\begin\{verbatim\}).*?(\\end\{verbatim\})", r"\1\2", source)
    text = regex.sub(r"(?m)(?<!\\)%.*$", "", text)
    stack: list[tuple[str, str]] = []
    for match in regex.finditer(r"\\(begin|end)\{([^}]+)\}|(?<!\\)[{}]", text):
        token = match.group(0)
        if match.group(1) == "begin":
            stack.append(("environment", match.group(2)))
        elif match.group(1) == "end":
            assert stack and stack.pop() == ("environment", match.group(2)), f"unmatched {token}"
        elif token == "{":
            stack.append(("brace", token))
        else:
            assert stack and stack.pop() == ("brace", "{"), "unmatched closing brace"
    assert not stack, f"unclosed source structures: {stack}"
    labels = regex.findall(r"\\label\{([^}]+)\}", text)
    references = regex.findall(r"\\(?:eqref|ref)\{([^}]+)\}", text)
    assert len(labels) == len(set(labels)), "duplicate labels"
    assert not set(references) - set(labels), "undefined local reference"
    math_stack: list[str] = []
    for token in regex.findall(r"(?<!\\)(?:\\\[|\\\]|\\\(|\\\)|\$)", text):
        if token in (r"\[", r"\("):
            assert not math_stack, "nested math delimiter"
            math_stack.append(token)
        elif token in (r"\]", r"\)"):
            expected = r"\[" if token == r"\]" else r"\("
            assert math_stack and math_stack.pop() == expected
        elif math_stack:
            assert math_stack.pop() == "$", "mismatched inline math delimiter"
        else:
            math_stack.append("$")
    assert not math_stack
    return text, len(labels), len(references)


def check_notes() -> None:
    """Static structural check only; never invokes a TeX engine."""
    root = Path(__file__).resolve().parents[2]
    text, label_count, reference_count = check_tex_source((root / "tex/findings_q.tex").read_text())
    for path in regex.findall(r"\\path\{([^}]+)\}", text):
        assert (root / path).exists(), f"missing referenced path: {path}"
    # Five original findings blocks plus the user-approved R100 integration.
    assert text.count(r"\begin{motivation}") == 6
    assert text.count(r"\begin{interpretation}") == 6
    assert text.count(r"\begin{verification}") == 6
    assert not regex.search(r"\\(?:input|include|write18)\b", text)
    print(f"PASS: findings_q.tex structure, math delimiters, {label_count} labels, {reference_count} references, and artifact paths (no compilation)", flush=True)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--resultant", action="store_true")
    parser.add_argument("--write-certificate", action="store_true")
    parser.add_argument("--check-notes", action="store_true")
    args = parser.parse_args()
    if args.write_certificate and not args.resultant:
        parser.error("--write-certificate requires --resultant")
    identities()
    common_circle_checks()
    if args.resultant:
        p = mixed_resultant()
        galois_certificate(p, args.write_certificate)
    if args.check_notes:
        check_notes()


if __name__ == "__main__":
    main()


==> anc/scripts/verify/verify_nag_q_reformulation.jl <==
#!/usr/bin/env julia
# Numerical/adversarial checks for the fixed-domain LP and an independent
# finite-field replay of the radical obstruction. No Lean or LaTeX invocation.
# Run in the repository or standalone supplement's project environment:
# julia --project=. scripts/verify/verify_nag_q_reformulation.jl
using LinearAlgebra, Random, Printf, SHA, TOML
using JuMP, Clarabel

const RNG = MersenneTwister(20260912)
const CHECKS = Ref(0)
function check(condition, message="verification failed")
    CHECKS[] += 1
    condition || error(message)
end
function closecheck(x, y; atol=2e-12, rtol=3e-11)
    check(isapprox(x, y; atol, rtol), "not close: $x versus $y")
end

edge(a, z, i, j) = -real(z^(i+2) * (conj(z)-a)^2 * (conj(z)^i-conj(z)^j))
cycle(a, z, vertices) = sum(edge(a, z, i, j) for (i, j) in zip(vertices[1:end-1], vertices[2:end]))
transfer(s, z) = -(s^2-1)*(1-(1-1/s)/z)^2
original_edge(s, z, i, j) = real(conj(transfer(s,z))*z^i*(conj(z)^i-conj(z)^j))

function check_polynomial_and_tilting()
    largest_residual = 0.0
    # Include q below the quadratic factor: the polynomial lift has no pole at zero.
    for s in [1.0001, 1.01, 1.2, sqrt(10.0), 10.0, 100.0]
        a = 1-1/s
        for _ in 1:180
            q = a * (0.001 + 0.999*rand(RNG))
            z = sqrt(q)*cis(2pi*rand(RNG))
            i,j,t = rand(RNG,0:15), rand(RNG,0:15), rand(RNG,0:10)
            scaled = q^2/(s^2-1)*original_edge(s,z,i,j)
            actual = edge(a,z,i,j)
            largest_residual = max(largest_residual,abs(scaled-actual))
            closecheck(actual,scaled)
            closecheck(edge(a,z,i+t,j+t),q^t*actual)
            closecheck(edge(a,conj(z),i,j),actual)
            vertices = [rand(RNG,0:20) for _ in 1:7]
            push!(vertices,first(vertices))
            closecheck(cycle(a,z,vertices .+ t),q^t*cycle(a,z,vertices))
        end
        for z in [0.0+0im, a+0im, -a+0im, sqrt(a)+0im, -sqrt(a)+0im]
            check(isfinite(edge(a,z,0,4)))
            check(edge(a,z,3,3)==0)
        end
        for i in 0:10, j in 0:10
            closecheck(edge(a,a+0im,i,j),0.0; atol=1e-25)
            check(edge(a,0.0+0im,i,j)==0)
            # Incorrectly allowing the closed unit disk admits the spurious z=1.
            check(edge(a,1.0+0im,i,j)==0)
        end
    end
    for _ in 1:700
        a = 0.01+0.98*rand(RNG)
        n = rand(RNG,2:12)
        u = a*rand(RNG,n)
        u[1] = 0.0 # an atom at zero is harmless if the objective is positive
        z = sqrt.(u).*cis.(2pi*rand(RNG,n))
        w = rand(RNG,n); w ./= sum(w)
        mean = dot(w,u)
        tilted = w.*u ./ mean
        variance = dot(w,(u .- mean).^2)
        closecheck(sum(tilted),1.0)
        closecheck(dot(tilted,u)-mean,variance/mean)
        check(dot(tilted,u)>=mean-1e-14)
        vertices = [0,3,1,7,0]
        costs = [cycle(a,v,vertices) for v in z]
        shifted = [cycle(a,v,vertices .+ 1) for v in z]
        closecheck(dot(tilted,costs),dot(w,shifted)/mean)
        # Equal radii give exactly zero variance, regardless of angular support.
        same_u = fill(mean,n)
        closecheck(dot(w,same_u.^2)/mean,mean)
    end
    # s=1: the prescribed disk consists only of zero, with objective zero.
    check(edge(0.0,0.0+0im,0,1)==0)
    @printf("PASS: polynomial/shift/tilt checks; largest edge residual %.3e\n",largest_residual)
end

function check_known_shells()
    data = [
        (sqrt(10.0),0.56442327797289351191,[1.45320111296571604837],[1.0],nothing),
        (10.0,0.85989977805254836574,
         [1.84758592370534232364,1.83333706388857370233],
         [0.43289378937482156449,1-0.43289378937482156449],
         0.0028547497336119063167),
    ]
    for (s,q,xs,eta,v) in data
        a=1-1/s
        z=[complex(x/2,sqrt(q-x^2/4)) for x in xs]
        p=1 ./ transfer.(s,z)
        # The supplied kappa=100 masses use unit-sigma, not unit-r normalization.
        weights = v===nothing ? eta : eta.*abs2.(p)./dot(eta,abs2.(p))
        phi = v===nothing ? sum(weights[k]*original_edge(s,z[k],0,1) for k in eachindex(z))/(1-q) : v/dot(eta,abs2.(p))
        potential = q^2/(s^2-1)*phi
        margins=Float64[]
        for t in 1:2000
            forward=sum(weights[k]*edge(a,z[k],0,t) for k in eachindex(z))
            reverse=sum(weights[k]*edge(a,z[k],t,0) for k in eachindex(z))
            append!(margins,[forward-(1-q^t)*potential,reverse+(1-q^t)*potential])
        end
        check(minimum(margins)>-3e-12,"known shell violates a translated star constraint")
        check(a^2<=q<=a)
        # Mix a known feasible shell with the zero-cost quadratic mode.
        modes=[a+0im;z]
        mass=[0.4;0.6.*weights]
        radial=abs2.(modes)
        objective=dot(mass,radial)
        for t in [0,1,4,16,64,256]
            scaled=mass.*(radial./q).^t
            scaled ./= sum(scaled)
            check(dot(scaled,radial)>=objective-1e-14)
            check(dot(scaled,radial)<=q+1e-14)
            for _ in 1:150
                vertices=[rand(RNG,0:70) for _ in 1:9]
                push!(vertices,vertices[1])
                value=sum(scaled[k]*cycle(a,modes[k],vertices) for k in eachindex(modes))
                check(value>=-3e-12)
            end
        end
        coeffs=[s^4,2s^2*(3s^2-4s+1),-(s-1)^2*(15s^2-10s-1),8(s-1)^4]
        companion=[-coeffs[2]/coeffs[1] -coeffs[3]/coeffs[1] -coeffs[4]/coeffs[1];1.0 0.0 0.0;0.0 1.0 0.0]
        candidates=sort([real(r) for r in eigvals(companion) if abs(imag(r))<1e-10 && real(r)>0])
        gannot=first(candidates)
        check(gannot>q+1e-5)
        @printf("PASS: kappa=%g, 2000 translated star lags; min slack %.3e; q_G-q %.12g\n",s^2,minimum(margins),gannot-q)
    end
end

function check_missing_shift_and_lp()
    a=big(1)//2
    zlo=complex(big(3)//10,big(2)//5)
    zhi=complex(big(7)//10,big(0)//1)
    weights=[big(1)//12,big(11)//12]
    modes=[zlo,zhi]
    c=[cycle(a,z,[0,1,0]) for z in modes]
    u=abs2.(modes)
    check(c==[big(39)//2000,-big(441)//250000])
    check(dot(weights,c)==big(1)//125000)
    check(dot(weights,u.*c)==-big(2413)//6250000)
    println("PASS: exact missing-shift counterexample: C_(0,1,0)=1/125000 > 0, C_(1,2,1)=-2413/6250000 < 0")
    # Two-node LP checks only the shift mechanism; it is NOT an evaluation of q_star.
    previous=Inf
    println("Two-node shift-only LP (not a NAG-rate bound):")
    for horizon in [0,1,2,4,8,16,32]
        model=Model(Clarabel.Optimizer)
        set_silent(model)
        set_optimizer_attribute(model,"tol_gap_abs",1e-11)
        set_optimizer_attribute(model,"tol_gap_rel",1e-11)
        set_optimizer_attribute(model,"tol_feas",1e-11)
        @variable(model,w[1:2]>=0)
        @constraint(model,sum(w)==1)
        for shift in 0:horizon
            row=Float64.(c).*(Float64.(u)./Float64(u[2])).^shift
            row ./= maximum(abs,row)
            @constraint(model,dot(row,w)>=0)
        end
        @objective(model,Max,dot(Float64.(u),w))
        optimize!(model)
        check(termination_status(model)==JuMP.MOI.OPTIMAL)
        ratio=(Float64(u[1])/Float64(u[2]))^horizon
        high_mass=Float64(c[1])*ratio/(Float64(c[1])*ratio-Float64(c[2]))
        exact=Float64(u[1])+Float64(u[2]-u[1])*high_mass
        closecheck(objective_value(model),exact;atol=2e-9,rtol=1e-9)
        # Independently check the sign in b-U-lambda*C >= 0 for the q-free dual.
        lastrow=[Float64(c[1])*ratio,Float64(c[2])]
        multiplier=Float64(u[2]-u[1])/(lastrow[1]-lastrow[2])
        check(multiplier>0)
        for k in 1:2
            closecheck(exact-Float64(u[k])-multiplier*lastrow[k],0.0)
        end
        check(objective_value(model)<=previous+2e-9)
        previous=objective_value(model)
        @printf("  shifts 0:%-2d objective %.12f, analytic %.12f\n",horizon,previous,exact)
    end
end

# Independent finite-field arithmetic. Coefficients are in ascending order.
function trim(v)
    w=collect(Int,v)
    while length(w)>1 && w[end]==0; pop!(w); end
    isempty(w) ? [0] : w
end
function subpoly(f,g,p)
    h=zeros(Int,max(length(f),length(g)))
    for i in eachindex(f);h[i]+=f[i];end
    for i in eachindex(g);h[i]-=g[i];end
    trim(mod.(h,p))
end
function mulpoly(f,g,p)
    h=zeros(Int,length(f)+length(g)-1)
    for i in eachindex(f),j in eachindex(g)
        h[i+j-1]=mod(h[i+j-1]+f[i]*g[j],p)
    end
    trim(h)
end
function rempoly(f,g,p)
    h=trim(mod.(f,p));g=trim(mod.(g,p))
    g==[0] && error("zero divisor polynomial")
    while h!=[0] && length(h)>=length(g)
        d=length(h)-length(g)
        multiplier=mod(h[end]*invmod(g[end],p),p)
        for j in eachindex(g)
            h[j+d]=mod(h[j+d]-multiplier*g[j],p)
        end
        h=trim(h)
    end
    h
end
function gcdpoly(f,g,p)
    f=trim(f);g=trim(g)
    while g!=[0];f,g=g,rempoly(f,g,p);end
    f==[0] ? f : trim(mod.(f.*invmod(f[end],p),p))
end
function powpoly(f,n,g,p)
    y=rempoly([1],g,p);x=rempoly(f,g,p)
    while n>0
        if isodd(n);y=rempoly(mulpoly(y,x,p),g,p);end
        n÷=2
        if n>0;x=rempoly(mulpoly(x,x,p),g,p);end
    end
    y
end
function primefactors(n)
    result=Int[];d=2
    while d*d<=n
        if n%d==0
            push!(result,d)
            while n%d==0;n÷=d;end
        end
        d+=1
    end
    if n>1;push!(result,n);end
    result
end
function irreducible(f,p)
    f=trim(mod.(f,p));n=length(f)-1
    n>=1 || return false
    x=rempoly([0,1],f,p)
    frobenius=[x]
    for _ in 1:n;push!(frobenius,powpoly(frobenius[end],p,f,p));end
    frobenius[n+1]==x || return false
    all(gcdpoly(subpoly(frobenius[n÷ell+1],x,p),f,p)==[1] for ell in primefactors(n))
end
function permutation_with_cycles(degrees)
    result=collect(1:sum(degrees));start=1
    for d in degrees
        for j in 0:d-2;result[start+j]=start+j+1;end
        result[start+d-1]=start
        start+=d
    end
    result
end
function permutation_power(permutation,k)
    result=collect(eachindex(permutation))
    for _ in 1:k;result=permutation[result];end
    result
end
function check_radical_certificate()
    certificate=TOML.parsefile(joinpath(@__DIR__,"nag_q_radical_certificate.toml"))
    check(certificate["schema_version"]==1)
    check(certificate["parameter_s"]=="1421/1250")
    check(certificate["parameter_a"]=="171/1421")
    check(certificate["degree"]==20)
    coefficients=parse.(BigInt,certificate["coefficients_descending"])
    digest=bytes2hex(sha256("["*join(string.(coefficients),",")*"]"))
    check(digest==certificate["coefficient_sha256"])
    check(digest=="3f39575eaf05f49a1c10f80b9b9dcadb3106557935579780745655ec92d33b5a")
    check(length(coefficients)==21)
    check(irreducible([1,0,1],3))
    check(!irreducible([1,0,1],5))
    check(!irreducible([1,2,1],5)) # repeated factor
    check(!irreducible([2,3,1],5)) # two different linear factors
    expected=Dict(13=>[1,19],107=>[1,1,2,3,13],223=>[20])
    check(sort([Int(r["prime"]) for r in certificate["reductions"]])==[13,107,223])
    for reduction in certificate["reductions"]
        p=Int(reduction["prime"])
        f=Int.(mod.(reverse(coefficients),p))
        product=[Int(reduction["unit"])]
        degrees=Int[]
        for factor in reduction["factors_ascending"]
            factor=Int.(factor)
            check(irreducible(factor,p),"Rabin irreducibility test failed")
            product=mulpoly(product,factor,p)
            push!(degrees,length(factor)-1)
        end
        check(product==f,"modular factor product does not reconstruct the integer polynomial")
        derivative=[mod(k*f[k+1],p) for k in 1:length(f)-1]
        check(gcdpoly(f,derivative,p)==[1])
        check(sort(degrees)==reduction["degrees"]==expected[p])
        corrupted=copy(f);corrupted[1]=mod(corrupted[1]+1,p)
        check(corrupted!=product,"coefficient mutation went undetected")
        println("PASS: independent mod-$p reconstruction, squarefreeness, Rabin tests: ",sort(degrees))
    end
    perm=permutation_with_cycles([1,1,2,3,13])
    powered=permutation_power(perm,39)
    check(count(powered .!= collect(1:20))==2)
    check(permutation_power(powered,2)==collect(1:20))
    wrong=permutation_power(permutation_with_cycles([2,2,3,13]),39)
    check(count(wrong .!= collect(1:20))==4) # an even factor alone is not enough
    setprecision(384) do
        q=parse(BigFloat,certificate["root_center"])
        check(big"0.025917757838352596"<q<big"0.025917757838352597")
        value=zero(q);bound=zero(q)
        for c in coefficients
            value=value*q+BigFloat(c)
            bound=bound*abs(q)+abs(BigFloat(c))
        end
        check(abs(value)/bound<big"1e-80")
        @printf("PASS: degree-20 polynomial at isolated-root midpoint, relative residual %.3e\n",Float64(abs(value)/bound))
    end
    println("PASS: independent arithmetic supports the S_20 Galois certificate (the group-theoretic implication is proved in the manuscript/companion findings, not Lean-verified).")
end

check_polynomial_and_tilting()
check_known_shells()
check_missing_shift_and_lp()
check_radical_certificate()
println("PASS: ",CHECKS[]," numerical/exact/adversarial checks")


==> anc/scripts/verify/verify_nag_radical_tangency.py <==
#!/usr/bin/env python3
"""Check the radical-section exposition and its numerical contact figure.

Run after plotting:
  uv run python scripts/verify/verify_nag_radical_tangency.py --check-paper
Optional --baseline compares every byte outside this appendix, its old
mathematical displays/statements, coefficient table, and author comments.
--notation-baseline instead checks the authorized x-to-chi substitution only;
--metadata-baseline checks that the relabeled figure retains every numeric datum.
Original complex interpolation edges check the real plotting evaluator.
This is not a new exact root isolation, all-angle sign proof, or Lean proof.
"""
from __future__ import annotations

import argparse
import importlib.util
import json
from pathlib import Path
import re
import tomllib

import sympy as sp

if not __debug__:
    raise RuntimeError("Run with assertions enabled")

ROOT = Path(__file__).resolve().parents[2]
spec = importlib.util.spec_from_file_location(
    "radical_plot", ROOT / "scripts/plot/plot_nag_radical_tangency.py")
plot = importlib.util.module_from_spec(spec)
spec.loader.exec_module(plot)
mp = plot.mp
mp.mp.dps = plot.PRECISION


def symbolic_checks():
    z, zb, a, s = sp.symbols("z zbar a s")
    q, x = z*zb, z+zb
    transfer = -z*z/((s*s-1)*(z-a)**2)
    reduced = -(q*q-2*a*q*z+a*a*z*z)/((s*s-1)*(q-a*x+a*a)**2)
    assert sp.cancel(transfer-reduced) == 0
    Q, X = sp.symbols("q x")
    powers = [sp.Integer(2), X]
    for j in range(1, 10):
        powers.append(sp.expand(X*powers[j]-Q*powers[j-1]))
        assert sp.expand(powers[j+1].subs({Q: q, X: x})-z**(j+1)-zb**(j+1)) == 0
    D = 2*Q**2-2*a*Q*X+a*a*(X*X-2*Q)
    E = (Q*Q+a*a*Q)*X-4*a*Q*Q
    assert all(sp.expand(value.subs(X, 1+Q)-1-Q**j) == 0
               for j, value in enumerate(powers))
    H, qm = sp.symbols("H qm")
    boundary = ((D-E).subs(X, 1+Q)*H+qm*D.subs(X, 1+Q)
                -Q*Q*(1+qm)+2*a*Q*(1+Q*qm)-a*a*(1+Q*Q*qm))
    assert sp.expand(boundary-(Q-a)**2*((1-Q)*H+qm-1)) == 0
    assert sp.expand(D.subs({Q: q, X: x})-(z*z*(zb-a)**2+zb*zb*(z-a)**2)) == 0
    assert sp.expand(E.subs({Q: q, X: x})-(z*z*(zb-a)**2*zb+zb*zb*(z-a)**2*z)) == 0
    s_value = sp.Rational(*plot.S_RATIO)
    a_value = 1-1/s_value
    polynomial_functions = {}
    for m in range(1, 9):
        H = sum(Q**j for j in range(m))
        numerator = (D-E)*H+Q**m*D-Q*Q*powers[m]+2*a*Q*powers[m+1]-a*a*powers[m+2]
        quotient, remainder = sp.div(sp.expand(numerator), X-1-Q, X)
        assert remainder == 0 and sp.expand(numerator.subs(X, 1+Q)) == 0
        kernel = (1-zb)*H+Q**m-z**m
        assert sp.expand(kernel.subs({z: 1, zb: Q})) == 0
        assert sp.expand(kernel.subs({z: Q, zb: 1})) == 0
        if m not in plot.ACTIVE_INDICES:
            continue
        term = transfer*kernel.subs(Q, q)
        real_cost = (term+term.xreplace({z: zb, zb: z}))/2
        expected = (1+Q-X)*quotient/(2*(s*s-1)*(Q-a*X+a*a)**2)
        assert sp.cancel(real_cost-expected.subs({Q: q, X: x})) == 0
        specialized = sp.Poly(quotient.subs(a, a_value), Q, X, domain=sp.QQ)
        assert specialized.domain == sp.QQ
        polynomial_functions[m] = sp.lambdify((Q, X), specialized.as_expr(), "mpmath")
    # The chosen weight cancels the derivative, with both slopes evaluated
    # at the common zero. The separate exact certificate checks its denominator.
    d5, d6 = sp.symbols("d5 d6")
    weight = d6/(d6-d5)
    assert sp.cancel(weight*d5+(1-weight)*d6) == 0
    assert sp.expand((Q-a*X+a*a).subs({Q: a*a, X: 2*a})) == 0
    print("PASS: exact transfer, conjugate powers, boundary substitution, polynomial division and cycle normalization")
    print("PASS: specialized P5/P6 have rational coefficients; the selected weight cancels the derivative")
    return polynomial_functions


def transfer(z):
    # Use the paper's original transfer, not the plotting reduction.
    s = mp.mpf(1421)/1250
    return -s*s*z*z/((s*s-1)*(s*z-(s-1))**2)


def edge(z, i, j):
    ri = transfer(z)*z**i
    return (mp.conj(ri)*(z**i-z**j)).real


def direct_cycle(z, m):
    # Sum every edge rather than use a geometric-series shortcut or recurrence.
    return mp.fsum(edge(z, k, k+1) for k in range(m))+edge(z, m, 0)


def direct_phi(q, x, weight):
    z = x/2+1j*mp.sqrt(q-x*x/4)
    return weight*direct_cycle(z, 5)+(1-weight)*direct_cycle(z, 6)


def numeric_checks(polynomial_functions=None):
    literals, source_hash = plot.read_inputs()
    q, contact, weight = plot.candidate(literals)
    end = 2*mp.sqrt(q)
    angle = mp.acos(contact/end)
    angles = [mp.mpf(0), mp.pi/8, mp.pi/3, mp.pi/2, 2*mp.pi/3, mp.pi,
              angle, angle-mp.mpf("1e-4"), angle+mp.mpf("1e-4")]
    count = 0
    s_value = mp.mpf(plot.S_RATIO[0])/plot.S_RATIO[1]
    a_value = 1-1/s_value
    for offset in (mp.mpf("-1e-8"), mp.mpf(0), mp.mpf("1e-8")):
        trial = q+offset
        for theta in angles:
            z = mp.sqrt(trial)*mp.exp(1j*theta)
            values, _ = plot.cycles(trial, 2*z.real)
            independent = [direct_cycle(z, m) for m in plot.ACTIVE_INDICES]
            for actual, expected in zip(values, independent, strict=True):
                assert abs(actual-expected) < mp.mpf("1e-90")*max(1, abs(expected))
            assert abs(plot.phi(trial, 2*z.real, weight)[0]
                       -mp.fdot((weight, 1-weight), independent)) < mp.mpf("1e-90")
            if polynomial_functions is not None:
                coordinate = 2*z.real
                factor = (1+trial-coordinate)/(2*(s_value*s_value-1)
                          *(trial-a_value*coordinate+a_value*a_value)**2)
                assert factor > 0
                polynomials = [polynomial_functions[m](trial, coordinate) for m in plot.ACTIVE_INDICES]
                for value, cost in zip(polynomials, independent, strict=True):
                    assert abs(factor*value-cost) < mp.mpf("1e-90")*max(1, abs(cost))
                assert abs(factor*mp.fdot((weight, 1-weight), polynomials)
                           -plot.phi(trial, coordinate, weight)[0]) < mp.mpf("1e-90")
            count += 1
    f = lambda x: direct_phi(q, x, weight)
    assert abs(f(contact)) < mp.mpf("1e-90")
    assert abs(mp.diff(f, contact)) < mp.mpf("1e-90")
    assert mp.diff(f, contact, 2) < -100
    assert mp.diff(lambda trial: direct_phi(trial, contact, weight), q) < -300
    for x in (mp.mpf(0), contact, contact-mp.mpf("0.01")):
        assert abs(mp.diff(f, x)-plot.phi(q, x, weight)[1]) < mp.mpf("1e-90")
    assert direct_phi(q-mp.mpf("1e-8"), contact, weight) > 0
    assert direct_phi(q+mp.mpf("1e-8"), contact, weight) < 0

    # Check the newly explicit mapping from the two cycle residuals to the
    # ordered comparisons. These finite diagnostics are not all-index proofs.
    z = contact/2+1j*mp.sqrt(q-contact*contact/4)
    v = edge(z, 0, 1)/(1-q)
    for m in range(1, 31):
        cycle = direct_cycle(z, m)
        reverse_slack = edge(z, m, 0)+(1-q**m)*v
        forward_slack = edge(z, 0, m)-(1-q**m)*v
        upper_gap = transfer(z).real*abs(1-z**m)**2-cycle
        assert abs(cycle-reverse_slack) < mp.mpf("1e-90")
        assert abs(upper_gap-forward_slack) < mp.mpf("1e-90")
        if m in (5, 6):
            assert abs(reverse_slack) < mp.mpf("1e-90")
        else:
            assert reverse_slack > 0
        if m == 1:
            assert abs(forward_slack) < mp.mpf("1e-90")
        else:
            assert forward_slack > 0
        # Both orientations scale when both indices shift; m is not a horizon.
        for i, j in ((0, m), (m, 0)):
            assert abs(edge(z, i+4, j+4)-q**4*edge(z, i, j)) < mp.mpf("1e-90")
    # Sign, closing-edge and multiplier changes must not reproduce this curve.
    endpoint_z = -mp.sqrt(q)
    endpoint_value = weight*direct_cycle(endpoint_z, 5)+(1-weight)*direct_cycle(endpoint_z, 6)
    assert endpoint_value < 0 and abs(2*endpoint_value) > mp.mpf("1e-6")
    no_closing = weight*mp.fsum(edge(endpoint_z, k, k+1) for k in range(5))
    no_closing += (1-weight)*mp.fsum(edge(endpoint_z, k, k+1) for k in range(6))
    omitted_weight = weight*direct_cycle(endpoint_z, 5)
    assert abs(endpoint_value-no_closing) > mp.mpf("1e-6")
    assert abs(endpoint_value-omitted_weight) > mp.mpf("1e-6")
    a = 1-1/(mp.mpf(1421)/1250)
    for invalid_q, invalid_x in ((mp.mpf(0), mp.mpf(0)), (mp.mpf(1), mp.mpf(0)),
                                 (a*a, 2*a)):
        try:
            plot.cycles(invalid_q, invalid_x)
        except ValueError:
            pass
        else:
            raise AssertionError("Invalid factor or singular endpoint was not rejected")

    record = json.loads(plot.OUTPUT.with_suffix(".json").read_text())
    assert record["certificate_source_sha256"] == source_hash
    assert record["root_box_centers"] == [literals["Q_CENTER"], literals["X_CENTER"]]
    assert record["root_box_radius"] == literals["ROOT_RADIUS"]
    assert record["parameter_s"] == list(plot.S_RATIO)
    assert record["coordinate_symbol"] == r"\chi"
    assert record["function_symbol"] == r"\Phi_\dagger"
    assert record["sample_counts"] == [1602, 802]
    assert record["precision_decimal_digits"] == plot.PRECISION and record["text_usetex"] is False
    assert "not an exact root, sign or optimality certificate" in record["purpose"]
    for name, value in (("q", q), ("contact_coordinate", contact), ("cycle_weight", weight),
                        ("rotation_angle", angle)):
        assert abs(mp.mpf(record[name])-value) < mp.mpf("1e-105")
    left, right = map(mp.mpf, record["allowed_interval"])
    assert abs(left+end) < mp.mpf("1e-105") and abs(right-end) < mp.mpf("1e-105")
    left, right = map(mp.mpf, record["zoom_interval"])
    assert -end < left < contact < right < end
    for ext in (".pdf", ".png"):
        data = plot.OUTPUT.with_suffix(ext).read_bytes()
        assert data == plot.PAPER_OUTPUT.with_suffix(ext).read_bytes()
        assert data.startswith(b"%PDF-" if ext == ".pdf" else b"\x89PNG\r\n\x1a\n")
    print(f"PASS: {count} original-edge samples, both endpoints, contact derivatives and fixed-weight q direction")
    print("PASS: 60 ordered comparisons, shifted indices, adversaries, metadata and identical PDF/PNG copies")
    if polynomial_functions is not None:
        print("PASS: positive common factor and weighted-polynomial/Phi identity on all 27 samples, including endpoints")


def section(source):
    start = source.index(r"\section{Algebraic degree and formulas by radicals}")
    end = source.index(r"\section{Rate values and their numerical evaluation}", start)
    return source[:start], source[start:end], source[end:]


def source_checks(baseline):
    source = (ROOT.parent / "main.tex").read_text()
    before, fragment, after = section(source)
    begin, end = r"\begin{tabular}{@{}r r@{\qquad}r r@{}}", r"\end{tabular}"
    assert fragment.count(begin) == 1
    table = fragment.split(begin, 1)[1].split(end, 1)[0]
    coefficients = [(int(j), int(a)) for j, a in re.findall(r"\$(\d+)\$\s*&\s*\$(-?\d+)\$", table)]
    assert len(coefficients) == 21 and {j for j, _ in coefficients} == set(range(21))
    certificate = tomllib.loads((ROOT / "scripts/verify/nag_q_radical_certificate.toml").read_text())
    assert [dict(coefficients)[j] for j in range(20, -1, -1)] == list(map(int, certificate["coefficients_descending"]))
    visible = re.sub(r"(?<!\\)%[^\n]*", "", fragment)
    visible = re.sub(r"\\label\{[^}]*\}", "", visible)
    assert not re.search(r"\blags?\b|star inequalities|frozen|off-contact", visible)
    compact = " ".join(fragment.split())
    for guard in ("zero-valued maximum", "keep $\\lambda_\\dagger$ fixed", "finite geometric-sum identity",
                  "not to the iteration-index comparisons", "everywhere-defined radical formula with rational coefficients"):
        assert guard in compact, guard
    math_compact = re.sub(r"\s+", "", fragment)
    for formula in (r"s_\dagger\doteq\frac{1421}{1250}",
                    r"\alpha_\dagger\doteq1-\frac1{s_\dagger}=\frac{171}{1421}",
                    r"\kappa_\dagger\doteq s_\dagger^2=\frac{2019241}{1562500}",
                    r"\Phi_\dagger(q,\chi)\doteq\lambda_\dagger C_5^\sigma(q,\chi)+(1-\lambda_\dagger)C_6^\sigma(q,\chi)",
                    r"P_5(\alpha_\dagger,q,\chi),\;P_6(\alpha_\dagger,q,\chi)\in\mathbb Q[q,\chi]",
                    r"C_m^\sigma(q,\chi)=\frac{1+q-\chi}{2(s_\dagger^2-1)(q-\alpha_\dagger\chi+\alpha_\dagger^2)^2}P_m(\alpha_\dagger,q,\chi)",
                    r"\Phi_\dagger(q,\chi)=\frac{(1+q-\chi)\bigl[\lambda_\dagger P_5(\alpha_\dagger,q,\chi)+(1-\lambda_\dagger)P_6(\alpha_\dagger,q,\chi)\bigr]}{2(s_\dagger^2-1)(q-\alpha_\dagger\chi+\alpha_\dagger^2)^2}"):
        assert re.sub(r"\s+", "", formula) in math_compact, formula
    assert r"\includegraphics[width=\linewidth]{figures/nag_radical_tangency.pdf}" in fragment
    assert "Numerical illustration" in fragment
    assert fragment.count(r"\label{fig:radical-tangency}") == 1
    assert r"Figure~\ref{fig:radical-tangency}" in fragment
    labels = set(re.findall(r"\\label\{([^}]+)\}", source))
    references = re.findall(r"\\(?:eqref|ref)\{([^}]+)\}", fragment)
    assert set(references) <= labels, set(references)-labels
    if baseline:
        old_before, old, old_after = section(baseline.read_text())
        assert (before, after) == (old_before, old_after), "Unrelated manuscript edits"
        assert table == old.split(begin, 1)[1].split(end, 1)[0]
        # Every original mathematical display remains verbatim, in order.
        pattern = r"\\\[.*?\\\]|\\begin\{equation\}.*?\\end\{equation\}"
        old_displays = re.findall(pattern, old, re.S)
        new_displays = iter(re.findall(pattern, fragment, re.S))
        for display in old_displays:
            assert any(candidate == display for candidate in new_displays), display
        for environment in ("lemma", "proposition"):
            pattern = rf"\\begin\{{{environment}\}}(?:\[[^\]]*\])?(.*?)\\end\{{{environment}\}}"
            assert re.findall(pattern, old, re.S) == re.findall(pattern, fragment, re.S)
        assert [line for line in old.splitlines() if line.startswith("%") or line.startswith(r"\redTodo")] == [
            line for line in fragment.splitlines() if line.startswith("%") or line.startswith(r"\redTodo")]
        print("PASS: outside-section bytes, all old displays/statements, coefficient table and author comments preserved")
    print("PASS: terminology, sign/fixed-weight guards, 21 coefficients, figure and appendix references")


def rename_coordinate(text):
    """The finite lexical substitution authorized for this appendix, not a TeX parser."""
    for old, new in ((r"\partial_{xx}", r"\partial_{\chi\chi}"),
                     (r"x_\dagger", r"\chi_\dagger"),
                     (r"\partial_x", r"\partial_\chi"),
                     (r"\operatorname{Res}_x", r"\operatorname{Res}_\chi"),
                     ("xT_j", r"\chi T_j"), ("qx", r"q\chi")):
        text = text.replace(old, new)
    return re.sub(r"(?<![A-Za-z\\])x(?![A-Za-z_])", lambda match: r"\chi", text)


def notation_checks(baseline, metadata_baseline):
    # Protect iteration variables and prevent a control-word concatenation chiT.
    fixture = r"x_{-1}=x_0, x_t, x_\dagger, \partial_{xx}, xT_j, qx, \operatorname{Res}_x; exact"
    assert rename_coordinate(fixture) == (
        r"x_{-1}=x_0, x_t, \chi_\dagger, \partial_{\chi\chi}, \chi T_j, q\chi, \operatorname{Res}_\chi; exact")
    current = (ROOT.parent / "main.tex").read_text()
    if baseline:
        old_before, old, old_after = section(baseline.read_text())
        before, fragment, after = section(current)
        assert (before, after) == (old_before, old_after)
        expected = rename_coordinate(old)
        alias = ("while the real coordinate $\\chi$ encodes the rotation angle, just as $\\chi$ does\n"
                 "in Appendix~\\ref{app:kappa-ten}.")
        assert expected.count(alias) == 1
        expected = expected.replace(alias,
            "while the real coordinate $\\chi$ encodes the rotation angle, as in\n"
            "Appendix~\\ref{app:kappa-ten}.")
        assert fragment == expected, "Change beyond coordinate rename and removal of redundant alias"
        print("PASS: chi-only manuscript edit, including derivatives/resultant; iterates and concurrent author wording preserved")
    if metadata_baseline:
        old = json.loads(metadata_baseline.read_text())
        new = json.loads(plot.OUTPUT.with_suffix(".json").read_text())
        for key, expected in (("coordinate_symbol", r"\chi"), ("function_symbol", r"\Phi_\dagger")):
            assert new.pop(key) == expected
            if key in old:
                assert old.pop(key) == expected
        assert new == old, "Figure data changed, not just notation"
        print("PASS: every numerical/provenance datum unchanged by figure relabeling")


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--check-paper", action="store_true")
    baselines = parser.add_mutually_exclusive_group()
    baselines.add_argument("--baseline", type=Path)
    baselines.add_argument("--notation-baseline", type=Path)
    parser.add_argument("--metadata-baseline", type=Path)
    args = parser.parse_args()
    polynomial_functions = symbolic_checks()
    numeric_checks(polynomial_functions)
    if args.check_paper or args.baseline or args.notation_baseline:
        source_checks(args.baseline)
    if args.notation_baseline or args.metadata_baseline:
        notation_checks(args.notation_baseline, args.metadata_baseline)


if __name__ == "__main__":
    main()


==> anc/scripts/verify/verify_nag_rate_curve.py <==
#!/usr/bin/env python3
"""Numerically evaluate the exact variational NAG contraction factor.

Paper N proves that the exact squared-distance factor is the optimal value of
an infinite-dimensional all-lag measure problem.  Except at separately certified
parameter values, its decimal evaluation is numerical.  This script solves a
refined finite phase/all-lag LP, checks the recovered measure against a much
larger lag range, and writes explicitly labelled CSV/Markdown/LaTeX tables.

The condition number is kappa = L / mu >= 1.  Values below one are rejected
rather than extrapolated, plotted, or tabulated.

Run from the repository root:

    uv run python scripts/verify/verify_nag_rate_curve.py
"""

from __future__ import annotations

import csv
from dataclasses import dataclass
import math
import os
from pathlib import Path
import shutil

# Keep the floating LP replay deterministic across machines where possible.
os.environ.setdefault("OMP_NUM_THREADS", "1")
os.environ.setdefault("OPENBLAS_NUM_THREADS", "1")
os.environ.setdefault("MKL_NUM_THREADS", "1")

import numpy as np
from scipy.optimize import linprog


ROOT = Path(__file__).resolve().parents[2]
OUTPUT_DIR = ROOT / "images/nag_rate_curve"
CURVE_CSV = OUTPUT_DIR / "nag_rate_curve.csv"
TABLE_CSV = OUTPUT_DIR / "nag_rate_table.csv"
TABLE_MD = OUTPUT_DIR / "nag_rate_table.md"
TABLE_TEX = OUTPUT_DIR / "nag_rate_table.tex"
PAPER_ROOT = ROOT / "papers/iclr2027_nag"
PAPER_TABLE_TEX = PAPER_ROOT / "tables/nag_rate_table.tex"

DOMAIN_GUARD_KAPPAS = (0.001, 0.01, 0.1)
TABLE_KAPPAS = (
    1.0,
    1.001,
    1.01,
    1.1,
    2.0,
    5.0,
    10.0,
    20.0,
    50.0,
    100.0,
    200.0,
    500.0,
    1000.0,
)

# Exact-computer-assisted optimal factors certified elsewhere in the repo.
GANNOT_KAPPA_TEN = 0.56523516313522174360

EXACT_FACTORS = {
    1.0: "0",
    10.0: (
        "0.564423277972893511910642448462170171142575678253263601417776"
    ),
    100.0: (
        "0.859899778052548365740446035906789692994247244872047970838362"
    ),
}


@dataclass(frozen=True)
class LPSolution:
    margin: float
    phases: np.ndarray
    masses: np.ndarray
    potential: float


@dataclass(frozen=True)
class RateRow:
    kappa: float
    status: str
    factor: float
    lp_estimate: float
    norm_factor: float
    quadratic_factor: float
    gannot_upper: float
    classical_upper: float
    coarse_estimate: float
    refinement_change: float
    max_lag: int
    checked_lag: int
    minimum_checked_slack: float
    minimum_omitted_slack: float
    support_clusters: int


def quadratic_factor(kappa: float) -> float:
    """Squared factor of the slow curvature-one quadratic mode."""

    return (1.0 - 1.0 / math.sqrt(kappa)) ** 2


def classical_upper(kappa: float) -> float:
    """Classical estimate-sequence squared-distance upper factor."""

    return 1.0 - 1.0 / math.sqrt(kappa)


def gannot_upper(kappa: float) -> float:
    """Return Gannot Proposition 2.13's squared-factor upper bound.

    The proposition states the norm factor as the square root of the smallest
    positive root of its displayed cubic, so the root itself is the
    squared-distance factor compared here.
    """

    root = math.sqrt(kappa)
    ascending = np.asarray(
        [
            8.0 * (1.0 - root) ** 4,
            -(1.0 - root) ** 2 * (15.0 * kappa - 10.0 * root - 1.0),
            2.0 * kappa * (3.0 * kappa - 4.0 * root + 1.0),
            kappa**2,
        ]
    )
    roots = np.roots(ascending[::-1])
    positive_real = sorted(
        candidate.real
        for candidate in roots
        if abs(candidate.imag) <= 1e-9 * max(1.0, abs(candidate.real))
        and candidate.real > 0.0
    )
    if len(positive_real) < 2:
        raise RuntimeError(f"unexpected Gannot roots at kappa={kappa}: {roots}")
    return float(positive_real[0])


def star_edge_costs(
    kappa: float, q: float, phases: np.ndarray, max_lag: int
) -> tuple[np.ndarray, np.ndarray]:
    """Return the forward and reverse star costs from the exact transfer."""

    root = math.sqrt(kappa)
    z = math.sqrt(q) * np.exp(1j * phases)
    transfer = -(root**2 * z**2) / (
        (root**2 - 1.0) * (root * z - (root - 1.0)) ** 2
    )
    powers = z[None, :] ** np.arange(1, max_lag + 1)[:, None]
    forward = -np.real(transfer[None, :] * (np.conj(powers) - 1.0))
    reverse = -np.real(
        transfer[None, :] * powers * (1.0 - np.conj(powers))
    )
    return forward, reverse


def star_margin(
    kappa: float, q: float, max_lag: int, phases: np.ndarray
) -> LPSolution:
    """Solve the finite phase/all-lag max-margin measure LP."""

    forward_costs, reverse_costs = star_edge_costs(
        kappa, q, phases, max_lag
    )
    phase_count = len(phases)
    rows = np.zeros((2 * max_lag, phase_count + 2))
    scales = 1.0 - q ** np.arange(1, max_lag + 1)
    rows[0::2, :phase_count] = -forward_costs
    rows[0::2, phase_count] = scales
    rows[0::2, phase_count + 1] = 1.0
    rows[1::2, :phase_count] = -reverse_costs
    rows[1::2, phase_count] = -scales
    rows[1::2, phase_count + 1] = 1.0

    equality = np.zeros((1, phase_count + 2))
    equality[0, :phase_count] = 1.0
    objective = np.zeros(phase_count + 2)
    objective[-1] = -1.0
    result = linprog(
        objective,
        A_ub=rows,
        b_ub=np.zeros(2 * max_lag),
        A_eq=equality,
        b_eq=np.ones(1),
        bounds=[(0.0, None)] * phase_count
        + [(0.0, None), (None, None)],
        method="highs",
        options={
            "dual_feasibility_tolerance": 1e-9,
            "primal_feasibility_tolerance": 1e-9,
        },
    )
    if not result.success:
        raise RuntimeError(
            f"star LP failed at kappa={kappa}, q={q}: {result.message}"
        )
    positive = result.x[:phase_count] > 1e-12
    masses = np.maximum(result.x[:phase_count][positive], 0.0)
    masses /= masses.sum()
    return LPSolution(
        float(result.x[-1]),
        phases[positive],
        masses,
        float(result.x[-2]),
    )


def initial_phase_grid(kappa: float) -> np.ndarray:
    """Resolve both the full circle and the theta=O(kappa^-1/2) layer."""

    root = math.sqrt(kappa)
    full_circle = np.linspace(0.0, math.pi, 241)
    scaled_limit = min(12.0, math.pi * root)
    boundary_layer = np.linspace(0.0, scaled_limit, 801) / root
    return np.unique(np.concatenate((full_circle, boundary_layer)))


def bisect_grid_endpoint(
    kappa: float,
    phases: np.ndarray,
    max_lag: int,
    lower: float,
    upper: float,
    iterations: int,
) -> tuple[float, float, LPSolution]:
    """Bisect the maximal feasible factor of one fixed discretized LP."""

    last_solution: LPSolution | None = None
    for _ in range(iterations):
        middle = (lower + upper) / 2.0
        solution = star_margin(kappa, middle, max_lag, phases)
        if solution.margin >= 0.0:
            lower = middle
            last_solution = solution
        else:
            upper = middle
    if last_solution is None:
        # This branch means the finite grid found no improvement over the
        # quadratic baseline.  It is not currently reached by the plot grid.
        probe = math.nextafter(lower, upper)
        last_solution = star_margin(kappa, probe, max_lag, phases)
        if last_solution.margin < -1e-8:
            raise RuntimeError(f"no feasible nonquadratic point at kappa={kappa}")
        lower = probe
    return lower, upper, star_margin(kappa, lower, max_lag, phases)


def support_cluster_count(phases: np.ndarray, kappa: float) -> int:
    """Merge adjacent grid nodes representing one continuous support atom."""

    if len(phases) == 0:
        return 0
    threshold = 0.004 / math.sqrt(kappa)
    return 1 + int(np.sum(np.diff(np.sort(phases)) > threshold))


def evaluate_kappa(kappa: float) -> RateRow:
    """Compute one refined numerical evaluation and adversarial lag check."""

    if kappa <= 1.0:
        raise ValueError("numerical variational evaluation requires kappa > 1")
    root = math.sqrt(kappa)
    q_quadratic = quadratic_factor(kappa)
    q_gannot = gannot_upper(kappa)
    q_classical = classical_upper(kappa)
    if not 0.0 < q_quadratic < q_gannot <= q_classical < 1.0:
        raise AssertionError(f"invalid analytic bracket at kappa={kappa}")

    max_lag = max(80, int(math.ceil(8.0 * root)))
    phases = initial_phase_grid(kappa)
    coarse_lower, _, coarse_solution = bisect_grid_endpoint(
        kappa,
        phases,
        max_lag,
        q_quadratic,
        q_gannot,
        20,
    )

    local_points: list[float] = []
    local_radius = 0.03 / root
    for phase in coarse_solution.phases:
        local_points.extend(
            np.linspace(
                max(0.0, phase - local_radius),
                min(math.pi, phase + local_radius),
                101,
            ).tolist()
        )
    refined_phases = np.unique(
        np.concatenate((phases, np.asarray(local_points, dtype=float)))
    )
    refined_lower, refined_upper, solution = bisect_grid_endpoint(
        kappa,
        refined_phases,
        max_lag,
        coarse_lower,
        q_gannot,
        25,
    )
    if refined_lower + 2e-10 < coarse_lower:
        raise AssertionError("phase refinement unexpectedly reduced the optimum")

    checked_lag = max(2000, int(math.ceil(40.0 * root)))
    forward, reverse = star_edge_costs(
        kappa, refined_lower, solution.phases, checked_lag
    )
    scales = 1.0 - refined_lower ** np.arange(1, checked_lag + 1)
    forward_slacks = forward @ solution.masses - scales * solution.potential
    reverse_slacks = reverse @ solution.masses + scales * solution.potential
    all_slacks = np.concatenate((forward_slacks, reverse_slacks))
    omitted_slacks = np.concatenate(
        (forward_slacks[max_lag:], reverse_slacks[max_lag:])
    )
    minimum_checked = float(np.min(all_slacks))
    minimum_omitted = float(np.min(omitted_slacks))
    if minimum_checked < -2e-7:
        raise AssertionError(
            f"recovered optimum violates a checked lag at kappa={kappa}: "
            f"{minimum_checked}"
        )
    if minimum_omitted < -2e-7:
        raise AssertionError(
            f"omitted-lag check failed at kappa={kappa}: {minimum_omitted}"
        )

    exact_text = EXACT_FACTORS.get(kappa)
    factor = float(exact_text) if exact_text is not None else refined_lower
    status = "exact-computer-assisted" if exact_text is not None else "numerical"
    if exact_text is not None:
        tolerance = 8e-8 if kappa == 10.0 else 2e-8
        if abs(refined_lower - factor) > tolerance:
            raise AssertionError(
                f"LP evaluation missed exact kappa={kappa:g} value: "
                f"{refined_lower} versus {factor}"
            )
    if not q_quadratic <= factor <= q_gannot + 2e-12:
        raise AssertionError(f"reported factor left analytic bracket at {kappa}")

    return RateRow(
        kappa=kappa,
        status=status,
        factor=factor,
        lp_estimate=refined_lower,
        norm_factor=math.sqrt(factor),
        quadratic_factor=q_quadratic,
        gannot_upper=q_gannot,
        classical_upper=q_classical,
        coarse_estimate=coarse_lower,
        refinement_change=refined_lower - coarse_lower,
        max_lag=max_lag,
        checked_lag=checked_lag,
        minimum_checked_slack=minimum_checked,
        minimum_omitted_slack=minimum_omitted,
        support_clusters=support_cluster_count(solution.phases, kappa),
    )


def valid_curve_kappas() -> list[float]:
    """Return deterministic plotting nodes with table landmarks included."""

    logarithmic = [float(value) for value in np.geomspace(1.0, 1000.0, 25)]
    values = {*logarithmic, *TABLE_KAPPAS}
    return sorted(values)


def exact_one_row() -> RateRow:
    return RateRow(
        kappa=1.0,
        status="exact",
        factor=0.0,
        lp_estimate=math.nan,
        norm_factor=0.0,
        quadratic_factor=0.0,
        gannot_upper=0.0,
        classical_upper=0.0,
        coarse_estimate=math.nan,
        refinement_change=math.nan,
        max_lag=0,
        checked_lag=0,
        minimum_checked_slack=math.nan,
        minimum_omitted_slack=math.nan,
        support_clusters=0,
    )


def number(value: float) -> str:
    return "" if math.isnan(value) else format(value, ".17g")


def write_curve_csv(rows: list[RateRow]) -> None:
    fields = [field.name for field in RateRow.__dataclass_fields__.values()]
    with CURVE_CSV.open("w", newline="") as target:
        writer = csv.DictWriter(
            target, fieldnames=fields, lineterminator="\n"
        )
        writer.writeheader()
        for row in rows:
            writer.writerow(
                {
                    field: (
                        number(value)
                        if isinstance(value := getattr(row, field), float)
                        else value
                    )
                    for field in fields
                }
            )


def display_kappa(kappa: float) -> str:
    return f"{kappa:g}"


def display_factor(row: RateRow) -> str:
    if row.status == "exact":
        return "0"
    if row.status == "exact-computer-assisted":
        return f"{row.factor:.15g}"
    return f"{row.factor:.9g}"


def latex_number(value: float, significant_digits: int = 9) -> str:
    """Format one finite number as compact publication-ready LaTeX math."""

    if value == 0.0:
        return "$0$"
    exponent = math.floor(math.log10(abs(value)))
    if exponent <= -4 or exponent >= 4:
        mantissa = value / (10.0**exponent)
        return (
            f"${mantissa:.{significant_digits}g}"
            f"\\times 10^{{{exponent}}}$"
        )
    return f"${value:.{significant_digits}g}$"


def write_tables(rows_by_kappa: dict[float, RateRow]) -> None:
    columns = [
        "kappa",
        "factor",
        "norm_factor",
        "quadratic_factor",
        "gannot_upper",
        "status",
    ]
    with TABLE_CSV.open("w", newline="") as target:
        writer = csv.DictWriter(
            target, fieldnames=columns, lineterminator="\n"
        )
        writer.writeheader()
        for kappa in TABLE_KAPPAS:
            row = rows_by_kappa[kappa]
            writer.writerow(
                {
                    "kappa": display_kappa(kappa),
                    "factor": EXACT_FACTORS.get(kappa, number(row.factor)),
                    "norm_factor": number(row.norm_factor),
                    "quadratic_factor": number(row.quadratic_factor),
                    "gannot_upper": number(row.gannot_upper),
                    "status": row.status,
                }
            )

    markdown = [
        "# Standard Nesterov contraction-factor table",
        "",
        "The paper's factor is the squared-distance factor $q$. Values with",
        "status `numerical` are refined evaluations of the exact variational",
        "formula, not exact decimal certificates. The condition-number domain is",
        "$\\kappa\\geq1$.",
        "",
        "| $\\kappa$ | $q_\\star(\\sqrt\\kappa)$ | $\\sqrt{q_\\star(\\sqrt\\kappa)}$ | "
        "$q_{\\rm quad}$ | Gannot upper | status |",
        "|---:|---:|---:|---:|---:|:---|",
    ]
    for kappa in TABLE_KAPPAS:
        row = rows_by_kappa[kappa]
        status = (
            "exact"
            if row.status == "exact"
            else "exact computer-assisted"
            if row.status == "exact-computer-assisted"
            else "numerical evaluation"
        )
        markdown.append(
            f"| {display_kappa(kappa)} | {display_factor(row)} | "
            f"{row.norm_factor:.9g} | {row.quadratic_factor:.9g} | "
            f"{row.gannot_upper:.9g} | {status} |"
        )
    TABLE_MD.write_text("\n".join(markdown) + "\n")

    latex = [
        "% Generated by scripts/verify/verify_nag_rate_curve.py.",
        "% Numerical rows evaluate the exact variational formula but are not",
        "% exact decimal certificates.",
        "\\begin{tabular}{@{}r r r r l@{}}",
        "\\toprule",
        "$\\kappa$ & $q_\\star$ & $q_{\\rm G}$ & "
        "$q_{\\rm G}-q_\\star$ & status \\\\",
        "\\midrule",
    ]
    for kappa in TABLE_KAPPAS:
        row = rows_by_kappa[kappa]
        status = (
            "exact"
            if row.status == "exact"
            else "exact CA"
            if row.status == "exact-computer-assisted"
            else "numerical"
        )
        if kappa == 1.0:
            gannot_value = "--"
            gannot_gap = "--"
        else:
            gannot_value = latex_number(row.gannot_upper, 12)
            gannot_gap = latex_number(row.gannot_upper - row.factor, 6)
        latex.append(
            f"{display_kappa(kappa)} & {latex_number(row.factor, 15)} & "
            f"{gannot_value} & {gannot_gap} & {status} \\\\"
        )
    latex.extend(("\\bottomrule", "\\end{tabular}"))
    TABLE_TEX.write_text("\n".join(latex) + "\n")
    if PAPER_ROOT.is_dir():
        PAPER_TABLE_TEX.parent.mkdir(parents=True, exist_ok=True)
        shutil.copy2(TABLE_TEX, PAPER_TABLE_TEX)


def main() -> None:
    for invalid_kappa in DOMAIN_GUARD_KAPPAS:
        try:
            evaluate_kappa(invalid_kappa)
        except ValueError:
            pass
        else:
            raise AssertionError(
                f"subunit kappa escaped the domain guard: {invalid_kappa}"
            )

    OUTPUT_DIR.mkdir(parents=True, exist_ok=True)
    rows: list[RateRow] = []
    for kappa in valid_curve_kappas():
        if kappa == 1.0:
            row = exact_one_row()
        else:
            row = evaluate_kappa(kappa)
        rows.append(row)
        print(
            f"kappa={kappa:.12g} q={row.factor:.15g} "
            f"status={row.status} clusters={row.support_clusters}"
        )

    factors = np.asarray([row.factor for row in rows])
    if np.any(np.diff(factors) < -2e-8):
        raise AssertionError("computed rate curve is not monotone")
    large_row = rows[-1]
    asymptotic_constant = (1.0 - large_row.factor) * math.sqrt(
        large_row.kappa
    )
    if not 1.3 < asymptotic_constant < 1.5:
        raise AssertionError(
            f"large-kappa asymptotic sanity check failed: {asymptotic_constant}"
        )

    rows_by_kappa = {row.kappa: row for row in rows}
    if set(TABLE_KAPPAS) - rows_by_kappa.keys():
        raise AssertionError("a requested table landmark is missing")
    if abs(rows_by_kappa[10.0].gannot_upper - GANNOT_KAPPA_TEN) > 5e-14:
        raise AssertionError("Gannot cubic does not reproduce its kappa=10 value")
    positive_rows = [row for row in rows if row.kappa > 1.0]
    positive_gaps = [row.gannot_upper - row.factor for row in positive_rows]
    relative_gaps = [
        (row.gannot_upper - row.factor) / row.gannot_upper
        for row in positive_rows
    ]
    if min(positive_gaps) <= -2e-12:
        raise AssertionError("a rate evaluation exceeds Gannot's upper bound")
    if max(relative_gaps) >= 0.0018:
        raise AssertionError("displayed Gannot gap exceeds the stated 0.18 percent")
    write_curve_csv(rows)
    write_tables(rows_by_kappa)
    print(f"PASS: {len(rows)} valid-domain curve nodes")
    print("PASS: kappa<1 is rejected and omitted from the curve and table")
    print(
        "PASS: exact kappa=1,10,100 values; refined finite-LP evaluations "
        "elsewhere"
    )
    print(
        f"PASS: (1-q(1000))*sqrt(1000)={asymptotic_constant:.12g} "
        "is consistent with the 4/3 limit"
    )
    print(
        "PASS: Gannot Proposition 2.13 cubic is independently evaluated; "
        f"maximum displayed gap={max(positive_gaps):.12g}, "
        f"relative gap={100 * max(relative_gaps):.6g}%"
    )
    print(f"wrote {CURVE_CSV.relative_to(ROOT)}")
    print(f"wrote {TABLE_CSV.relative_to(ROOT)}")
    print(f"wrote {TABLE_MD.relative_to(ROOT)}")
    print(f"wrote {TABLE_TEX.relative_to(ROOT)}")
    if PAPER_ROOT.is_dir():
        print(f"copied {PAPER_TABLE_TEX.relative_to(ROOT)}")


if __name__ == "__main__":
    main()


==> anc/scripts/verify/verify_nag_rate_extensions.py <==
#!/usr/bin/env python3
"""Checks for the separate NAG field-extension investigation (no manuscript edits).

From the artifact or repository root:
  uv run --with python-flint python scripts/verify/verify_nag_rate_extensions.py
  uv run --with python-flint python scripts/verify/verify_nag_rate_extensions.py --formal

Exact elimination/discriminants, finite-field witnesses, root isolation, numerical
branch checks, and a convergent nonradical series. The written field-theoretic
arguments are not replaced by numerical tests. --formal builds/audits only the
explicitly scoped Lean endpoints; it does not certify the entire research note.
The optional certificate writer touches only this investigation's new JSON file.
--math-only explicitly omits the frozen manuscript-byte preservation gate when
unrelated concurrent edits are underway; the default gate remains strict and
its old hashes are never automatically refreshed.
"""
from __future__ import annotations

import argparse
import hashlib
import itertools
import json
import math
import os
from pathlib import Path
import re
import subprocess
import tempfile
import tomllib

import mpmath as mp
import sympy as sp
from sympy.combinatorics.named_groups import CyclicGroup, SymmetricGroup

import verify_nag_q_algebra as old

if not __debug__:
    raise RuntimeError("Assertions must be enabled")

ROOT = Path(__file__).resolve().parents[2]
CERT = Path(__file__).with_name("nag_rate_extensions_certificate.json")
A, Q, X = old.A, old.Q, old.X
COUNT = 0


def check(test, message="check failed"):
    global COUNT
    assert test, message
    COUNT += 1


def coeffs(poly, var):
    return [str(c) for c in sp.Poly(poly, var).all_coeffs()]


def sha(data):
    return hashlib.sha256(json.dumps(data, sort_keys=True, separators=(",", ":")).encode()).hexdigest()


def numeric(value):
    return mp.mpf(str(sp.N(value, mp.mp.dps)))


def generic_checks():
    p5, p6 = old.cycle_polynomial(5), old.cycle_polynomial(6)
    resultant = sp.resultant(p5, p6, X)
    factors = sp.factor_list(resultant)[1]
    candidates = [f for f, e in factors if sp.degree(f, Q) == 20 and e == 1]
    check(len(candidates) == 1)
    h = candidates[0]
    check(sp.degree(h, A) == 8 and sp.Poly(h, Q).LC() == 16)
    check(len(sp.Poly(h, A, Q).terms()) == 147)
    extra = A**12 * Q**7 * (Q+1)**2 * (Q-A**2)**3 * (Q**2-Q+1)**2 * (Q**2+Q+1)**3
    quotient = sp.cancel(resultant / (extra*h))
    check(quotient == -2)
    check(sp.Poly(resultant-quotient*extra*h, A, Q).is_zero)

    disc = sp.discriminant(h, Q)
    unit, disc_factors = sp.factor_list(disc, A)
    check(unit == 16)
    check([(sp.degree(f, A), e) for f, e in disc_factors] == [(1, 52), (24, 2), (51, 1), (64, 2)])
    check(sp.Poly(disc-unit*sp.prod(f**e for f, e in disc_factors), A).is_zero)
    for (f, _), (g, _) in itertools.combinations(disc_factors, 2):
        check(sp.gcd(sp.Poly(f, A), sp.Poly(g, A)).degree() == 0)
    for f, _ in disc_factors:
        check(sp.gcd(sp.Poly(f, A), sp.Poly(f, A).diff()).degree() == 0)

    # A compact independent witness for a simple branch point: D(8)=0,
    # D'(8)=25 mod 29. H(8,q) has exactly one double root, q=25.
    prime, a0, q0 = 29, 8, 25
    dmod = sp.Poly(disc, A, modulus=prime)
    check(int(dmod.eval(a0)) % prime == 0)
    check(int(dmod.diff().eval(a0)) % prime == 25)
    hmod = sp.Poly(h.subs(A, a0), Q, modulus=prime)
    common = sp.gcd(hmod, hmod.diff())
    check(common == sp.Poly(Q+4, Q, modulus=prime))
    check(int(sp.diff(h, A).subs({A:a0, Q:q0})) % prime == 12)
    check(int(sp.diff(h, Q, 2).subs({A:a0, Q:q0})) % prime == 2)
    remaining = hmod.exquo(common**2)
    check(int(remaining.eval(q0)) % prime != 0)
    check(sp.gcd(remaining, remaining.diff()).degree() == 0)
    # Reject a multiple-root discriminant and a wrong parameter witness.
    check(int(sp.Poly(disc**2, A, modulus=prime).diff().eval(a0)) % prime == 0)
    check(int(dmod.eval(0)) % prime == 0 and int(dmod.diff().eval(0)) % prime == 0)

    legacy = tomllib.loads(old.CERTIFICATE.read_text())
    f = sp.Poly.from_list([int(c) for c in legacy["coefficients_descending"]], Q)
    check(old.primitive_integer(h.subs(A, sp.Rational(171, 1421))) == f)
    check(sp.Poly(disc, A).eval(sp.Rational(171, 1421)) != 0)
    old.galois_certificate(f, write=False)
    lo, hi = map(sp.Rational, ["0.025917757838352596", "0.025917757838352597"])
    check(f.count_roots(lo, hi) == 1)
    t = sp.Symbol("t")
    check(sp.Poly(f.as_expr(), Q, domain=sp.QQ.frac_field(t)).is_irreducible)
    check(sp.Poly(Q**20-2, Q).is_irreducible)
    check((2**sp.Rational(1, 20))**20 == 2)
    check(CyclicGroup(20).is_solvable)
    check(SymmetricGroup(4).is_solvable and not SymmetricGroup(5).is_solvable)
    check(math.factorial(20)//2 > math.factorial(19))
    check(math.comb(20, 2) == 190)
    # Two dependent transcendental adjunctions can encode an algebraic root.
    u, v = sp.symbols("u v")
    check(sp.expand((t+u)-t-u) == 0)
    check(sp.expand((u+v)**2-4*u*v-(u-v)**2) == 0)
    print("PASS generic H: bidegree (8,20), 147 terms; discriminant degrees/multiplicities 1^52,24^2,51,64^2")
    print("PASS simple-branch witness mod 29: a=8, q=25, D'=25, H_a=12, H_qq=2")
    data = {
        "schema": 1,
        "resultant_scalar": str(quotient),
        "H_terms_a_q_coefficient": [[i,j,str(c)] for (i,j),c in sp.Poly(h,A,Q).terms()],
        "discriminant_unit": str(unit),
        "discriminant_factors": [{"degree":sp.degree(g,A), "multiplicity":e,
                                    "coefficients_descending":coeffs(g,A)} for g,e in disc_factors],
        "simple_branch_modular_witness": {"prime":29,"a":8,"q":25,"D_prime":25,"H_a":12,"H_qq":2},
        "legacy_coefficient_sha256": legacy["coefficient_sha256"],
    }
    # Make SymPy integers JSON serializable without a lossy float conversion.
    data["discriminant_factors"] = [{**r,"degree":int(r["degree"]),"multiplicity":int(r["multiplicity"])} for r in data["discriminant_factors"]]
    return p5,p6,h,f,data


def angle_checks(p5, p6, f):
    aval = sp.Rational(171,1421)
    p = sp.Poly(p5.subs(A,aval),X,Q).clear_denoms()[1].as_expr()
    r = sp.Poly(p6.subs(A,aval),X,Q).clear_denoms()[1].as_expr()
    sx = sp.subresultants(p,r,X)
    linear = [v for v in sx if sp.degree(v,X)==1]
    check(len(linear)==1)
    lx = sp.Poly(linear[0],X)
    check(sp.gcd(sp.Poly(lx.nth(1),Q),f).degree()==0)
    resq = sp.resultant(p,r,Q)
    gs = [v for v,e in sp.factor_list(resq)[1] if sp.degree(v,X)==20 and e==1]
    check(len(gs)==1)
    g=sp.Poly(gs[0],X)
    lower,upper=map(sp.Rational,["0.251552532737724732", "0.251552532737724734"])
    check(g.count_roots(lower,upper)==1)
    for other,_ in sp.factor_list(resq)[1]:
        if sp.degree(other,X)!=20:
            check(sp.Poly(other,X).count_roots(lower,upper)==0)
    sq=sp.subresultants(p,r,Q)
    linearq=[v for v in sq if sp.degree(v,Q)==1]
    check(len(linearq)==1)
    lq=sp.Poly(linearq[0],Q)
    check(sp.gcd(sp.Poly(lq.nth(1),X),g).degree()==0)
    # Rational inverse coordinate maps are certified by subresultant identities;
    # the common solution and excluded denominators identify their branches.
    print("PASS angle field: linear subresultants in both directions, nonvanishing denominators; Q(chi_dagger)=Q(q_dagger)")
    return {"angle_polynomial_coefficients_descending":coeffs(g,X),
            "chi_linear_subresultant_sha256":sha([coeffs(lx.nth(i),Q) for i in [0,1]]),
            "q_linear_subresultant_sha256":sha([coeffs(lq.nth(i),X) for i in [0,1]])}


def branch_checks(p5,p6,h):
    mp.mp.dps=110
    f5=sp.lambdify((A,Q,X),p5,"mpmath")
    f6=sp.lambdify((A,Q,X),p6,"mpmath")
    derivatives=sp.lambdify((A,Q,X),sp.Matrix([p5,p6]).jacobian([Q,X]),"mpmath")
    da=sp.lambdify((A,Q,X),sp.Matrix([sp.diff(p5,A),sp.diff(p6,A)]),"mpmath")
    aval=mp.mpf(171)/1421
    q,x=mp.findroot(lambda q,x:(f5(aval,q,x),f6(aval,q,x)),(mp.mpf(".0259178"),mp.mpf(".2515525")))
    jac=derivatives(aval,q,x)
    det=mp.det(jac)
    check(abs(det)>mp.mpf("1e-20"))
    # Outward-rounded determinant check in the existing exact root box,
    # not just a nonzero floating-point value.
    from flint import arb, ctx
    ctx.prec=384
    aq=arb(old.Q_CENTER+" +/- 1e-72")
    ax=arb("0.2515525327377247329537294940120423075180073424848379634372906871232822922335830353162 +/- 1e-72")
    def ball_eval(expr):
        result=arb(0)
        for (i,j),coefficient in sp.Poly(expr.subs(A,sp.Rational(171,1421)),Q,X).terms():
            result+=(arb(int(coefficient.p))/arb(int(coefficient.q)))*aq**i*ax**j
        return result
    determinant=sp.diff(p5,Q)*sp.diff(p6,X)-sp.diff(p5,X)*sp.diff(p6,Q)
    detball=ball_eval(determinant)
    check(arb("4.5e-8")<detball and detball<arb("4.6e-8"))
    tangent=mp.lu_solve(jac,-da(aval,q,x))
    check(aval**2<q<aval and x*x<4*q)
    check(abs(f5(aval,q,x))+abs(f6(aval,q,x))<mp.mpf("1e-100"))
    # Simple q root: also needed for the local inverse series.
    dh=sp.lambdify((A,Q),sp.diff(h,Q),"mpmath")
    check(abs(dh(aval,q))>mp.mpf("1e-20"))
    for step in [mp.mpf("-1e-7"),mp.mpf("1e-7")]:
        aa=aval+step
        qq,xx=mp.findroot(lambda q,x:(f5(aa,q,x),f6(aa,q,x)),(q,x))
        check(abs(f5(aa,qq,xx))+abs(f6(aa,qq,xx))<mp.mpf("1e-100"))
        check(abs((qq-q)/step-tangent[0])<mp.mpf("1e-5"))
    print("Computed q_dagger =",mp.nstr(q,65))
    print("Computed det d(P5,P6)/d(q,chi) =",mp.nstr(det,22))
    print("Computed dq/da =",mp.nstr(tangent[0],22),"; dq/dkappa =",mp.nstr(tangent[0]/(2*(mp.mpf(1421)/1250)**3),22))
    # These sample offsets are algebraic-branch checks, not certified endpoints
    # of the open NAG-optimal branch interval in the written continuity proof.
    return q,x,det


def series_checks(f,qref):
    c=sp.Rational("0.0259177578383525965")
    shifted=f.set_domain(sp.QQ).shift(c)
    d=-shifted.nth(0)/shifted.nth(1)
    check(d!=0 and shifted.nth(1)!=0)
    ts={j:-shifted.nth(j)/shifted.nth(1)*d**(j-1) for j in range(2,21)}
    bound=sum(abs(t)*2**j for j,t in ts.items())
    lipschitz=sum(j*abs(t)*2**(j-1) for j,t in ts.items())
    check(0<bound<sp.Rational(1,2) and 0<lipschitz<sp.Rational(1,2))
    radius=1/(2*max(bound,lipschitz))
    check(radius>1)
    lo,hi=map(sp.Rational,["0.025917757838352596","0.025917757838352597"])
    check(lo<c+d-abs(d)*bound and c+d+abs(d)*bound<hi)
    first=sum(ts.values())
    second=first*sum(j*t for j,t in ts.items())
    approx=c+d*(1+first+second)
    error=abs(d)*radius**(-3)/(1-1/radius)
    check(error<sp.Rational(1,10**60))
    check(abs(numeric(approx)-qref)<numeric(error))
    # Formal multivariate Lagrange coefficients, independently checked through
    # total degree four in a 2-variable restriction (quadratic and quintic).
    l,u,v=sp.symbols("l u v")
    y=sp.Integer(1)
    for n in range(1,5):
        for i in range(n+1):
            j=n-i
            J=2*i+5*j
            coefficient=sp.Rational(math.factorial(J),math.factorial(i)*math.factorial(j)*math.factorial(J-n+1))
            y+=l**n*coefficient*u**i*v**j
    residual=sp.Poly(y-1-l*(u*y**2+v*y**5),l)
    for k in range(5):
        check(sp.expand(residual.nth(k))==0)
    check(sp.expand(residual.nth(5))!=0)
    # Catalan restriction and the exact zero-argument branch.
    check(y.subs({u:0,v:0})==1)
    for n in range(1,5):
        observed=sp.Poly(y.subs(v,0),l,u).coeff_monomial(l**n*u**n)
        check(observed==sp.binomial(2*n,n)/(n+1))
    print("PASS nonradical Lagrange series: |d|=",mp.nstr(abs(numeric(d)),8),
          "B=",mp.nstr(numeric(lipschitz),8),"degree-2 absolute error bound=",mp.nstr(numeric(error),8))
    return {"center":str(c),"absolute_error_bound_total_degree_2_upper":"1e-60",
            "computed_cauchy_bound":mp.nstr(numeric(error),30),
            "computed_contraction_bound":mp.nstr(numeric(lipschitz),30)}


def literature_and_edge_checks():
    mp.mp.dps=65
    varpi=mp.beta(mp.mpf(1)/4,mp.mpf(1)/2)/2
    # x=sin(theta) regularizes the endpoint singularity of the defining integral.
    integral=2*mp.quad(lambda t:1/mp.sqrt(1+mp.sin(t)**2),[0,mp.pi/2])
    check(abs(integral-varpi)<mp.mpf("1e-60"))
    def shooting_sign(omega,n):
        rho=mp.mpf(1)
        for k in range(n+1):
            if omega*rho<1:
                return -1
            root=mp.sqrt(rho*rho+omega*rho*(1-rho*rho))
            rho=rho*(omega*rho-1)/(omega*rho+root)
        return 1 if rho>0 else 0
    values={0:mp.mpf(1)}
    for n in [1,2,3,7,20,100]:
        lo,hi=mp.mpf(1),mp.mpf((n+1)**2)
        for _ in range(205):
            mid=(lo+hi)/2
            if shooting_sign(mid,n)<0:lo=mid
            else:hi=mid
        omega=(lo+hi)/2
        values[n]=omega
        check((n+1)**2/varpi**2<omega<(n+1)**2)
    check(abs(values[1]-(1+mp.sqrt(2)))<mp.mpf("1e-59"))
    check(abs(values[2]-mp.mpf("4.1628"))<mp.mpf("0.00005"))
    check(abs(4/values[1]-varpi**2)>1)  # asymptotic constant is NOT finite-horizon equality
    check((101)**2/values[100]<varpi**2)
    print("Literature sanity: varpi=",mp.nstr(varpi,18),"Omega_1=",mp.nstr(values[1],18),
          "101^2/Omega_100=",mp.nstr(101**2/values[100],18),"varpi^2=",mp.nstr(varpi**2,18))
    # Infinitely many rational linear constraints can have a transcendental
    # endpoint, even for a one-atom solution. b_n decreases strictly to e.
    ceilings=[]
    for n in range(1,31):
        b=sum(sp.Rational(1,math.factorial(k)) for k in range(n+1))+sp.Rational(1,n*math.factorial(n))
        ceilings.append(b)
        check(numeric(b)>mp.e)
    check(all(x>y for x,y in zip(ceilings,ceilings[1:])))
    check(numeric(ceilings[-1])-mp.e<mp.mpf("1e-34"))
    n=sp.Symbol("n",positive=True,integer=True)
    # b_n-b_(n+1) = 1/[n (n+1) (n+1)!].
    check(sp.simplify(1/(n*sp.factorial(n))-1/sp.factorial(n+1)-1/((n+1)*sp.factorial(n+1))
                      -1/(n*(n+1)*sp.factorial(n+1)))==0)
    s=sp.Symbol("s",positive=True)
    check(((1-1/s)**2).subs(s,1)==0)
    return {"varpi":mp.nstr(varpi,45),"Omega_1":mp.nstr(values[1],45)}


def note_check():
    path=ROOT/"tex/nag_rate_extensions.tex"
    if not path.exists():
        return
    text,labels,refs=old.check_tex_source(path.read_text())
    check(text.count(r"\begin{motivation}")==text.count(r"\begin{interpretation}"))
    check(text.count(r"\begin{motivation}")==text.count(r"\begin{verification}"))
    check("not fully Lean-verified" in text)
    for p in re.findall(r"\\path\{([^}]+)\}",text):
        check((ROOT/p).exists(),f"missing local path {p}")
    print(f"PASS note static structure: {labels} labels, {refs} references; no TeX compilation")


def strip_comments(text):
    # A state machine is necessary: /-- documentation comments must not first
    # be mistaken for -- line comments, and Lean block comments can nest.
    out=[]
    i=depth=0
    while i<len(text):
        if text.startswith('/-',i):
            depth+=1; out.append('  '); i+=2
        elif depth and text.startswith('-/',i):
            depth-=1; out.append('  '); i+=2
        elif not depth and text.startswith('--',i):
            end=text.find('\n',i)
            if end<0:end=len(text)
            out.append(' '*(end-i)); i=end
        else:
            out.append(text[i] if not depth or text[i]=='\n' else ' ')
            i+=1
    assert depth==0,'Unclosed Lean comment'
    return ''.join(out)


def formal_checks():
    lean=ROOT/"lean"
    lake="lake"
    packages=[]
    for package in json.loads((lean/"lake-manifest.json").read_text())["packages"]:
        location=lean/".lake/packages"/package["name"]
        revision=subprocess.check_output(["git","rev-parse","HEAD"],cwd=location,text=True).strip()
        dirty=subprocess.check_output(["git","status","--porcelain","--untracked-files=no"],cwd=location,text=True).strip()
        check(revision==package["rev"] and not dirty,f"dependency pin/cleanliness mismatch: {package['name']}")
        packages.append({"name":package["name"],"revision":revision,"tracked_sources_clean":True})
    transcripts=[]
    for command in [[lake,"build","TimeReversal.NAGRateExtensions"],[lake,"build"]]:
        result=subprocess.run(command,cwd=lean,capture_output=True,text=True,check=True)
        transcripts.append({"command":command,"stdout":result.stdout,"stderr":result.stderr})
        print(result.stdout[-2000:])
    source=(lean/"TimeReversal/NAGRateExtensions.lean").read_text()
    endpoints=re.findall(r"^theorem\s+(\w+)",source,re.M)
    with tempfile.TemporaryDirectory() as temp:
        audit=Path(temp)/"Audit.lean"
        audit.write_text("import TimeReversal.NAGRateExtensions\n"+"".join(f"#print axioms NAGRateExtensions.{name}\n" for name in endpoints))
        result=subprocess.run([lake,"env","lean",str(audit)],cwd=lean,capture_output=True,text=True,check=True)
        allowed={"propext","Classical.choice","Quot.sound"}
        sets=re.findall(r"depends on axioms: \[([^\]]*)\]",result.stdout)
        check(len(sets)==len(endpoints))
        for group in sets:
            check(set(re.findall(r"[\w.]+",group))<=allowed)
    raw=[]
    files=0
    check('constant' not in strip_comments('/-- docs\nconstant /- nested -/ text -/'))
    check('axiom injected' in strip_comments('/-- docs -/\naxiom injected : True'))
    check('sorry' not in strip_comments('-- sorry\n/- admit -/ theorem fine : True := trivial'))
    for directory,dirs,names in os.walk(lean):
        dirs[:]=[d for d in dirs if d not in {".lake",".git"}]
        for name in names:
            if not name.endswith(".lean"):continue
            p=Path(directory)/name
            text=p.read_text()
            files+=1
            pattern=r"\b(sorry|admit|axiom)\b|^\s*(constant|opaque|unsafe|partial)\b"
            for match in re.finditer(pattern,text,re.M):
                raw.append(f"{p.relative_to(ROOT)}:{text[:match.start()].count(chr(10))+1}:{match.group(0)}")
            check(re.search(pattern,strip_comments(text),re.M) is None,f"unclassified Lean code marker: {p}")
    report={"scope":"supporting reductions only; not full formalization of the note",
            "commands":transcripts,"endpoints":endpoints,"axioms":result.stdout,"pinned_packages":packages,
            "project_owned_files_scanned":files,"raw_comment_only_markers":raw,
            "toolchain":(lean/"lean-toolchain").read_text().strip(),
            "manifest_sha256":hashlib.sha256((lean/"lake-manifest.json").read_bytes()).hexdigest()}
    out=ROOT/"papers/notes/nag_rate_extensions_formal.json"
    out.parent.mkdir(parents=True,exist_ok=True)
    out.write_text(json.dumps(report,indent=2)+"\n")
    print(f"PASS scoped Lean: {len(endpoints)} endpoints, {files} project-owned files scanned, {len(raw)} comment-only raw markers; no code gaps")


def main():
    parser=argparse.ArgumentParser()
    parser.add_argument("--write-certificate",action="store_true")
    parser.add_argument("--formal",action="store_true")
    parser.add_argument("--math-only",action="store_true",help="explicitly skip only the frozen NAG-byte preservation gate; do not repin it")
    args=parser.parse_args()
    p5,p6,h,f,data=generic_checks()
    data.update(angle_checks(p5,p6,f))
    q,x,det=branch_checks(p5,p6,h)
    data.update(series_checks(f,q))
    data.update(literature_and_edge_checks())
    if args.write_certificate:
        CERT.write_text(json.dumps(data,indent=2)+"\n")
        print("Wrote",CERT)
    else:
        check(json.loads(CERT.read_text())==data,"new certificate changed")
    if args.formal:formal_checks()
    note_check()
    provenance=ROOT/"papers/notes/nag_rate_extensions_provenance.json"
    if provenance.exists() and not args.math_only:
        for name,digest in json.loads(provenance.read_text())["preserved_nag_files"].items():
            check(hashlib.sha256((ROOT/name).read_bytes()).hexdigest()==digest,f"pre-existing NAG file changed: {name}")
        print("PASS preserved NAG manuscript, supplement, and input certificates")
    elif args.math_only:
        print("NOT CHECKED in --math-only mode: frozen NAG-byte preservation; default gate remains strict")
    print(f"PASS: {COUNT} new assertions plus existing exact modular certificate replay")


if __name__=="__main__":main()


==> anc/scripts/verify/verify_nag_rate_extensions_modular.jl <==
#!/usr/bin/env julia
# Independent first-order finite-field determinant replay for the compact
# discriminant certificate. No CAS, polynomial factorizer, or extra dependencies.
# Run from the artifact or repository root:
# julia --project=. scripts/verify/verify_nag_rate_extensions_modular.jl terms.tsv
# Each input row is: alpha_exponent q_exponent integer_coefficient.
using Test, Random

const P = 29
const Dual = Tuple{Int,Int} # constant and epsilon coefficient; epsilon^2=0
add(x::Dual, y::Dual) = (mod(x[1]+y[1],P), mod(x[2]+y[2],P))
neg(x::Dual) = (mod(-x[1],P), mod(-x[2],P))
sub(x::Dual, y::Dual) = add(x,neg(y))
mul(x::Dual, y::Dual) = (mod(x[1]*y[1],P), mod(x[1]*y[2]+x[2]*y[1],P))
function divide(x::Dual,y::Dual)
    u=invmod(y[1],P)
    mul(x,(u,mod(-y[2]*u*u,P)))
end

function determinant(input::Matrix{Dual})
    M=copy(input); n=size(M,1)
    @assert size(M,2)==n
    value=(1,0)
    for k in 1:n
        pivot=nothing
        for i in k:n, j in k:n
            if M[i,j][1]!=0
                pivot=(i,j)
                break
            end
        end
        if isnothing(pivot)
            # A remaining r-by-r matrix of multiples of epsilon has determinant
            # zero modulo epsilon^2 if r>=2. At r=1 retain the derivative.
            return k==n ? mul(value,M[k,k]) : (0,0)
        end
        i,j=pivot
        if i!=k
            M[k,:],M[i,:]=copy(M[i,:]),copy(M[k,:]); value=neg(value)
        end
        if j!=k
            M[:,k],M[:,j]=copy(M[:,j]),copy(M[:,k]); value=neg(value)
        end
        value=mul(value,M[k,k])
        for row in k+1:n
            ratio=divide(M[row,k],M[k,k])
            for col in k+1:n
                M[row,col]=sub(M[row,col],mul(ratio,M[k,col]))
            end
            M[row,k]=(0,0)
        end
    end
    value
end

@testset "Dual determinant adversarial fixtures" begin
    rng=MersenneTwister(294020)
    for _ in 1:80
        M=[(rand(rng,0:P-1),rand(rng,0:P-1)) for i in 1:2,j in 1:2]
        @test determinant(M)==sub(mul(M[1,1],M[2,2]),mul(M[1,2],M[2,1]))
    end
    @test determinant(reshape([(0,7)],1,1))==(0,7)
    @test determinant([(0,1) (0,0); (0,0) (0,1)])==(0,0)
    @test determinant([(0,0) (1,0); (1,0) (0,0)])==(28,0)
    @test determinant([(1,0) (0,0); (0,0) (0,7)])==(0,7)
    @test_throws DomainError divide((1,0),(0,1))
end

length(ARGS)==1 || error("Expected coefficient TSV path")
terms=[parse.(BigInt,split(line)) for line in eachline(ARGS[1]) if !isempty(strip(line))]
@test length(terms)==147
@test maximum(t[1] for t in terms)==8
@test maximum(t[2] for t in terms)==20

function disc_dual(a::Int)
    h=fill((0,0),21)
    for (i0,j0,c0) in terms
        i,j,c=Int(i0),Int(j0),Int(mod(c0,P))
        constant=mod(c*powermod(a,i,P),P)
        derivative=i==0 ? 0 : mod(c*i*powermod(a,i-1,P),P)
        h[j+1]=add(h[j+1],(constant,derivative))
    end
    @assert h[end]==(16,0)
    g=[mul((j,0),h[j+1]) for j in 1:20]
    hd,gd=reverse(h),reverse(g)
    S=fill((0,0),39,39)
    for row in 1:19, col in 1:21
        S[row,row+col-1]=hd[col]
    end
    for row in 1:20, col in 1:20
        S[19+row,row+col-1]=gd[col]
    end
    # disc(H)=(-1)^(20*19/2) Res(H,H_q)/lc(H) = Res(H,H_q)/16.
    divide(determinant(S),(16,0))
end

@test disc_dual(8)==(0,25)
@test disc_dual(0)==(0,0) # a repeated discriminant zero is not a simple-branch witness
for a in (0,7,8,9)
    value,derivative=disc_dual(a)
    println("DISCRIMINANT_DUAL\t",a,"\t",value,"\t",derivative)
end
println("PASS independent 39x39 Sylvester determinant over F_29[epsilon]/(epsilon^2)")


==> anc/uv.lock <==
version = 1
revision = 3
requires-python = ">=3.11, <3.14"
resolution-markers = [
    "python_full_version >= '3.12'",
    "python_full_version < '3.12'",
]

[options]
exclude-newer = "0001-01-01T00:00:00Z" # This has no effect and is included for backwards compatibility when using relative exclude-newer values.
exclude-newer-span = "P7D"

[[package]]
name = "anonymous-exact-nag-artifact"
version = "0.1.0"
source = { virtual = "." }
dependencies = [
    { name = "fonttools" },
    { name = "matplotlib" },
    { name = "mpmath" },
    { name = "numpy" },
    { name = "packaging" },
    { name = "pillow" },
    { name = "python-flint" },
    { name = "scipy" },
    { name = "sympy" },
]

[package.metadata]
requires-dist = [
    { name = "fonttools", specifier = "==4.62.1" },
    { name = "matplotlib", specifier = "==3.10.9" },
    { name = "mpmath", specifier = "==1.3.0" },
    { name = "numpy", specifier = "==2.4.4" },
    { name = "packaging", specifier = "==26.2" },
    { name = "pillow", specifier = "==12.2.0" },
    { name = "python-flint", specifier = "==0.8.0" },
    { name = "scipy", specifier = "==1.17.1" },
    { name = "sympy", specifier = "==1.14.0" },
]

[[package]]
name = "contourpy"
version = "1.3.3"
source = { registry = "https://pypi.org/simple" }
dependencies = [
    { name = "numpy" },
]
sdist = { url = "https://files.pythonhosted.org/packages/58/01/1253e6698a07380cd31a736d248a3f2a50a7c88779a1813da27503cadc2a/contourpy-1.3.3.tar.gz", hash = "sha256:083e12155b210502d0bca491432bb04d56dc3432f95a979b429f2848c3dbe880", size = 13466174, upload-time = "2025-07-26T12:03:12.549Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/91/2e/c4390a31919d8a78b90e8ecf87cd4b4c4f05a5b48d05ec17db8e5404c6f4/contourpy-1.3.3-cp311-cp311-macosx_10_9_x86_64.whl", hash = "sha256:709a48ef9a690e1343202916450bc48b9e51c049b089c7f79a267b46cffcdaa1", size = 288773, upload-time = "2025-07-26T12:01:02.277Z" },
    { url = "https://files.pythonhosted.org/packages/0d/44/c4b0b6095fef4dc9c420e041799591e3b63e9619e3044f7f4f6c21c0ab24/contourpy-1.3.3-cp311-cp311-macosx_11_0_arm64.whl", hash = "sha256:23416f38bfd74d5d28ab8429cc4d63fa67d5068bd711a85edb1c3fb0c3e2f381", size = 270149, upload-time = "2025-07-26T12:01:04.072Z" },
    { url = "https://files.pythonhosted.org/packages/30/2e/dd4ced42fefac8470661d7cb7e264808425e6c5d56d175291e93890cce09/contourpy-1.3.3-cp311-cp311-manylinux_2_26_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:929ddf8c4c7f348e4c0a5a3a714b5c8542ffaa8c22954862a46ca1813b667ee7", size = 329222, upload-time = "2025-07-26T12:01:05.688Z" },
    { url = "https://files.pythonhosted.org/packages/f2/74/cc6ec2548e3d276c71389ea4802a774b7aa3558223b7bade3f25787fafc2/contourpy-1.3.3-cp311-cp311-manylinux_2_26_ppc64le.manylinux_2_28_ppc64le.whl", hash = "sha256:9e999574eddae35f1312c2b4b717b7885d4edd6cb46700e04f7f02db454e67c1", size = 377234, upload-time = "2025-07-26T12:01:07.054Z" },
    { url = "https://files.pythonhosted.org/packages/03/b3/64ef723029f917410f75c09da54254c5f9ea90ef89b143ccadb09df14c15/contourpy-1.3.3-cp311-cp311-manylinux_2_26_s390x.manylinux_2_28_s390x.whl", hash = "sha256:0bf67e0e3f482cb69779dd3061b534eb35ac9b17f163d851e2a547d56dba0a3a", size = 380555, upload-time = "2025-07-26T12:01:08.801Z" },
    { url = "https://files.pythonhosted.org/packages/5f/4b/6157f24ca425b89fe2eb7e7be642375711ab671135be21e6faa100f7448c/contourpy-1.3.3-cp311-cp311-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:51e79c1f7470158e838808d4a996fa9bac72c498e93d8ebe5119bc1e6becb0db", size = 355238, upload-time = "2025-07-26T12:01:10.319Z" },
    { url = "https://files.pythonhosted.org/packages/98/56/f914f0dd678480708a04cfd2206e7c382533249bc5001eb9f58aa693e200/contourpy-1.3.3-cp311-cp311-musllinux_1_2_aarch64.whl", hash = "sha256:598c3aaece21c503615fd59c92a3598b428b2f01bfb4b8ca9c4edeecc2438620", size = 1326218, upload-time = "2025-07-26T12:01:12.659Z" },
    { url = "https://files.pythonhosted.org/packages/fb/d7/4a972334a0c971acd5172389671113ae82aa7527073980c38d5868ff1161/contourpy-1.3.3-cp311-cp311-musllinux_1_2_x86_64.whl", hash = "sha256:322ab1c99b008dad206d406bb61d014cf0174df491ae9d9d0fac6a6fda4f977f", size = 1392867, upload-time = "2025-07-26T12:01:15.533Z" },
    { url = "https://files.pythonhosted.org/packages/75/3e/f2cc6cd56dc8cff46b1a56232eabc6feea52720083ea71ab15523daab796/contourpy-1.3.3-cp311-cp311-win32.whl", hash = "sha256:fd907ae12cd483cd83e414b12941c632a969171bf90fc937d0c9f268a31cafff", size = 183677, upload-time = "2025-07-26T12:01:17.088Z" },
    { url = "https://files.pythonhosted.org/packages/98/4b/9bd370b004b5c9d8045c6c33cf65bae018b27aca550a3f657cdc99acdbd8/contourpy-1.3.3-cp311-cp311-win_amd64.whl", hash = "sha256:3519428f6be58431c56581f1694ba8e50626f2dd550af225f82fb5f5814d2a42", size = 225234, upload-time = "2025-07-26T12:01:18.256Z" },
    { url = "https://files.pythonhosted.org/packages/d9/b6/71771e02c2e004450c12b1120a5f488cad2e4d5b590b1af8bad060360fe4/contourpy-1.3.3-cp311-cp311-win_arm64.whl", hash = "sha256:15ff10bfada4bf92ec8b31c62bf7c1834c244019b4a33095a68000d7075df470", size = 193123, upload-time = "2025-07-26T12:01:19.848Z" },
    { url = "https://files.pythonhosted.org/packages/be/45/adfee365d9ea3d853550b2e735f9d66366701c65db7855cd07621732ccfc/contourpy-1.3.3-cp312-cp312-macosx_10_13_x86_64.whl", hash = "sha256:b08a32ea2f8e42cf1d4be3169a98dd4be32bafe4f22b6c4cb4ba810fa9e5d2cb", size = 293419, upload-time = "2025-07-26T12:01:21.16Z" },
    { url = "https://files.pythonhosted.org/packages/53/3e/405b59cfa13021a56bba395a6b3aca8cec012b45bf177b0eaf7a202cde2c/contourpy-1.3.3-cp312-cp312-macosx_11_0_arm64.whl", hash = "sha256:556dba8fb6f5d8742f2923fe9457dbdd51e1049c4a43fd3986a0b14a1d815fc6", size = 273979, upload-time = "2025-07-26T12:01:22.448Z" },
    { url = "https://files.pythonhosted.org/packages/d4/1c/a12359b9b2ca3a845e8f7f9ac08bdf776114eb931392fcad91743e2ea17b/contourpy-1.3.3-cp312-cp312-manylinux_2_26_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:92d9abc807cf7d0e047b95ca5d957cf4792fcd04e920ca70d48add15c1a90ea7", size = 332653, upload-time = "2025-07-26T12:01:24.155Z" },
    { url = "https://files.pythonhosted.org/packages/63/12/897aeebfb475b7748ea67b61e045accdfcf0d971f8a588b67108ed7f5512/contourpy-1.3.3-cp312-cp312-manylinux_2_26_ppc64le.manylinux_2_28_ppc64le.whl", hash = "sha256:b2e8faa0ed68cb29af51edd8e24798bb661eac3bd9f65420c1887b6ca89987c8", size = 379536, upload-time = "2025-07-26T12:01:25.91Z" },
    { url = "https://files.pythonhosted.org/packages/43/8a/a8c584b82deb248930ce069e71576fc09bd7174bbd35183b7943fb1064fd/contourpy-1.3.3-cp312-cp312-manylinux_2_26_s390x.manylinux_2_28_s390x.whl", hash = "sha256:626d60935cf668e70a5ce6ff184fd713e9683fb458898e4249b63be9e28286ea", size = 384397, upload-time = "2025-07-26T12:01:27.152Z" },
    { url = "https://files.pythonhosted.org/packages/cc/8f/ec6289987824b29529d0dfda0d74a07cec60e54b9c92f3c9da4c0ac732de/contourpy-1.3.3-cp312-cp312-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:4d00e655fcef08aba35ec9610536bfe90267d7ab5ba944f7032549c55a146da1", size = 362601, upload-time = "2025-07-26T12:01:28.808Z" },
    { url = "https://files.pythonhosted.org/packages/05/0a/a3fe3be3ee2dceb3e615ebb4df97ae6f3828aa915d3e10549ce016302bd1/contourpy-1.3.3-cp312-cp312-musllinux_1_2_aarch64.whl", hash = "sha256:451e71b5a7d597379ef572de31eeb909a87246974d960049a9848c3bc6c41bf7", size = 1331288, upload-time = "2025-07-26T12:01:31.198Z" },
    { url = "https://files.pythonhosted.org/packages/33/1d/acad9bd4e97f13f3e2b18a3977fe1b4a37ecf3d38d815333980c6c72e963/contourpy-1.3.3-cp312-cp312-musllinux_1_2_x86_64.whl", hash = "sha256:459c1f020cd59fcfe6650180678a9993932d80d44ccde1fa1868977438f0b411", size = 1403386, upload-time = "2025-07-26T12:01:33.947Z" },
    { url = "https://files.pythonhosted.org/packages/cf/8f/5847f44a7fddf859704217a99a23a4f6417b10e5ab1256a179264561540e/contourpy-1.3.3-cp312-cp312-win32.whl", hash = "sha256:023b44101dfe49d7d53932be418477dba359649246075c996866106da069af69", size = 185018, upload-time = "2025-07-26T12:01:35.64Z" },
    { url = "https://files.pythonhosted.org/packages/19/e8/6026ed58a64563186a9ee3f29f41261fd1828f527dd93d33b60feca63352/contourpy-1.3.3-cp312-cp312-win_amd64.whl", hash = "sha256:8153b8bfc11e1e4d75bcb0bff1db232f9e10b274e0929de9d608027e0d34ff8b", size = 226567, upload-time = "2025-07-26T12:01:36.804Z" },
    { url = "https://files.pythonhosted.org/packages/d1/e2/f05240d2c39a1ed228d8328a78b6f44cd695f7ef47beb3e684cf93604f86/contourpy-1.3.3-cp312-cp312-win_arm64.whl", hash = "sha256:07ce5ed73ecdc4a03ffe3e1b3e3c1166db35ae7584be76f65dbbe28a7791b0cc", size = 193655, upload-time = "2025-07-26T12:01:37.999Z" },
    { url = "https://files.pythonhosted.org/packages/68/35/0167aad910bbdb9599272bd96d01a9ec6852f36b9455cf2ca67bd4cc2d23/contourpy-1.3.3-cp313-cp313-macosx_10_13_x86_64.whl", hash = "sha256:177fb367556747a686509d6fef71d221a4b198a3905fe824430e5ea0fda54eb5", size = 293257, upload-time = "2025-07-26T12:01:39.367Z" },
    { url = "https://files.pythonhosted.org/packages/96/e4/7adcd9c8362745b2210728f209bfbcf7d91ba868a2c5f40d8b58f54c509b/contourpy-1.3.3-cp313-cp313-macosx_11_0_arm64.whl", hash = "sha256:d002b6f00d73d69333dac9d0b8d5e84d9724ff9ef044fd63c5986e62b7c9e1b1", size = 274034, upload-time = "2025-07-26T12:01:40.645Z" },
    { url = "https://files.pythonhosted.org/packages/73/23/90e31ceeed1de63058a02cb04b12f2de4b40e3bef5e082a7c18d9c8ae281/contourpy-1.3.3-cp313-cp313-manylinux_2_26_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:348ac1f5d4f1d66d3322420f01d42e43122f43616e0f194fc1c9f5d830c5b286", size = 334672, upload-time = "2025-07-26T12:01:41.942Z" },
    { url = "https://files.pythonhosted.org/packages/ed/93/b43d8acbe67392e659e1d984700e79eb67e2acb2bd7f62012b583a7f1b55/contourpy-1.3.3-cp313-cp313-manylinux_2_26_ppc64le.manylinux_2_28_ppc64le.whl", hash = "sha256:655456777ff65c2c548b7c454af9c6f33f16c8884f11083244b5819cc214f1b5", size = 381234, upload-time = "2025-07-26T12:01:43.499Z" },
    { url = "https://files.pythonhosted.org/packages/46/3b/bec82a3ea06f66711520f75a40c8fc0b113b2a75edb36aa633eb11c4f50f/contourpy-1.3.3-cp313-cp313-manylinux_2_26_s390x.manylinux_2_28_s390x.whl", hash = "sha256:644a6853d15b2512d67881586bd03f462c7ab755db95f16f14d7e238f2852c67", size = 385169, upload-time = "2025-07-26T12:01:45.219Z" },
    { url = "https://files.pythonhosted.org/packages/4b/32/e0f13a1c5b0f8572d0ec6ae2f6c677b7991fafd95da523159c19eff0696a/contourpy-1.3.3-cp313-cp313-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:4debd64f124ca62069f313a9cb86656ff087786016d76927ae2cf37846b006c9", size = 362859, upload-time = "2025-07-26T12:01:46.519Z" },
    { url = "https://files.pythonhosted.org/packages/33/71/e2a7945b7de4e58af42d708a219f3b2f4cff7386e6b6ab0a0fa0033c49a9/contourpy-1.3.3-cp313-cp313-musllinux_1_2_aarch64.whl", hash = "sha256:a15459b0f4615b00bbd1e91f1b9e19b7e63aea7483d03d804186f278c0af2659", size = 1332062, upload-time = "2025-07-26T12:01:48.964Z" },
    { url = "https://files.pythonhosted.org/packages/12/fc/4e87ac754220ccc0e807284f88e943d6d43b43843614f0a8afa469801db0/contourpy-1.3.3-cp313-cp313-musllinux_1_2_x86_64.whl", hash = "sha256:ca0fdcd73925568ca027e0b17ab07aad764be4706d0a925b89227e447d9737b7", size = 1403932, upload-time = "2025-07-26T12:01:51.979Z" },
    { url = "https://files.pythonhosted.org/packages/a6/2e/adc197a37443f934594112222ac1aa7dc9a98faf9c3842884df9a9d8751d/contourpy-1.3.3-cp313-cp313-win32.whl", hash = "sha256:b20c7c9a3bf701366556e1b1984ed2d0cedf999903c51311417cf5f591d8c78d", size = 185024, upload-time = "2025-07-26T12:01:53.245Z" },
    { url = "https://files.pythonhosted.org/packages/18/0b/0098c214843213759692cc638fce7de5c289200a830e5035d1791d7a2338/contourpy-1.3.3-cp313-cp313-win_amd64.whl", hash = "sha256:1cadd8b8969f060ba45ed7c1b714fe69185812ab43bd6b86a9123fe8f99c3263", size = 226578, upload-time = "2025-07-26T12:01:54.422Z" },
    { url = "https://files.pythonhosted.org/packages/8a/9a/2f6024a0c5995243cd63afdeb3651c984f0d2bc727fd98066d40e141ad73/contourpy-1.3.3-cp313-cp313-win_arm64.whl", hash = "sha256:fd914713266421b7536de2bfa8181aa8c699432b6763a0ea64195ebe28bff6a9", size = 193524, upload-time = "2025-07-26T12:01:55.73Z" },
    { url = "https://files.pythonhosted.org/packages/c0/b3/f8a1a86bd3298513f500e5b1f5fd92b69896449f6cab6a146a5d52715479/contourpy-1.3.3-cp313-cp313t-macosx_10_13_x86_64.whl", hash = "sha256:88df9880d507169449d434c293467418b9f6cbe82edd19284aa0409e7fdb933d", size = 306730, upload-time = "2025-07-26T12:01:57.051Z" },
    { url = "https://files.pythonhosted.org/packages/3f/11/4780db94ae62fc0c2053909b65dc3246bd7cecfc4f8a20d957ad43aa4ad8/contourpy-1.3.3-cp313-cp313t-macosx_11_0_arm64.whl", hash = "sha256:d06bb1f751ba5d417047db62bca3c8fde202b8c11fb50742ab3ab962c81e8216", size = 287897, upload-time = "2025-07-26T12:01:58.663Z" },
    { url = "https://files.pythonhosted.org/packages/ae/15/e59f5f3ffdd6f3d4daa3e47114c53daabcb18574a26c21f03dc9e4e42ff0/contourpy-1.3.3-cp313-cp313t-manylinux_2_26_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:e4e6b05a45525357e382909a4c1600444e2a45b4795163d3b22669285591c1ae", size = 326751, upload-time = "2025-07-26T12:02:00.343Z" },
    { url = "https://files.pythonhosted.org/packages/0f/81/03b45cfad088e4770b1dcf72ea78d3802d04200009fb364d18a493857210/contourpy-1.3.3-cp313-cp313t-manylinux_2_26_ppc64le.manylinux_2_28_ppc64le.whl", hash = "sha256:ab3074b48c4e2cf1a960e6bbeb7f04566bf36b1861d5c9d4d8ac04b82e38ba20", size = 375486, upload-time = "2025-07-26T12:02:02.128Z" },
    { url = "https://files.pythonhosted.org/packages/0c/ba/49923366492ffbdd4486e970d421b289a670ae8cf539c1ea9a09822b371a/contourpy-1.3.3-cp313-cp313t-manylinux_2_26_s390x.manylinux_2_28_s390x.whl", hash = "sha256:6c3d53c796f8647d6deb1abe867daeb66dcc8a97e8455efa729516b997b8ed99", size = 388106, upload-time = "2025-07-26T12:02:03.615Z" },
    { url = "https://files.pythonhosted.org/packages/9f/52/5b00ea89525f8f143651f9f03a0df371d3cbd2fccd21ca9b768c7a6500c2/contourpy-1.3.3-cp313-cp313t-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:50ed930df7289ff2a8d7afeb9603f8289e5704755c7e5c3bbd929c90c817164b", size = 352548, upload-time = "2025-07-26T12:02:05.165Z" },
    { url = "https://files.pythonhosted.org/packages/32/1d/a209ec1a3a3452d490f6b14dd92e72280c99ae3d1e73da74f8277d4ee08f/contourpy-1.3.3-cp313-cp313t-musllinux_1_2_aarch64.whl", hash = "sha256:4feffb6537d64b84877da813a5c30f1422ea5739566abf0bd18065ac040e120a", size = 1322297, upload-time = "2025-07-26T12:02:07.379Z" },
    { url = "https://files.pythonhosted.org/packages/bc/9e/46f0e8ebdd884ca0e8877e46a3f4e633f6c9c8c4f3f6e72be3fe075994aa/contourpy-1.3.3-cp313-cp313t-musllinux_1_2_x86_64.whl", hash = "sha256:2b7e9480ffe2b0cd2e787e4df64270e3a0440d9db8dc823312e2c940c167df7e", size = 1391023, upload-time = "2025-07-26T12:02:10.171Z" },
    { url = "https://files.pythonhosted.org/packages/b9/70/f308384a3ae9cd2209e0849f33c913f658d3326900d0ff5d378d6a1422d2/contourpy-1.3.3-cp313-cp313t-win32.whl", hash = "sha256:283edd842a01e3dcd435b1c5116798d661378d83d36d337b8dde1d16a5fc9ba3", size = 196157, upload-time = "2025-07-26T12:02:11.488Z" },
    { url = "https://files.pythonhosted.org/packages/b2/dd/880f890a6663b84d9e34a6f88cded89d78f0091e0045a284427cb6b18521/contourpy-1.3.3-cp313-cp313t-win_amd64.whl", hash = "sha256:87acf5963fc2b34825e5b6b048f40e3635dd547f590b04d2ab317c2619ef7ae8", size = 240570, upload-time = "2025-07-26T12:02:12.754Z" },
    { url = "https://files.pythonhosted.org/packages/80/99/2adc7d8ffead633234817ef8e9a87115c8a11927a94478f6bb3d3f4d4f7d/contourpy-1.3.3-cp313-cp313t-win_arm64.whl", hash = "sha256:3c30273eb2a55024ff31ba7d052dde990d7d8e5450f4bbb6e913558b3d6c2301", size = 199713, upload-time = "2025-07-26T12:02:14.4Z" },
    { url = "https://files.pythonhosted.org/packages/a5/29/8dcfe16f0107943fa92388c23f6e05cff0ba58058c4c95b00280d4c75a14/contourpy-1.3.3-pp311-pypy311_pp73-macosx_10_15_x86_64.whl", hash = "sha256:cd5dfcaeb10f7b7f9dc8941717c6c2ade08f587be2226222c12b25f0483ed497", size = 278809, upload-time = "2025-07-26T12:02:52.74Z" },
    { url = "https://files.pythonhosted.org/packages/85/a9/8b37ef4f7dafeb335daee3c8254645ef5725be4d9c6aa70b50ec46ef2f7e/contourpy-1.3.3-pp311-pypy311_pp73-macosx_11_0_arm64.whl", hash = "sha256:0c1fc238306b35f246d61a1d416a627348b5cf0648648a031e14bb8705fcdfe8", size = 261593, upload-time = "2025-07-26T12:02:54.037Z" },
    { url = "https://files.pythonhosted.org/packages/0a/59/ebfb8c677c75605cc27f7122c90313fd2f375ff3c8d19a1694bda74aaa63/contourpy-1.3.3-pp311-pypy311_pp73-manylinux_2_26_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:70f9aad7de812d6541d29d2bbf8feb22ff7e1c299523db288004e3157ff4674e", size = 302202, upload-time = "2025-07-26T12:02:55.947Z" },
    { url = "https://files.pythonhosted.org/packages/3c/37/21972a15834d90bfbfb009b9d004779bd5a07a0ec0234e5ba8f64d5736f4/contourpy-1.3.3-pp311-pypy311_pp73-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:5ed3657edf08512fc3fe81b510e35c2012fbd3081d2e26160f27ca28affec989", size = 329207, upload-time = "2025-07-26T12:02:57.468Z" },
    { url = "https://files.pythonhosted.org/packages/0c/58/bd257695f39d05594ca4ad60df5bcb7e32247f9951fd09a9b8edb82d1daa/contourpy-1.3.3-pp311-pypy311_pp73-win_amd64.whl", hash = "sha256:3d1a3799d62d45c18bafd41c5fa05120b96a28079f2393af559b843d1a966a77", size = 225315, upload-time = "2025-07-26T12:02:58.801Z" },
]

[[package]]
name = "cycler"
version = "0.12.1"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/a9/95/a3dbbb5028f35eafb79008e7522a75244477d2838f38cbb722248dabc2a8/cycler-0.12.1.tar.gz", hash = "sha256:88bb128f02ba341da8ef447245a9e138fae777f6a23943da4540077d3601eb1c", size = 7615, upload-time = "2023-10-07T05:32:18.335Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/e7/05/c19819d5e3d95294a6f5947fb9b9629efb316b96de511b418c53d245aae6/cycler-0.12.1-py3-none-any.whl", hash = "sha256:85cef7cff222d8644161529808465972e51340599459b8ac3ccbac5a854e0d30", size = 8321, upload-time = "2023-10-07T05:32:16.783Z" },
]

[[package]]
name = "fonttools"
version = "4.62.1"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/9a/08/7012b00a9a5874311b639c3920270c36ee0c445b69d9989a85e5c92ebcb0/fonttools-4.62.1.tar.gz", hash = "sha256:e54c75fd6041f1122476776880f7c3c3295ffa31962dc6ebe2543c00dca58b5d", size = 3580737, upload-time = "2026-03-13T13:54:25.52Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/88/39/23ff32561ec8d45a4d48578b4d241369d9270dc50926c017570e60893701/fonttools-4.62.1-cp311-cp311-macosx_10_9_universal2.whl", hash = "sha256:40975849bac44fb0b9253d77420c6d8b523ac4dcdcefeff6e4d706838a5b80f7", size = 2871039, upload-time = "2026-03-13T13:52:33.127Z" },
    { url = "https://files.pythonhosted.org/packages/24/7f/66d3f8a9338a9b67fe6e1739f47e1cd5cee78bd3bc1206ef9b0b982289a5/fonttools-4.62.1-cp311-cp311-macosx_10_9_x86_64.whl", hash = "sha256:9dde91633f77fa576879a0c76b1d89de373cae751a98ddf0109d54e173b40f14", size = 2416346, upload-time = "2026-03-13T13:52:35.676Z" },
    { url = "https://files.pythonhosted.org/packages/aa/53/5276ceba7bff95da7793a07c5284e1da901cf00341ce5e2f3273056c0cca/fonttools-4.62.1-cp311-cp311-manylinux2014_aarch64.manylinux_2_17_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:6acb4109f8bee00fec985c8c7afb02299e35e9c94b57287f3ea542f28bd0b0a7", size = 5100897, upload-time = "2026-03-13T13:52:38.102Z" },
    { url = "https://files.pythonhosted.org/packages/cc/a1/40a5c4d8e28b0851d53a8eeeb46fbd73c325a2a9a165f290a5ed90e6c597/fonttools-4.62.1-cp311-cp311-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:1c5c25671ce8805e0d080e2ffdeca7f1e86778c5cbfbeae86d7f866d8830517b", size = 5071078, upload-time = "2026-03-13T13:52:41.305Z" },
    { url = "https://files.pythonhosted.org/packages/e3/be/d378fca4c65ea1956fee6d90ace6e861776809cbbc5af22388a090c3c092/fonttools-4.62.1-cp311-cp311-musllinux_1_2_aarch64.whl", hash = "sha256:a5d8825e1140f04e6c99bb7d37a9e31c172f3bc208afbe02175339e699c710e1", size = 5076908, upload-time = "2026-03-13T13:52:44.122Z" },
    { url = "https://files.pythonhosted.org/packages/f8/d9/ae6a1d0693a4185a84605679c8a1f719a55df87b9c6e8e817bfdd9ef5936/fonttools-4.62.1-cp311-cp311-musllinux_1_2_x86_64.whl", hash = "sha256:268abb1cb221e66c014acc234e872b7870d8b5d4657a83a8f4205094c32d2416", size = 5202275, upload-time = "2026-03-13T13:52:46.591Z" },
    { url = "https://files.pythonhosted.org/packages/54/6c/af95d9c4efb15cabff22642b608342f2bd67137eea6107202d91b5b03184/fonttools-4.62.1-cp311-cp311-win32.whl", hash = "sha256:942b03094d7edbb99bdf1ae7e9090898cad7bf9030b3d21f33d7072dbcb51a53", size = 2293075, upload-time = "2026-03-13T13:52:48.711Z" },
    { url = "https://files.pythonhosted.org/packages/d3/97/bf54c5b3f2be34e1f143e6db838dfdc54f2ffa3e68c738934c82f3b2a08d/fonttools-4.62.1-cp311-cp311-win_amd64.whl", hash = "sha256:e8514f4924375f77084e81467e63238b095abda5107620f49421c368a6017ed2", size = 2344593, upload-time = "2026-03-13T13:52:50.725Z" },
    { url = "https://files.pythonhosted.org/packages/47/d4/dbacced3953544b9a93088cc10ef2b596d348c983d5c67a404fa41ec51ba/fonttools-4.62.1-cp312-cp312-macosx_10_13_universal2.whl", hash = "sha256:90365821debbd7db678809c7491ca4acd1e0779b9624cdc6ddaf1f31992bf974", size = 2870219, upload-time = "2026-03-13T13:52:53.664Z" },
    { url = "https://files.pythonhosted.org/packages/66/9e/a769c8e99b81e5a87ab7e5e7236684de4e96246aae17274e5347d11ebd78/fonttools-4.62.1-cp312-cp312-macosx_10_13_x86_64.whl", hash = "sha256:12859ff0b47dd20f110804c3e0d0970f7b832f561630cd879969011541a464a9", size = 2414891, upload-time = "2026-03-13T13:52:56.493Z" },
    { url = "https://files.pythonhosted.org/packages/69/64/f19a9e3911968c37e1e620e14dfc5778299e1474f72f4e57c5ec771d9489/fonttools-4.62.1-cp312-cp312-manylinux2014_aarch64.manylinux_2_17_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:9c125ffa00c3d9003cdaaf7f2c79e6e535628093e14b5de1dccb08859b680936", size = 5033197, upload-time = "2026-03-13T13:52:59.179Z" },
    { url = "https://files.pythonhosted.org/packages/9b/8a/99c8b3c3888c5c474c08dbfd7c8899786de9604b727fcefb055b42c84bba/fonttools-4.62.1-cp312-cp312-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:149f7d84afca659d1a97e39a4778794a2f83bf344c5ee5134e09995086cc2392", size = 4988768, upload-time = "2026-03-13T13:53:02.761Z" },
    { url = "https://files.pythonhosted.org/packages/d1/c6/0f904540d3e6ab463c1243a0d803504826a11604c72dd58c2949796a1762/fonttools-4.62.1-cp312-cp312-musllinux_1_2_aarch64.whl", hash = "sha256:0aa72c43a601cfa9273bb1ae0518f1acadc01ee181a6fc60cd758d7fdadffc04", size = 4971512, upload-time = "2026-03-13T13:53:05.678Z" },
    { url = "https://files.pythonhosted.org/packages/29/0b/5cbef6588dc9bd6b5c9ad6a4d5a8ca384d0cea089da31711bbeb4f9654a6/fonttools-4.62.1-cp312-cp312-musllinux_1_2_x86_64.whl", hash = "sha256:19177c8d96c7c36359266e571c5173bcee9157b59cfc8cb0153c5673dc5a3a7d", size = 5122723, upload-time = "2026-03-13T13:53:08.662Z" },
    { url = "https://files.pythonhosted.org/packages/4a/47/b3a5342d381595ef439adec67848bed561ab7fdb1019fa522e82101b7d9c/fonttools-4.62.1-cp312-cp312-win32.whl", hash = "sha256:a24decd24d60744ee8b4679d38e88b8303d86772053afc29b19d23bb8207803c", size = 2281278, upload-time = "2026-03-13T13:53:10.998Z" },
    { url = "https://files.pythonhosted.org/packages/28/b1/0c2ab56a16f409c6c8a68816e6af707827ad5d629634691ff60a52879792/fonttools-4.62.1-cp312-cp312-win_amd64.whl", hash = "sha256:9e7863e10b3de72376280b515d35b14f5eeed639d1aa7824f4cf06779ec65e42", size = 2331414, upload-time = "2026-03-13T13:53:13.992Z" },
    { url = "https://files.pythonhosted.org/packages/3b/56/6f389de21c49555553d6a5aeed5ac9767631497ac836c4f076273d15bd72/fonttools-4.62.1-cp313-cp313-macosx_10_13_universal2.whl", hash = "sha256:c22b1014017111c401469e3acc5433e6acf6ebcc6aa9efb538a533c800971c79", size = 2865155, upload-time = "2026-03-13T13:53:16.132Z" },
    { url = "https://files.pythonhosted.org/packages/03/c5/0e3966edd5ec668d41dfe418787726752bc07e2f5fd8c8f208615e61fa89/fonttools-4.62.1-cp313-cp313-macosx_10_13_x86_64.whl", hash = "sha256:68959f5fc58ed4599b44aad161c2837477d7f35f5f79402d97439974faebfebe", size = 2412802, upload-time = "2026-03-13T13:53:18.878Z" },
    { url = "https://files.pythonhosted.org/packages/52/94/e6ac4b44026de7786fe46e3bfa0c87e51d5d70a841054065d49cd62bb909/fonttools-4.62.1-cp313-cp313-manylinux2014_aarch64.manylinux_2_17_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:ef46db46c9447103b8f3ff91e8ba009d5fe181b1920a83757a5762551e32bb68", size = 5013926, upload-time = "2026-03-13T13:53:21.379Z" },
    { url = "https://files.pythonhosted.org/packages/e2/98/8b1e801939839d405f1f122e7d175cebe9aeb4e114f95bfc45e3152af9a7/fonttools-4.62.1-cp313-cp313-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:6706d1cb1d5e6251a97ad3c1b9347505c5615c112e66047abbef0f8545fa30d1", size = 4964575, upload-time = "2026-03-13T13:53:23.857Z" },
    { url = "https://files.pythonhosted.org/packages/46/76/7d051671e938b1881670528fec69cc4044315edd71a229c7fd712eaa5119/fonttools-4.62.1-cp313-cp313-musllinux_1_2_aarch64.whl", hash = "sha256:2e7abd2b1e11736f58c1de27819e1955a53267c21732e78243fa2fa2e5c1e069", size = 4953693, upload-time = "2026-03-13T13:53:26.569Z" },
    { url = "https://files.pythonhosted.org/packages/1f/ae/b41f8628ec0be3c1b934fc12b84f4576a5c646119db4d3bdd76a217c90b5/fonttools-4.62.1-cp313-cp313-musllinux_1_2_x86_64.whl", hash = "sha256:403d28ce06ebfc547fbcb0cb8b7f7cc2f7a2d3e1a67ba9a34b14632df9e080f9", size = 5094920, upload-time = "2026-03-13T13:53:29.329Z" },
    { url = "https://files.pythonhosted.org/packages/f2/f6/53a1e9469331a23dcc400970a27a4caa3d9f6edbf5baab0260285238b884/fonttools-4.62.1-cp313-cp313-win32.whl", hash = "sha256:93c316e0f5301b2adbe6a5f658634307c096fd5aae60a5b3412e4f3e1728ab24", size = 2279928, upload-time = "2026-03-13T13:53:32.352Z" },
    { url = "https://files.pythonhosted.org/packages/38/60/35186529de1db3c01f5ad625bde07c1f576305eab6d86bbda4c58445f721/fonttools-4.62.1-cp313-cp313-win_amd64.whl", hash = "sha256:7aa21ff53e28a9c2157acbc44e5b401149d3c9178107130e82d74ceb500e5056", size = 2330514, upload-time = "2026-03-13T13:53:34.991Z" },
    { url = "https://files.pythonhosted.org/packages/fd/ba/56147c165442cc5ba7e82ecf301c9a68353cede498185869e6e02b4c264f/fonttools-4.62.1-py3-none-any.whl", hash = "sha256:7487782e2113861f4ddcc07c3436450659e3caa5e470b27dc2177cade2d8e7fd", size = 1152647, upload-time = "2026-03-13T13:54:22.735Z" },
]

[[package]]
name = "kiwisolver"
version = "1.5.0"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/d0/67/9c61eccb13f0bdca9307614e782fec49ffdde0f7a2314935d489fa93cd9c/kiwisolver-1.5.0.tar.gz", hash = "sha256:d4193f3d9dc3f6f79aaed0e5637f45d98850ebf01f7ca20e69457f3e8946b66a", size = 103482, upload-time = "2026-03-09T13:15:53.382Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/12/dd/a495a9c104be1c476f0386e714252caf2b7eca883915422a64c50b88c6f5/kiwisolver-1.5.0-cp311-cp311-macosx_10_9_universal2.whl", hash = "sha256:9eed0f7edbb274413b6ee781cca50541c8c0facd3d6fd289779e494340a2b85c", size = 122798, upload-time = "2026-03-09T13:12:58.963Z" },
    { url = "https://files.pythonhosted.org/packages/11/60/37b4047a2af0cf5ef6d8b4b26e91829ae6fc6a2d1f74524bcb0e7cd28a32/kiwisolver-1.5.0-cp311-cp311-macosx_10_9_x86_64.whl", hash = "sha256:3c4923e404d6bcd91b6779c009542e5647fef32e4a5d75e115e3bbac6f2335eb", size = 66216, upload-time = "2026-03-09T13:13:00.155Z" },
    { url = "https://files.pythonhosted.org/packages/0a/aa/510dc933d87767584abfe03efa445889996c70c2990f6f87c3ebaa0a18c5/kiwisolver-1.5.0-cp311-cp311-macosx_11_0_arm64.whl", hash = "sha256:0df54df7e686afa55e6f21fb86195224a6d9beb71d637e8d7920c95cf0f89aac", size = 63911, upload-time = "2026-03-09T13:13:01.671Z" },
    { url = "https://files.pythonhosted.org/packages/80/46/bddc13df6c2a40741e0cc7865bb1c9ed4796b6760bd04ce5fae3928ef917/kiwisolver-1.5.0-cp311-cp311-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:2517e24d7315eb51c10664cdb865195df38ab74456c677df67bb47f12d088a27", size = 1438209, upload-time = "2026-03-09T13:13:03.385Z" },
    { url = "https://files.pythonhosted.org/packages/fd/d6/76621246f5165e5372f02f5e6f3f48ea336a8f9e96e43997d45b240ed8cd/kiwisolver-1.5.0-cp311-cp311-manylinux_2_24_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:ff710414307fefa903e0d9bdf300972f892c23477829f49504e59834f4195398", size = 1248888, upload-time = "2026-03-09T13:13:05.231Z" },
    { url = "https://files.pythonhosted.org/packages/b2/c1/31559ec6fb39a5b48035ce29bb63ade628f321785f38c384dee3e2c08bc1/kiwisolver-1.5.0-cp311-cp311-manylinux_2_24_ppc64le.manylinux_2_28_ppc64le.whl", hash = "sha256:6176c1811d9d5a04fa391c490cc44f451e240697a16977f11c6f722efb9041db", size = 1266304, upload-time = "2026-03-09T13:13:06.743Z" },
    { url = "https://files.pythonhosted.org/packages/5e/ef/1cb8276f2d29cc6a41e0a042f27946ca347d3a4a75acf85d0a16aa6dcc82/kiwisolver-1.5.0-cp311-cp311-manylinux_2_24_s390x.manylinux_2_28_s390x.whl", hash = "sha256:50847dca5d197fcbd389c805aa1a1cf32f25d2e7273dc47ab181a517666b68cc", size = 1319650, upload-time = "2026-03-09T13:13:08.607Z" },
    { url = "https://files.pythonhosted.org/packages/4c/e4/5ba3cecd7ce6236ae4a80f67e5d5531287337d0e1f076ca87a5abe4cd5d0/kiwisolver-1.5.0-cp311-cp311-manylinux_2_39_riscv64.whl", hash = "sha256:01808c6d15f4c3e8559595d6d1fe6411c68e4a3822b4b9972b44473b24f4e679", size = 970949, upload-time = "2026-03-09T13:13:10.299Z" },
    { url = "https://files.pythonhosted.org/packages/5a/69/dc61f7ae9a2f071f26004ced87f078235b5507ab6e5acd78f40365655034/kiwisolver-1.5.0-cp311-cp311-musllinux_1_2_aarch64.whl", hash = "sha256:f1f9f4121ec58628c96baa3de1a55a4e3a333c5102c8e94b64e23bf7b2083309", size = 2199125, upload-time = "2026-03-09T13:13:11.841Z" },
    { url = "https://files.pythonhosted.org/packages/e5/7b/abbe0f1b5afa85f8d084b73e90e5f801c0939eba16ac2e49af7c61a6c28d/kiwisolver-1.5.0-cp311-cp311-musllinux_1_2_ppc64le.whl", hash = "sha256:b7d335370ae48a780c6e6a6bbfa97342f563744c39c35562f3f367665f5c1de2", size = 2293783, upload-time = "2026-03-09T13:13:14.399Z" },
    { url = "https://files.pythonhosted.org/packages/8a/80/5908ae149d96d81580d604c7f8aefd0e98f4fd728cf172f477e9f2a81744/kiwisolver-1.5.0-cp311-cp311-musllinux_1_2_riscv64.whl", hash = "sha256:800ee55980c18545af444d93fdd60c56b580db5cc54867d8cbf8a1dc0829938c", size = 1960726, upload-time = "2026-03-09T13:13:16.047Z" },
    { url = "https://files.pythonhosted.org/packages/84/08/a78cb776f8c085b7143142ce479859cfec086bd09ee638a317040b6ef420/kiwisolver-1.5.0-cp311-cp311-musllinux_1_2_s390x.whl", hash = "sha256:c438f6ca858697c9ab67eb28246c92508af972e114cac34e57a6d4ba17a3ac08", size = 2464738, upload-time = "2026-03-09T13:13:17.897Z" },
    { url = "https://files.pythonhosted.org/packages/b1/e1/65584da5356ed6cb12c63791a10b208860ac40a83de165cb6a6751a686e3/kiwisolver-1.5.0-cp311-cp311-musllinux_1_2_x86_64.whl", hash = "sha256:8c63c91f95173f9c2a67c7c526b2cea976828a0e7fced9cdcead2802dc10f8a4", size = 2270718, upload-time = "2026-03-09T13:13:19.421Z" },
    { url = "https://files.pythonhosted.org/packages/be/6c/28f17390b62b8f2f520e2915095b3c94d88681ecf0041e75389d9667f202/kiwisolver-1.5.0-cp311-cp311-win_amd64.whl", hash = "sha256:beb7f344487cdcb9e1efe4b7a29681b74d34c08f0043a327a74da852a6749e7b", size = 73480, upload-time = "2026-03-09T13:13:20.818Z" },
    { url = "https://files.pythonhosted.org/packages/d8/0e/2ee5debc4f77a625778fec5501ff3e8036fe361b7ee28ae402a485bb9694/kiwisolver-1.5.0-cp311-cp311-win_arm64.whl", hash = "sha256:ad4ae4ffd1ee9cd11357b4c66b612da9888f4f4daf2f36995eda64bd45370cac", size = 64930, upload-time = "2026-03-09T13:13:21.997Z" },
    { url = "https://files.pythonhosted.org/packages/4d/b2/818b74ebea34dabe6d0c51cb1c572e046730e64844da6ed646d5298c40ce/kiwisolver-1.5.0-cp312-cp312-macosx_10_13_universal2.whl", hash = "sha256:4e9750bc21b886308024f8a54ccb9a2cc38ac9fa813bf4348434e3d54f337ff9", size = 123158, upload-time = "2026-03-09T13:13:23.127Z" },
    { url = "https://files.pythonhosted.org/packages/bf/d9/405320f8077e8e1c5c4bd6adc45e1e6edf6d727b6da7f2e2533cf58bff71/kiwisolver-1.5.0-cp312-cp312-macosx_10_13_x86_64.whl", hash = "sha256:72ec46b7eba5b395e0a7b63025490d3214c11013f4aacb4f5e8d6c3041829588", size = 66388, upload-time = "2026-03-09T13:13:24.765Z" },
    { url = "https://files.pythonhosted.org/packages/99/9f/795fedf35634f746151ca8839d05681ceb6287fbed6cc1c9bf235f7887c2/kiwisolver-1.5.0-cp312-cp312-macosx_11_0_arm64.whl", hash = "sha256:ed3a984b31da7481b103f68776f7128a89ef26ed40f4dc41a2223cda7fb24819", size = 64068, upload-time = "2026-03-09T13:13:25.878Z" },
    { url = "https://files.pythonhosted.org/packages/c4/13/680c54afe3e65767bed7ec1a15571e1a2f1257128733851ade24abcefbcc/kiwisolver-1.5.0-cp312-cp312-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:bb5136fb5352d3f422df33f0c879a1b0c204004324150cc3b5e3c4f310c9049f", size = 1477934, upload-time = "2026-03-09T13:13:27.166Z" },
    { url = "https://files.pythonhosted.org/packages/c8/2f/cebfcdb60fd6a9b0f6b47a9337198bcbad6fbe15e68189b7011fd914911f/kiwisolver-1.5.0-cp312-cp312-manylinux_2_24_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:b2af221f268f5af85e776a73d62b0845fc8baf8ef0abfae79d29c77d0e776aaf", size = 1278537, upload-time = "2026-03-09T13:13:28.707Z" },
    { url = "https://files.pythonhosted.org/packages/f2/0d/9b782923aada3fafb1d6b84e13121954515c669b18af0c26e7d21f579855/kiwisolver-1.5.0-cp312-cp312-manylinux_2_24_ppc64le.manylinux_2_28_ppc64le.whl", hash = "sha256:b0f172dc8ffaccb8522d7c5d899de00133f2f1ca7b0a49b7da98e901de87bf2d", size = 1296685, upload-time = "2026-03-09T13:13:30.528Z" },
    { url = "https://files.pythonhosted.org/packages/27/70/83241b6634b04fe44e892688d5208332bde130f38e610c0418f9ede47ded/kiwisolver-1.5.0-cp312-cp312-manylinux_2_24_s390x.manylinux_2_28_s390x.whl", hash = "sha256:6ab8ba9152203feec73758dad83af9a0bbe05001eb4639e547207c40cfb52083", size = 1346024, upload-time = "2026-03-09T13:13:32.818Z" },
    { url = "https://files.pythonhosted.org/packages/e4/db/30ed226fb271ae1a6431fc0fe0edffb2efe23cadb01e798caeb9f2ceae8f/kiwisolver-1.5.0-cp312-cp312-manylinux_2_39_riscv64.whl", hash = "sha256:cdee07c4d7f6d72008d3f73b9bf027f4e11550224c7c50d8df1ae4a37c1402a6", size = 987241, upload-time = "2026-03-09T13:13:34.435Z" },
    { url = "https://files.pythonhosted.org/packages/ec/bd/c314595208e4c9587652d50959ead9e461995389664e490f4dce7ff0f782/kiwisolver-1.5.0-cp312-cp312-musllinux_1_2_aarch64.whl", hash = "sha256:7c60d3c9b06fb23bd9c6139281ccbdc384297579ae037f08ae90c69f6845c0b1", size = 2227742, upload-time = "2026-03-09T13:13:36.4Z" },
    { url = "https://files.pythonhosted.org/packages/c1/43/0499cec932d935229b5543d073c2b87c9c22846aab48881e9d8d6e742a2d/kiwisolver-1.5.0-cp312-cp312-musllinux_1_2_ppc64le.whl", hash = "sha256:e315e5ec90d88e140f57696ff85b484ff68bb311e36f2c414aa4286293e6dee0", size = 2323966, upload-time = "2026-03-09T13:13:38.204Z" },
    { url = "https://files.pythonhosted.org/packages/3d/6f/79b0d760907965acfd9d61826a3d41f8f093c538f55cd2633d3f0db269f6/kiwisolver-1.5.0-cp312-cp312-musllinux_1_2_riscv64.whl", hash = "sha256:1465387ac63576c3e125e5337a6892b9e99e0627d52317f3ca79e6930d889d15", size = 1977417, upload-time = "2026-03-09T13:13:39.966Z" },
    { url = "https://files.pythonhosted.org/packages/ab/31/01d0537c41cb75a551a438c3c7a80d0c60d60b81f694dac83dd436aec0d0/kiwisolver-1.5.0-cp312-cp312-musllinux_1_2_s390x.whl", hash = "sha256:530a3fd64c87cffa844d4b6b9768774763d9caa299e9b75d8eca6a4423b31314", size = 2491238, upload-time = "2026-03-09T13:13:41.698Z" },
    { url = "https://files.pythonhosted.org/packages/e4/34/8aefdd0be9cfd00a44509251ba864f5caf2991e36772e61c408007e7f417/kiwisolver-1.5.0-cp312-cp312-musllinux_1_2_x86_64.whl", hash = "sha256:1d9daea4ea6b9be74fe2f01f7fbade8d6ffab263e781274cffca0dba9be9eec9", size = 2294947, upload-time = "2026-03-09T13:13:43.343Z" },
    { url = "https://files.pythonhosted.org/packages/ad/cf/0348374369ca588f8fe9c338fae49fa4e16eeb10ffb3d012f23a54578a9e/kiwisolver-1.5.0-cp312-cp312-win_amd64.whl", hash = "sha256:f18c2d9782259a6dc132fdc7a63c168cbc74b35284b6d75c673958982a378384", size = 73569, upload-time = "2026-03-09T13:13:45.792Z" },
    { url = "https://files.pythonhosted.org/packages/28/26/192b26196e2316e2bd29deef67e37cdf9870d9af8e085e521afff0fed526/kiwisolver-1.5.0-cp312-cp312-win_arm64.whl", hash = "sha256:f7c7553b13f69c1b29a5bde08ddc6d9d0c8bfb84f9ed01c30db25944aeb852a7", size = 64997, upload-time = "2026-03-09T13:13:46.878Z" },
    { url = "https://files.pythonhosted.org/packages/9d/69/024d6711d5ba575aa65d5538042e99964104e97fa153a9f10bc369182bc2/kiwisolver-1.5.0-cp313-cp313-macosx_10_13_universal2.whl", hash = "sha256:fd40bb9cd0891c4c3cb1ddf83f8bbfa15731a248fdc8162669405451e2724b09", size = 123166, upload-time = "2026-03-09T13:13:48.032Z" },
    { url = "https://files.pythonhosted.org/packages/ce/48/adbb40df306f587054a348831220812b9b1d787aff714cfbc8556e38fccd/kiwisolver-1.5.0-cp313-cp313-macosx_10_13_x86_64.whl", hash = "sha256:c0e1403fd7c26d77c1f03e096dc58a5c726503fa0db0456678b8668f76f521e3", size = 66395, upload-time = "2026-03-09T13:13:49.365Z" },
    { url = "https://files.pythonhosted.org/packages/a8/3a/d0a972b34e1c63e2409413104216cd1caa02c5a37cb668d1687d466c1c45/kiwisolver-1.5.0-cp313-cp313-macosx_11_0_arm64.whl", hash = "sha256:dda366d548e89a90d88a86c692377d18d8bd64b39c1fb2b92cb31370e2896bbd", size = 64065, upload-time = "2026-03-09T13:13:50.562Z" },
    { url = "https://files.pythonhosted.org/packages/2b/0a/7b98e1e119878a27ba8618ca1e18b14f992ff1eda40f47bccccf4de44121/kiwisolver-1.5.0-cp313-cp313-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:332b4f0145c30b5f5ad9374881133e5aa64320428a57c2c2b61e9d891a51c2f3", size = 1477903, upload-time = "2026-03-09T13:13:52.084Z" },
    { url = "https://files.pythonhosted.org/packages/18/d8/55638d89ffd27799d5cc3d8aa28e12f4ce7a64d67b285114dbedc8ea4136/kiwisolver-1.5.0-cp313-cp313-manylinux_2_24_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:0c50b89ffd3e1a911c69a1dd3de7173c0cd10b130f56222e57898683841e4f96", size = 1278751, upload-time = "2026-03-09T13:13:54.673Z" },
    { url = "https://files.pythonhosted.org/packages/b8/97/b4c8d0d18421ecceba20ad8701358453b88e32414e6f6950b5a4bad54e65/kiwisolver-1.5.0-cp313-cp313-manylinux_2_24_ppc64le.manylinux_2_28_ppc64le.whl", hash = "sha256:4db576bb8c3ef9365f8b40fe0f671644de6736ae2c27a2c62d7d8a1b4329f099", size = 1296793, upload-time = "2026-03-09T13:13:56.287Z" },
    { url = "https://files.pythonhosted.org/packages/c4/10/f862f94b6389d8957448ec9df59450b81bec4abb318805375c401a1e6892/kiwisolver-1.5.0-cp313-cp313-manylinux_2_24_s390x.manylinux_2_28_s390x.whl", hash = "sha256:0b85aad90cea8ac6797a53b5d5f2e967334fa4d1149f031c4537569972596cb8", size = 1346041, upload-time = "2026-03-09T13:13:58.269Z" },
    { url = "https://files.pythonhosted.org/packages/a3/6a/f1650af35821eaf09de398ec0bc2aefc8f211f0cda50204c9f1673741ba9/kiwisolver-1.5.0-cp313-cp313-manylinux_2_39_riscv64.whl", hash = "sha256:d36ca54cb4c6c4686f7cbb7b817f66f5911c12ddb519450bbe86707155028f87", size = 987292, upload-time = "2026-03-09T13:13:59.871Z" },
    { url = "https://files.pythonhosted.org/packages/de/19/d7fb82984b9238115fe629c915007be608ebd23dc8629703d917dbfaffd4/kiwisolver-1.5.0-cp313-cp313-musllinux_1_2_aarch64.whl", hash = "sha256:38f4a703656f493b0ad185211ccfca7f0386120f022066b018eb5296d8613e23", size = 2227865, upload-time = "2026-03-09T13:14:01.401Z" },
    { url = "https://files.pythonhosted.org/packages/7f/b9/46b7f386589fd222dac9e9de9c956ce5bcefe2ee73b4e79891381dda8654/kiwisolver-1.5.0-cp313-cp313-musllinux_1_2_ppc64le.whl", hash = "sha256:3ac2360e93cb41be81121755c6462cff3beaa9967188c866e5fce5cf13170859", size = 2324369, upload-time = "2026-03-09T13:14:02.972Z" },
    { url = "https://files.pythonhosted.org/packages/92/8b/95e237cf3d9c642960153c769ddcbe278f182c8affb20cecc1cc983e7cc5/kiwisolver-1.5.0-cp313-cp313-musllinux_1_2_riscv64.whl", hash = "sha256:c95cab08d1965db3d84a121f1c7ce7479bdd4072c9b3dafd8fecce48a2e6b902", size = 1977989, upload-time = "2026-03-09T13:14:04.503Z" },
    { url = "https://files.pythonhosted.org/packages/1b/95/980c9df53501892784997820136c01f62bc1865e31b82b9560f980c0e649/kiwisolver-1.5.0-cp313-cp313-musllinux_1_2_s390x.whl", hash = "sha256:fc20894c3d21194d8041a28b65622d5b86db786da6e3cfe73f0c762951a61167", size = 2491645, upload-time = "2026-03-09T13:14:06.106Z" },
    { url = "https://files.pythonhosted.org/packages/cb/32/900647fd0840abebe1561792c6b31e6a7c0e278fc3973d30572a965ca14c/kiwisolver-1.5.0-cp313-cp313-musllinux_1_2_x86_64.whl", hash = "sha256:7a32f72973f0f950c1920475d5c5ea3d971b81b6f0ec53b8d0a956cc965f22e0", size = 2295237, upload-time = "2026-03-09T13:14:08.891Z" },
    { url = "https://files.pythonhosted.org/packages/be/8a/be60e3bbcf513cc5a50f4a3e88e1dcecebb79c1ad607a7222877becaa101/kiwisolver-1.5.0-cp313-cp313-win_amd64.whl", hash = "sha256:0bf3acf1419fa93064a4c2189ac0b58e3be7872bf6ee6177b0d4c63dc4cea276", size = 73573, upload-time = "2026-03-09T13:14:12.327Z" },
    { url = "https://files.pythonhosted.org/packages/4d/d2/64be2e429eb4fca7f7e1c52a91b12663aeaf25de3895e5cca0f47ef2a8d0/kiwisolver-1.5.0-cp313-cp313-win_arm64.whl", hash = "sha256:fa8eb9ecdb7efb0b226acec134e0d709e87a909fa4971a54c0c4f6e88635484c", size = 64998, upload-time = "2026-03-09T13:14:13.469Z" },
    { url = "https://files.pythonhosted.org/packages/b0/69/ce68dd0c85755ae2de490bf015b62f2cea5f6b14ff00a463f9d0774449ff/kiwisolver-1.5.0-cp313-cp313t-macosx_10_13_universal2.whl", hash = "sha256:db485b3847d182b908b483b2ed133c66d88d49cacf98fd278fadafe11b4478d1", size = 125700, upload-time = "2026-03-09T13:14:14.636Z" },
    { url = "https://files.pythonhosted.org/packages/74/aa/937aac021cf9d4349990d47eb319309a51355ed1dbdc9c077cdc9224cb11/kiwisolver-1.5.0-cp313-cp313t-macosx_10_13_x86_64.whl", hash = "sha256:be12f931839a3bdfe28b584db0e640a65a8bcbc24560ae3fdb025a449b3d754e", size = 67537, upload-time = "2026-03-09T13:14:15.808Z" },
    { url = "https://files.pythonhosted.org/packages/ee/20/3a87fbece2c40ad0f6f0aefa93542559159c5f99831d596050e8afae7a9f/kiwisolver-1.5.0-cp313-cp313t-macosx_11_0_arm64.whl", hash = "sha256:16b85d37c2cbb3253226d26e64663f755d88a03439a9c47df6246b35defbdfb7", size = 65514, upload-time = "2026-03-09T13:14:18.035Z" },
    { url = "https://files.pythonhosted.org/packages/f0/7f/f943879cda9007c45e1f7dba216d705c3a18d6b35830e488b6c6a4e7cdf0/kiwisolver-1.5.0-cp313-cp313t-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:4432b835675f0ea7414aab3d37d119f7226d24869b7a829caeab49ebda407b0c", size = 1584848, upload-time = "2026-03-09T13:14:19.745Z" },
    { url = "https://files.pythonhosted.org/packages/37/f8/4d4f85cc1870c127c88d950913370dd76138482161cd07eabbc450deff01/kiwisolver-1.5.0-cp313-cp313t-manylinux_2_24_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:1b0feb50971481a2cc44d94e88bdb02cdd497618252ae226b8eb1201b957e368", size = 1391542, upload-time = "2026-03-09T13:14:21.54Z" },
    { url = "https://files.pythonhosted.org/packages/04/0b/65dd2916c84d252b244bd405303220f729e7c17c9d7d33dca6feeff9ffc4/kiwisolver-1.5.0-cp313-cp313t-manylinux_2_24_ppc64le.manylinux_2_28_ppc64le.whl", hash = "sha256:56fa888f10d0f367155e76ce849fa1166fc9730d13bd2d65a2aa13b6f5424489", size = 1404447, upload-time = "2026-03-09T13:14:23.205Z" },
    { url = "https://files.pythonhosted.org/packages/39/5c/2606a373247babce9b1d056c03a04b65f3cf5290a8eac5d7bdead0a17e21/kiwisolver-1.5.0-cp313-cp313t-manylinux_2_24_s390x.manylinux_2_28_s390x.whl", hash = "sha256:940dda65d5e764406b9fb92761cbf462e4e63f712ab60ed98f70552e496f3bf1", size = 1455918, upload-time = "2026-03-09T13:14:24.74Z" },
    { url = "https://files.pythonhosted.org/packages/d5/d1/c6078b5756670658e9192a2ef11e939c92918833d2745f85cd14a6004bdf/kiwisolver-1.5.0-cp313-cp313t-manylinux_2_39_riscv64.whl", hash = "sha256:89fc958c702ee9a745e4700378f5d23fddbc46ff89e8fdbf5395c24d5c1452a3", size = 1072856, upload-time = "2026-03-09T13:14:26.597Z" },
    { url = "https://files.pythonhosted.org/packages/cb/c8/7def6ddf16eb2b3741d8b172bdaa9af882b03c78e9b0772975408801fa63/kiwisolver-1.5.0-cp313-cp313t-musllinux_1_2_aarch64.whl", hash = "sha256:9027d773c4ff81487181a925945743413f6069634d0b122d0b37684ccf4f1e18", size = 2333580, upload-time = "2026-03-09T13:14:28.237Z" },
    { url = "https://files.pythonhosted.org/packages/9e/87/2ac1fce0eb1e616fcd3c35caa23e665e9b1948bb984f4764790924594128/kiwisolver-1.5.0-cp313-cp313t-musllinux_1_2_ppc64le.whl", hash = "sha256:5b233ea3e165e43e35dba1d2b8ecc21cf070b45b65ae17dd2747d2713d942021", size = 2423018, upload-time = "2026-03-09T13:14:30.018Z" },
    { url = "https://files.pythonhosted.org/packages/67/13/c6700ccc6cc218716bfcda4935e4b2997039869b4ad8a94f364c5a3b8e63/kiwisolver-1.5.0-cp313-cp313t-musllinux_1_2_riscv64.whl", hash = "sha256:ce9bf03dad3b46408c08649c6fbd6ca28a9fce0eb32fdfffa6775a13103b5310", size = 2062804, upload-time = "2026-03-09T13:14:32.888Z" },
    { url = "https://files.pythonhosted.org/packages/1b/bd/877056304626943ff0f1f44c08f584300c199b887cb3176cd7e34f1515f1/kiwisolver-1.5.0-cp313-cp313t-musllinux_1_2_s390x.whl", hash = "sha256:fc4d3f1fb9ca0ae9f97b095963bc6326f1dbfd3779d6679a1e016b9baaa153d3", size = 2597482, upload-time = "2026-03-09T13:14:34.971Z" },
    { url = "https://files.pythonhosted.org/packages/75/19/c60626c47bf0f8ac5dcf72c6c98e266d714f2fbbfd50cf6dab5ede3aaa50/kiwisolver-1.5.0-cp313-cp313t-musllinux_1_2_x86_64.whl", hash = "sha256:f443b4825c50a51ee68585522ab4a1d1257fac65896f282b4c6763337ac9f5d2", size = 2394328, upload-time = "2026-03-09T13:14:36.816Z" },
    { url = "https://files.pythonhosted.org/packages/47/84/6a6d5e5bb8273756c27b7d810d47f7ef2f1f9b9fd23c9ee9a3f8c75c9cef/kiwisolver-1.5.0-cp313-cp313t-win_arm64.whl", hash = "sha256:893ff3a711d1b515ba9da14ee090519bad4610ed1962fbe298a434e8c5f8db53", size = 68410, upload-time = "2026-03-09T13:14:38.695Z" },
    { url = "https://files.pythonhosted.org/packages/1c/fa/2910df836372d8761bb6eff7d8bdcb1613b5c2e03f260efe7abe34d388a7/kiwisolver-1.5.0-graalpy312-graalpy250_312_native-macosx_10_13_x86_64.whl", hash = "sha256:5ae8e62c147495b01a0f4765c878e9bfdf843412446a247e28df59936e99e797", size = 130262, upload-time = "2026-03-09T13:15:35.629Z" },
    { url = "https://files.pythonhosted.org/packages/0f/41/c5f71f9f00aabcc71fee8b7475e3f64747282580c2fe748961ba29b18385/kiwisolver-1.5.0-graalpy312-graalpy250_312_native-macosx_11_0_arm64.whl", hash = "sha256:f6764a4ccab3078db14a632420930f6186058750df066b8ea2a7106df91d3203", size = 138036, upload-time = "2026-03-09T13:15:36.894Z" },
    { url = "https://files.pythonhosted.org/packages/fa/06/7399a607f434119c6e1fdc8ec89a8d51ccccadf3341dee4ead6bd14caaf5/kiwisolver-1.5.0-graalpy312-graalpy250_312_native-manylinux_2_24_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:c31c13da98624f957b0fb1b5bae5383b2333c2c3f6793d9825dd5ce79b525cb7", size = 194295, upload-time = "2026-03-09T13:15:38.22Z" },
    { url = "https://files.pythonhosted.org/packages/b5/91/53255615acd2a1eaca307ede3c90eb550bae9c94581f8c00081b6b1c8f44/kiwisolver-1.5.0-graalpy312-graalpy250_312_native-win_amd64.whl", hash = "sha256:1f1489f769582498610e015a8ef2d36f28f505ab3096d0e16b4858a9ec214f57", size = 75987, upload-time = "2026-03-09T13:15:39.65Z" },
    { url = "https://files.pythonhosted.org/packages/e9/eb/5fcbbbf9a0e2c3a35effb88831a483345326bbc3a030a3b5b69aee647f84/kiwisolver-1.5.0-pp311-pypy311_pp73-macosx_10_15_x86_64.whl", hash = "sha256:ec4c85dc4b687c7f7f15f553ff26a98bfe8c58f5f7f0ac8905f0ba4c7be60232", size = 59532, upload-time = "2026-03-09T13:15:47.047Z" },
    { url = "https://files.pythonhosted.org/packages/c3/9b/e17104555bb4db148fd52327feea1e96be4b88e8e008b029002c281a21ab/kiwisolver-1.5.0-pp311-pypy311_pp73-macosx_11_0_arm64.whl", hash = "sha256:12e91c215a96e39f57989c8912ae761286ac5a9584d04030ceb3368a357f017a", size = 57420, upload-time = "2026-03-09T13:15:48.199Z" },
    { url = "https://files.pythonhosted.org/packages/48/44/2b5b95b7aa39fb2d8d9d956e0f3d5d45aef2ae1d942d4c3ffac2f9cfed1a/kiwisolver-1.5.0-pp311-pypy311_pp73-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:be4a51a55833dc29ab5d7503e7bcb3b3af3402d266018137127450005cdfe737", size = 79892, upload-time = "2026-03-09T13:15:49.694Z" },
    { url = "https://files.pythonhosted.org/packages/52/7d/7157f9bba6b455cfb4632ed411e199fc8b8977642c2b12082e1bd9e6d173/kiwisolver-1.5.0-pp311-pypy311_pp73-manylinux_2_24_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:daae526907e262de627d8f70058a0f64acc9e2641c164c99c8f594b34a799a16", size = 77603, upload-time = "2026-03-09T13:15:50.945Z" },
    { url = "https://files.pythonhosted.org/packages/0a/dd/8050c947d435c8d4bc94e3252f4d8bb8a76cfb424f043a8680be637a57f1/kiwisolver-1.5.0-pp311-pypy311_pp73-win_amd64.whl", hash = "sha256:59cd8683f575d96df5bb48f6add94afc055012c29e28124fcae2b63661b9efb1", size = 73558, upload-time = "2026-03-09T13:15:52.112Z" },
]

[[package]]
name = "matplotlib"
version = "3.10.9"
source = { registry = "https://pypi.org/simple" }
dependencies = [
    { name = "contourpy" },
    { name = "cycler" },
    { name = "fonttools" },
    { name = "kiwisolver" },
    { name = "numpy" },
    { name = "packaging" },
    { name = "pillow" },
    { name = "pyparsing" },
    { name = "python-dateutil" },
]
sdist = { url = "https://files.pythonhosted.org/packages/63/1b/4be5be87d43d327a0cf4de1a56e86f7f84c89312452406cf122efe2839e6/matplotlib-3.10.9.tar.gz", hash = "sha256:fd66508e8c6877d98e586654b608a0456db8d7e8a546eb1e2600efd957302358", size = 34811233, upload-time = "2026-04-24T00:14:13.539Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/4c/8c/290f021104741fea63769c31494f5324c0cd249bf536a65a4350767b1f22/matplotlib-3.10.9-cp311-cp311-macosx_10_12_x86_64.whl", hash = "sha256:68cfdcede415f7c8f5577b03303dd94526cdb6d11036cecdc205e08733b2d2bb", size = 8306860, upload-time = "2026-04-24T00:12:01.207Z" },
    { url = "https://files.pythonhosted.org/packages/51/18/325cd32ece1120d1da51cc4e4294c6580190699490183fc2fe8cb6d61ec5/matplotlib-3.10.9-cp311-cp311-macosx_11_0_arm64.whl", hash = "sha256:dfca0129678bd56379db26c52b5d77ed7de314c047492fbdc763aa7501710cfb", size = 8199254, upload-time = "2026-04-24T00:12:04.239Z" },
    { url = "https://files.pythonhosted.org/packages/79/db/e28c1b83e3680740aa78925f5fb2ae4d16207207419ad75ea9fe604f8676/matplotlib-3.10.9-cp311-cp311-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:8e436d155fa8a3399dc62683f8f5d0e2e50d25d0144a73edd73f82eec8f4abfb", size = 8777092, upload-time = "2026-04-24T00:12:06.793Z" },
    { url = "https://files.pythonhosted.org/packages/55/fa/3ce7adfe9ba101748f465211660d9c6374c876b671bdb8c2bb6d347e8b94/matplotlib-3.10.9-cp311-cp311-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:56fc0bd271b00025c6edfdc7c2dcd247372c8e1544971d62e1dc7c17367e8bf9", size = 9595691, upload-time = "2026-04-24T00:12:09.706Z" },
    { url = "https://files.pythonhosted.org/packages/36/c4/6960a76686ed668f2c60f84e9799ba4c0d56abdb36b1577b60c1d061d1ec/matplotlib-3.10.9-cp311-cp311-musllinux_1_2_x86_64.whl", hash = "sha256:a5a6104ed666402ba5106d7f36e0e0cdca4e8d7fa4d39708ca88019e2835a2eb", size = 9659771, upload-time = "2026-04-24T00:12:12.766Z" },
    { url = "https://files.pythonhosted.org/packages/7e/0d/271aace3342157c64700c9ff4c59c7b392f3dbab393692e8db6fbe7ab96c/matplotlib-3.10.9-cp311-cp311-win_amd64.whl", hash = "sha256:d730e984eddf56974c3e72b6129c7ca462ac38dc624338f4b0b23eb23ecba00f", size = 8205112, upload-time = "2026-04-24T00:12:15.773Z" },
    { url = "https://files.pythonhosted.org/packages/e2/ee/cb57ad4754f3e7b9174ce6ce66d9205fb827067e48a9f58ac09d7e7d6b77/matplotlib-3.10.9-cp311-cp311-win_arm64.whl", hash = "sha256:51bf0ddbdc598e060d46c16b5590708f81a1624cefbaaf62f6a81bf9285b8c80", size = 8132310, upload-time = "2026-04-24T00:12:18.645Z" },
    { url = "https://files.pythonhosted.org/packages/35/c6/5581e26c72233ebb2a2a6fed2d24fb7c66b4700120b813f51b0555acf0b6/matplotlib-3.10.9-cp312-cp312-macosx_10_13_x86_64.whl", hash = "sha256:f0c3c28d9fbcc1fe7a03be236d73430cf6409c41fb2383a7ac52fe932b072cb1", size = 8319908, upload-time = "2026-04-24T00:12:21.323Z" },
    { url = "https://files.pythonhosted.org/packages/b7/18/4880dd762e40cd360c1bf06e890c5a97b997e91cb324602b1a19950ad5ce/matplotlib-3.10.9-cp312-cp312-macosx_11_0_arm64.whl", hash = "sha256:41cb28c2bd769aa3e98322c6ab09854cbcc52ab69d2759d681bba3e327b2b320", size = 8216016, upload-time = "2026-04-24T00:12:23.4Z" },
    { url = "https://files.pythonhosted.org/packages/32/91/d024616abdba99e83120e07a20658976f6a343646710760c4a51df126029/matplotlib-3.10.9-cp312-cp312-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:ae20801130378b82d647ff5047c07316295b68dc054ca6b3c13519d0ea624285", size = 8789336, upload-time = "2026-04-24T00:12:26.096Z" },
    { url = "https://files.pythonhosted.org/packages/5c/04/030a2f61ef2158f5e4c259487a92ac877732499fb33d871585d89e03c42d/matplotlib-3.10.9-cp312-cp312-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:6c63ebcd8b4b169eb2f5c200552ae6b8be8999a005b6b507ed76fb8d7d674fe2", size = 9604602, upload-time = "2026-04-24T00:12:29.052Z" },
    { url = "https://files.pythonhosted.org/packages/fc/c2/541e4d09d87bb6b5830fc28b4c887a9a8cf4e1c6cee698a8c05552ae2003/matplotlib-3.10.9-cp312-cp312-musllinux_1_2_x86_64.whl", hash = "sha256:d75d11c949914165976c621b2324f9ef162af7ebf4b057ddf95dd1dba7e5edcf", size = 9670966, upload-time = "2026-04-24T00:12:32.131Z" },
    { url = "https://files.pythonhosted.org/packages/04/a1/4571fc46e7702de8d0c2dc54ad1b2f8e29328dea3ee90831181f7353d93c/matplotlib-3.10.9-cp312-cp312-win_amd64.whl", hash = "sha256:d091f9d758b34aaaaa6331d13574bf01891d903b3dec59bfff458ef7551de5d6", size = 8217462, upload-time = "2026-04-24T00:12:35.226Z" },
    { url = "https://files.pythonhosted.org/packages/4b/d0/2269edb12aa30c13c8bcc9382892e39943ce1d28aab4ec296e0381798e81/matplotlib-3.10.9-cp312-cp312-win_arm64.whl", hash = "sha256:10cc5ce06d10231c36f40e875f3c7e8050362a4ee8f0ee5d29a6b3277d57bb42", size = 8136688, upload-time = "2026-04-24T00:12:37.442Z" },
    { url = "https://files.pythonhosted.org/packages/aa/d3/8d4f6afbecb49fc04e060a57c0fce39ea51cc163a6bd87303ccd698e4fa6/matplotlib-3.10.9-cp313-cp313-macosx_10_13_x86_64.whl", hash = "sha256:b580440f1ff81a0e34122051a3dfabb7e4b7f9e380629929bde0eff9af72165f", size = 8320331, upload-time = "2026-04-24T00:12:39.688Z" },
    { url = "https://files.pythonhosted.org/packages/63/d9/9e14bc7564bf92d5ffa801ae5fac819ce74b925dfb55e3ebde61a3bbad3e/matplotlib-3.10.9-cp313-cp313-macosx_11_0_arm64.whl", hash = "sha256:b1b745c489cd1a77a0dc1120a05dc87af9798faebc913601feb8c73d89bf2d1e", size = 8216461, upload-time = "2026-04-24T00:12:42.494Z" },
    { url = "https://files.pythonhosted.org/packages/8a/17/4402d0d14ccf1dfc70932600b68097fbbf9c898a4871d2cbbe79c7801a32/matplotlib-3.10.9-cp313-cp313-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:8f3bcac1ca5ed000a6f4337d47ba67dfddf37ed6a46c15fd7f014997f7bf865f", size = 8790091, upload-time = "2026-04-24T00:12:44.789Z" },
    { url = "https://files.pythonhosted.org/packages/3e/0b/322aeec06dd9b91411f92028b37d447342770a24392aa4813e317064dad5/matplotlib-3.10.9-cp313-cp313-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:7a8d66a55def891c33147ba3ba9bfcabf0b526a43764c818acbb4525e5ed0838", size = 9605027, upload-time = "2026-04-24T00:12:47.583Z" },
    { url = "https://files.pythonhosted.org/packages/74/88/5f13482f55e7b00bcfc09838b093c2456e1379978d2a146844aae05350ad/matplotlib-3.10.9-cp313-cp313-musllinux_1_2_x86_64.whl", hash = "sha256:d843374407c4017a6403b59c6c81606773d136f3259d5b6da3131bc814542cc2", size = 9671269, upload-time = "2026-04-24T00:12:50.878Z" },
    { url = "https://files.pythonhosted.org/packages/c5/e0/0840fd2f93da988ec660b8ad1984abe9f25d2aed22a5e394ff1c68c88307/matplotlib-3.10.9-cp313-cp313-win_amd64.whl", hash = "sha256:f4399f64b3e94cd500195490972ae1ee81170df1636fa15364d157d5bdd7b921", size = 8217588, upload-time = "2026-04-24T00:12:53.784Z" },
    { url = "https://files.pythonhosted.org/packages/47/b9/d706d06dd605c49b9f83a2aed8c13e3e5db70697d7a80b7e3d7915de6b17/matplotlib-3.10.9-cp313-cp313-win_arm64.whl", hash = "sha256:ba7b3b8ef09eab7df0e86e9ae086faa433efbfbdb46afcb3aa16aabf779469a8", size = 8136913, upload-time = "2026-04-24T00:12:56.501Z" },
    { url = "https://files.pythonhosted.org/packages/9b/45/6e32d96978264c8ca8c4b1010adb955a1a49cfaf314e212bbc8908f04a61/matplotlib-3.10.9-cp313-cp313t-macosx_10_13_x86_64.whl", hash = "sha256:09218df8a93712bd6ea133e83a153c755448cf7868316c531cffcc43f69d1cc9", size = 8368019, upload-time = "2026-04-24T00:12:58.896Z" },
    { url = "https://files.pythonhosted.org/packages/86/0a/c8e3d3bba245f0f7fc424937f8ff7ef77291a36af3edb97ccd78aa93d84f/matplotlib-3.10.9-cp313-cp313t-macosx_11_0_arm64.whl", hash = "sha256:82368699727bfb7b0182e1aa13082e3c08e092fa1a25d3e1fd92405bff96f6d4", size = 8264645, upload-time = "2026-04-24T00:13:01.406Z" },
    { url = "https://files.pythonhosted.org/packages/3d/aa/5bf5a14fe4fed73a4209a155606f8096ff797aad89c6c35179026571133e/matplotlib-3.10.9-cp313-cp313t-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:3225f4e1edcb8c86c884ddf79ebe20ecd0a67d30188f279897554ccd8fded4dc", size = 8802194, upload-time = "2026-04-24T00:13:03.702Z" },
    { url = "https://files.pythonhosted.org/packages/dd/5e/b4be852d6bba6fd15893fadf91ff26ae49cb91aac789e95dde9d342e664f/matplotlib-3.10.9-cp313-cp313t-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:de2445a0c6690d21b7eb6ce071cebad6d40a2e9bdf10d039074a96ba19797b99", size = 9622684, upload-time = "2026-04-24T00:13:06.647Z" },
    { url = "https://files.pythonhosted.org/packages/4c/3d/ed428c971139112ef730f62770654d609467346d09d4b62617e1afd68a5a/matplotlib-3.10.9-cp313-cp313t-musllinux_1_2_x86_64.whl", hash = "sha256:b2b9516251cb89ff618d757daec0e2ed1bf21248013844a853d87ef85ab3081d", size = 9680790, upload-time = "2026-04-24T00:13:10.009Z" },
    { url = "https://files.pythonhosted.org/packages/e7/09/052e884aaf2b985c63cb79f715f1d5b6a3eaa7de78f6a52b9dbc077d5b53/matplotlib-3.10.9-cp313-cp313t-win_amd64.whl", hash = "sha256:e9fae004b941b23ff2edcf1567a857ed77bafc8086ffa258190462328434faf8", size = 8287571, upload-time = "2026-04-24T00:13:13.087Z" },
    { url = "https://files.pythonhosted.org/packages/f4/38/ae27288e788c35a4250491422f3db7750366fc8c97d6f36fbdecfc1f5518/matplotlib-3.10.9-cp313-cp313t-win_arm64.whl", hash = "sha256:6b63d9c7c769b88ab81e10dc86e4e0607cf56817b9f9e6cf24b2a5f1693b8e38", size = 8188292, upload-time = "2026-04-24T00:13:15.546Z" },
    { url = "https://files.pythonhosted.org/packages/63/e2/9f66ca6a651a52abfe0d4964ce01439ed34f3f1e119de10ff3a07f403043/matplotlib-3.10.9-pp311-pypy311_pp73-macosx_10_15_x86_64.whl", hash = "sha256:42fb814efabe95c06c1994d8ab5a8385f43a249e23badd3ba931d4308e5bca20", size = 8304420, upload-time = "2026-04-24T00:14:04.57Z" },
    { url = "https://files.pythonhosted.org/packages/e8/e8/467c03568218792906aa87b5e7bb379b605e056ed0c74fe00c051786d925/matplotlib-3.10.9-pp311-pypy311_pp73-macosx_11_0_arm64.whl", hash = "sha256:f76e640a5268850bfda54b5131b1b1941cc685e42c5fa98ed9f2d64038308cba", size = 8197981, upload-time = "2026-04-24T00:14:07.233Z" },
    { url = "https://files.pythonhosted.org/packages/6f/87/afead29192170917537934c6aff4b008c805fff7b1ccea0c79120d96beda/matplotlib-3.10.9-pp311-pypy311_pp73-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:3fc0364dfbe1d07f6d15c5ebd0c5bf89e126916e5a8667dd4a7a6e84c36653d4", size = 8774002, upload-time = "2026-04-24T00:14:09.816Z" },
]

[[package]]
name = "mpmath"
version = "1.3.0"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/e0/47/dd32fa426cc72114383ac549964eecb20ecfd886d1e5ccf5340b55b02f57/mpmath-1.3.0.tar.gz", hash = "sha256:7a28eb2a9774d00c7bc92411c19a89209d5da7c4c9a9e227be8330a23a25b91f", size = 508106, upload-time = "2023-03-07T16:47:11.061Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/43/e3/7d92a15f894aa0c9c4b49b8ee9ac9850d6e63b03c9c32c0367a13ae62209/mpmath-1.3.0-py3-none-any.whl", hash = "sha256:a0b2b9fe80bbcd81a6647ff13108738cfb482d481d826cc0e02f5b35e5c88d2c", size = 536198, upload-time = "2023-03-07T16:47:09.197Z" },
]

[[package]]
name = "numpy"
version = "2.4.4"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/d7/9f/b8cef5bffa569759033adda9481211426f12f53299629b410340795c2514/numpy-2.4.4.tar.gz", hash = "sha256:2d390634c5182175533585cc89f3608a4682ccb173cc9bb940b2881c8d6f8fa0", size = 20731587, upload-time = "2026-03-29T13:22:01.298Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/ef/c6/4218570d8c8ecc9704b5157a3348e486e84ef4be0ed3e38218ab473c83d2/numpy-2.4.4-cp311-cp311-macosx_10_9_x86_64.whl", hash = "sha256:f983334aea213c99992053ede6168500e5f086ce74fbc4acc3f2b00f5762e9db", size = 16976799, upload-time = "2026-03-29T13:18:15.438Z" },
    { url = "https://files.pythonhosted.org/packages/dd/92/b4d922c4a5f5dab9ed44e6153908a5c665b71acf183a83b93b690996e39b/numpy-2.4.4-cp311-cp311-macosx_11_0_arm64.whl", hash = "sha256:72944b19f2324114e9dc86a159787333b77874143efcf89a5167ef83cfee8af0", size = 14971552, upload-time = "2026-03-29T13:18:18.606Z" },
    { url = "https://files.pythonhosted.org/packages/8a/dc/df98c095978fa6ee7b9a9387d1d58cbb3d232d0e69ad169a4ce784bde4fd/numpy-2.4.4-cp311-cp311-macosx_14_0_arm64.whl", hash = "sha256:86b6f55f5a352b48d7fbfd2dbc3d5b780b2d79f4d3c121f33eb6efb22e9a2015", size = 5476566, upload-time = "2026-03-29T13:18:21.532Z" },
    { url = "https://files.pythonhosted.org/packages/28/34/b3fdcec6e725409223dd27356bdf5a3c2cc2282e428218ecc9cb7acc9763/numpy-2.4.4-cp311-cp311-macosx_14_0_x86_64.whl", hash = "sha256:ba1f4fc670ed79f876f70082eff4f9583c15fb9a4b89d6188412de4d18ae2f40", size = 6806482, upload-time = "2026-03-29T13:18:23.634Z" },
    { url = "https://files.pythonhosted.org/packages/68/62/63417c13aa35d57bee1337c67446761dc25ea6543130cf868eace6e8157b/numpy-2.4.4-cp311-cp311-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:8a87ec22c87be071b6bdbd27920b129b94f2fc964358ce38f3822635a3e2e03d", size = 15973376, upload-time = "2026-03-29T13:18:26.677Z" },
    { url = "https://files.pythonhosted.org/packages/cf/c5/9fcb7e0e69cef59cf10c746b84f7d58b08bc66a6b7d459783c5a4f6101a6/numpy-2.4.4-cp311-cp311-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:df3775294accfdd75f32c74ae39fcba920c9a378a2fc18a12b6820aa8c1fb502", size = 16925137, upload-time = "2026-03-29T13:18:30.14Z" },
    { url = "https://files.pythonhosted.org/packages/7e/43/80020edacb3f84b9efdd1591120a4296462c23fd8db0dde1666f6ef66f13/numpy-2.4.4-cp311-cp311-musllinux_1_2_aarch64.whl", hash = "sha256:0d4e437e295f18ec29bc79daf55e8a47a9113df44d66f702f02a293d93a2d6dd", size = 17329414, upload-time = "2026-03-29T13:18:33.733Z" },
    { url = "https://files.pythonhosted.org/packages/fd/06/af0658593b18a5f73532d377188b964f239eb0894e664a6c12f484472f97/numpy-2.4.4-cp311-cp311-musllinux_1_2_x86_64.whl", hash = "sha256:6aa3236c78803afbcb255045fbef97a9e25a1f6c9888357d205ddc42f4d6eba5", size = 18658397, upload-time = "2026-03-29T13:18:37.511Z" },
    { url = "https://files.pythonhosted.org/packages/e6/ce/13a09ed65f5d0ce5c7dd0669250374c6e379910f97af2c08c57b0608eee4/numpy-2.4.4-cp311-cp311-win32.whl", hash = "sha256:30caa73029a225b2d40d9fae193e008e24b2026b7ee1a867b7ee8d96ca1a448e", size = 6239499, upload-time = "2026-03-29T13:18:40.372Z" },
    { url = "https://files.pythonhosted.org/packages/bd/63/05d193dbb4b5eec1eca73822d80da98b511f8328ad4ae3ca4caf0f4db91d/numpy-2.4.4-cp311-cp311-win_amd64.whl", hash = "sha256:6bbe4eb67390b0a0265a2c25458f6b90a409d5d069f1041e6aff1e27e3d9a79e", size = 12614257, upload-time = "2026-03-29T13:18:42.95Z" },
    { url = "https://files.pythonhosted.org/packages/87/c5/8168052f080c26fa984c413305012be54741c9d0d74abd7fbeeccae3889f/numpy-2.4.4-cp311-cp311-win_arm64.whl", hash = "sha256:fcfe2045fd2e8f3cb0ce9d4ba6dba6333b8fa05bb8a4939c908cd43322d14c7e", size = 10486775, upload-time = "2026-03-29T13:18:45.835Z" },
    { url = "https://files.pythonhosted.org/packages/28/05/32396bec30fb2263770ee910142f49c1476d08e8ad41abf8403806b520ce/numpy-2.4.4-cp312-cp312-macosx_10_13_x86_64.whl", hash = "sha256:15716cfef24d3a9762e3acdf87e27f58dc823d1348f765bbea6bef8c639bfa1b", size = 16689272, upload-time = "2026-03-29T13:18:49.223Z" },
    { url = "https://files.pythonhosted.org/packages/c5/f3/a983d28637bfcd763a9c7aafdb6d5c0ebf3d487d1e1459ffdb57e2f01117/numpy-2.4.4-cp312-cp312-macosx_11_0_arm64.whl", hash = "sha256:23cbfd4c17357c81021f21540da84ee282b9c8fba38a03b7b9d09ba6b951421e", size = 14699573, upload-time = "2026-03-29T13:18:52.629Z" },
    { url = "https://files.pythonhosted.org/packages/9b/fd/e5ecca1e78c05106d98028114f5c00d3eddb41207686b2b7de3e477b0e22/numpy-2.4.4-cp312-cp312-macosx_14_0_arm64.whl", hash = "sha256:8b3b60bb7cba2c8c81837661c488637eee696f59a877788a396d33150c35d842", size = 5204782, upload-time = "2026-03-29T13:18:55.579Z" },
    { url = "https://files.pythonhosted.org/packages/de/2f/702a4594413c1a8632092beae8aba00f1d67947389369b3777aed783fdca/numpy-2.4.4-cp312-cp312-macosx_14_0_x86_64.whl", hash = "sha256:e4a010c27ff6f210ff4c6ef34394cd61470d01014439b192ec22552ee867f2a8", size = 6552038, upload-time = "2026-03-29T13:18:57.769Z" },
    { url = "https://files.pythonhosted.org/packages/7f/37/eed308a8f56cba4d1fdf467a4fc67ef4ff4bf1c888f5fc980481890104b1/numpy-2.4.4-cp312-cp312-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:f9e75681b59ddaa5e659898085ae0eaea229d054f2ac0c7e563a62205a700121", size = 15670666, upload-time = "2026-03-29T13:19:00.341Z" },
    { url = "https://files.pythonhosted.org/packages/0a/0d/0e3ecece05b7a7e87ab9fb587855548da437a061326fff64a223b6dcb78a/numpy-2.4.4-cp312-cp312-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:81f4a14bee47aec54f883e0cad2d73986640c1590eb9bfaaba7ad17394481e6e", size = 16645480, upload-time = "2026-03-29T13:19:03.63Z" },
    { url = "https://files.pythonhosted.org/packages/34/49/f2312c154b82a286758ee2f1743336d50651f8b5195db18cdb63675ff649/numpy-2.4.4-cp312-cp312-musllinux_1_2_aarch64.whl", hash = "sha256:62d6b0f03b694173f9fcb1fb317f7222fd0b0b103e784c6549f5e53a27718c44", size = 17020036, upload-time = "2026-03-29T13:19:07.428Z" },
    { url = "https://files.pythonhosted.org/packages/7b/e9/736d17bd77f1b0ec4f9901aaec129c00d59f5d84d5e79bba540ef12c2330/numpy-2.4.4-cp312-cp312-musllinux_1_2_x86_64.whl", hash = "sha256:fbc356aae7adf9e6336d336b9c8111d390a05df88f1805573ebb0807bd06fd1d", size = 18368643, upload-time = "2026-03-29T13:19:10.775Z" },
    { url = "https://files.pythonhosted.org/packages/63/f6/d417977c5f519b17c8a5c3bc9e8304b0908b0e21136fe43bf628a1343914/numpy-2.4.4-cp312-cp312-win32.whl", hash = "sha256:0d35aea54ad1d420c812bfa0385c71cd7cc5bcf7c65fed95fc2cd02fe8c79827", size = 5961117, upload-time = "2026-03-29T13:19:13.464Z" },
    { url = "https://files.pythonhosted.org/packages/2d/5b/e1deebf88ff431b01b7406ca3583ab2bbb90972bbe1c568732e49c844f7e/numpy-2.4.4-cp312-cp312-win_amd64.whl", hash = "sha256:b5f0362dc928a6ecd9db58868fca5e48485205e3855957bdedea308f8672ea4a", size = 12320584, upload-time = "2026-03-29T13:19:16.155Z" },
    { url = "https://files.pythonhosted.org/packages/58/89/e4e856ac82a68c3ed64486a544977d0e7bdd18b8da75b78a577ca31c4395/numpy-2.4.4-cp312-cp312-win_arm64.whl", hash = "sha256:846300f379b5b12cc769334464656bc882e0735d27d9726568bc932fdc49d5ec", size = 10221450, upload-time = "2026-03-29T13:19:18.994Z" },
    { url = "https://files.pythonhosted.org/packages/14/1d/d0a583ce4fefcc3308806a749a536c201ed6b5ad6e1322e227ee4848979d/numpy-2.4.4-cp313-cp313-macosx_10_13_x86_64.whl", hash = "sha256:08f2e31ed5e6f04b118e49821397f12767934cfdd12a1ce86a058f91e004ee50", size = 16684933, upload-time = "2026-03-29T13:19:22.47Z" },
    { url = "https://files.pythonhosted.org/packages/c1/62/2b7a48fbb745d344742c0277f01286dead15f3f68e4f359fbfcf7b48f70f/numpy-2.4.4-cp313-cp313-macosx_11_0_arm64.whl", hash = "sha256:e823b8b6edc81e747526f70f71a9c0a07ac4e7ad13020aa736bb7c9d67196115", size = 14694532, upload-time = "2026-03-29T13:19:25.581Z" },
    { url = "https://files.pythonhosted.org/packages/e5/87/499737bfba066b4a3bebff24a8f1c5b2dee410b209bc6668c9be692580f0/numpy-2.4.4-cp313-cp313-macosx_14_0_arm64.whl", hash = "sha256:4a19d9dba1a76618dd86b164d608566f393f8ec6ac7c44f0cc879011c45e65af", size = 5199661, upload-time = "2026-03-29T13:19:28.31Z" },
    { url = "https://files.pythonhosted.org/packages/cd/da/464d551604320d1491bc345efed99b4b7034143a85787aab78d5691d5a0e/numpy-2.4.4-cp313-cp313-macosx_14_0_x86_64.whl", hash = "sha256:d2a8490669bfe99a233298348acc2d824d496dee0e66e31b66a6022c2ad74a5c", size = 6547539, upload-time = "2026-03-29T13:19:30.97Z" },
    { url = "https://files.pythonhosted.org/packages/7d/90/8d23e3b0dafd024bf31bdec225b3bb5c2dbfa6912f8a53b8659f21216cbf/numpy-2.4.4-cp313-cp313-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:45dbed2ab436a9e826e302fcdcbe9133f9b0006e5af7168afb8963a6520da103", size = 15668806, upload-time = "2026-03-29T13:19:33.887Z" },
    { url = "https://files.pythonhosted.org/packages/d1/73/a9d864e42a01896bb5974475438f16086be9ba1f0d19d0bb7a07427c4a8b/numpy-2.4.4-cp313-cp313-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:c901b15172510173f5cb310eae652908340f8dede90fff9e3bf6c0d8dfd92f83", size = 16632682, upload-time = "2026-03-29T13:19:37.336Z" },
    { url = "https://files.pythonhosted.org/packages/34/fb/14570d65c3bde4e202a031210475ae9cde9b7686a2e7dc97ee67d2833b35/numpy-2.4.4-cp313-cp313-musllinux_1_2_aarch64.whl", hash = "sha256:99d838547ace2c4aace6c4f76e879ddfe02bb58a80c1549928477862b7a6d6ed", size = 17019810, upload-time = "2026-03-29T13:19:40.963Z" },
    { url = "https://files.pythonhosted.org/packages/8a/77/2ba9d87081fd41f6d640c83f26fb7351e536b7ce6dd9061b6af5904e8e46/numpy-2.4.4-cp313-cp313-musllinux_1_2_x86_64.whl", hash = "sha256:0aec54fd785890ecca25a6003fd9a5aed47ad607bbac5cd64f836ad8666f4959", size = 18357394, upload-time = "2026-03-29T13:19:44.859Z" },
    { url = "https://files.pythonhosted.org/packages/a2/23/52666c9a41708b0853fa3b1a12c90da38c507a3074883823126d4e9d5b30/numpy-2.4.4-cp313-cp313-win32.whl", hash = "sha256:07077278157d02f65c43b1b26a3886bce886f95d20aabd11f87932750dfb14ed", size = 5959556, upload-time = "2026-03-29T13:19:47.661Z" },
    { url = "https://files.pythonhosted.org/packages/57/fb/48649b4971cde70d817cf97a2a2fdc0b4d8308569f1dd2f2611959d2e0cf/numpy-2.4.4-cp313-cp313-win_amd64.whl", hash = "sha256:5c70f1cc1c4efbe316a572e2d8b9b9cc44e89b95f79ca3331553fbb63716e2bf", size = 12317311, upload-time = "2026-03-29T13:19:50.67Z" },
    { url = "https://files.pythonhosted.org/packages/ba/d8/11490cddd564eb4de97b4579ef6bfe6a736cc07e94c1598590ae25415e01/numpy-2.4.4-cp313-cp313-win_arm64.whl", hash = "sha256:ef4059d6e5152fa1a39f888e344c73fdc926e1b2dd58c771d67b0acfbf2aa67d", size = 10222060, upload-time = "2026-03-29T13:19:54.229Z" },
    { url = "https://files.pythonhosted.org/packages/99/5d/dab4339177a905aad3e2221c915b35202f1ec30d750dd2e5e9d9a72b804b/numpy-2.4.4-cp313-cp313t-macosx_11_0_arm64.whl", hash = "sha256:4bbc7f303d125971f60ec0aaad5e12c62d0d2c925f0ab1273debd0e4ba37aba5", size = 14822302, upload-time = "2026-03-29T13:19:57.585Z" },
    { url = "https://files.pythonhosted.org/packages/eb/e4/0564a65e7d3d97562ed6f9b0fd0fb0a6f559ee444092f105938b50043876/numpy-2.4.4-cp313-cp313t-macosx_14_0_arm64.whl", hash = "sha256:4d6d57903571f86180eb98f8f0c839fa9ebbfb031356d87f1361be91e433f5b7", size = 5327407, upload-time = "2026-03-29T13:20:00.601Z" },
    { url = "https://files.pythonhosted.org/packages/29/8d/35a3a6ce5ad371afa58b4700f1c820f8f279948cca32524e0a695b0ded83/numpy-2.4.4-cp313-cp313t-macosx_14_0_x86_64.whl", hash = "sha256:4636de7fd195197b7535f231b5de9e4b36d2c440b6e566d2e4e4746e6af0ca93", size = 6647631, upload-time = "2026-03-29T13:20:02.855Z" },
    { url = "https://files.pythonhosted.org/packages/f4/da/477731acbd5a58a946c736edfdabb2ac5b34c3d08d1ba1a7b437fa0884df/numpy-2.4.4-cp313-cp313t-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:ad2e2ef14e0b04e544ea2fa0a36463f847f113d314aa02e5b402fdf910ef309e", size = 15727691, upload-time = "2026-03-29T13:20:06.004Z" },
    { url = "https://files.pythonhosted.org/packages/e6/db/338535d9b152beabeb511579598418ba0212ce77cf9718edd70262cc4370/numpy-2.4.4-cp313-cp313t-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:5a285b3b96f951841799528cd1f4f01cd70e7e0204b4abebac9463eecfcf2a40", size = 16681241, upload-time = "2026-03-29T13:20:09.417Z" },
    { url = "https://files.pythonhosted.org/packages/e2/a9/ad248e8f58beb7a0219b413c9c7d8151c5d285f7f946c3e26695bdbbe2df/numpy-2.4.4-cp313-cp313t-musllinux_1_2_aarch64.whl", hash = "sha256:f8474c4241bc18b750be2abea9d7a9ec84f46ef861dbacf86a4f6e043401f79e", size = 17085767, upload-time = "2026-03-29T13:20:13.126Z" },
    { url = "https://files.pythonhosted.org/packages/b5/1a/3b88ccd3694681356f70da841630e4725a7264d6a885c8d442a697e1146b/numpy-2.4.4-cp313-cp313t-musllinux_1_2_x86_64.whl", hash = "sha256:4e874c976154687c1f71715b034739b45c7711bec81db01914770373d125e392", size = 18403169, upload-time = "2026-03-29T13:20:17.096Z" },
    { url = "https://files.pythonhosted.org/packages/c2/c9/fcfd5d0639222c6eac7f304829b04892ef51c96a75d479214d77e3ce6e33/numpy-2.4.4-cp313-cp313t-win32.whl", hash = "sha256:9c585a1790d5436a5374bac930dad6ed244c046ed91b2b2a3634eb2971d21008", size = 6083477, upload-time = "2026-03-29T13:20:20.195Z" },
    { url = "https://files.pythonhosted.org/packages/d5/e3/3938a61d1c538aaec8ed6fd6323f57b0c2d2d2219512434c5c878db76553/numpy-2.4.4-cp313-cp313t-win_amd64.whl", hash = "sha256:93e15038125dc1e5345d9b5b68aa7f996ec33b98118d18c6ca0d0b7d6198b7e8", size = 12457487, upload-time = "2026-03-29T13:20:22.946Z" },
    { url = "https://files.pythonhosted.org/packages/97/6a/7e345032cc60501721ef94e0e30b60f6b0bd601f9174ebd36389a2b86d40/numpy-2.4.4-cp313-cp313t-win_arm64.whl", hash = "sha256:0dfd3f9d3adbe2920b68b5cd3d51444e13a10792ec7154cd0a2f6e74d4ab3233", size = 10292002, upload-time = "2026-03-29T13:20:25.909Z" },
    { url = "https://files.pythonhosted.org/packages/6b/33/8fae8f964a4f63ed528264ddf25d2b683d0b663e3cba26961eb838a7c1bd/numpy-2.4.4-pp311-pypy311_pp73-macosx_10_15_x86_64.whl", hash = "sha256:58c8b5929fcb8287cbd6f0a3fae19c6e03a5c48402ae792962ac465224a629a4", size = 16854491, upload-time = "2026-03-29T13:21:38.03Z" },
    { url = "https://files.pythonhosted.org/packages/bc/d0/1aabee441380b981cf8cdda3ae7a46aa827d1b5a8cce84d14598bc94d6d9/numpy-2.4.4-pp311-pypy311_pp73-macosx_11_0_arm64.whl", hash = "sha256:eea7ac5d2dce4189771cedb559c738a71512768210dc4e4753b107a2048b3d0e", size = 14895830, upload-time = "2026-03-29T13:21:41.509Z" },
    { url = "https://files.pythonhosted.org/packages/a5/b8/aafb0d1065416894fccf4df6b49ef22b8db045187949545bced89c034b8e/numpy-2.4.4-pp311-pypy311_pp73-macosx_14_0_arm64.whl", hash = "sha256:51fc224f7ca4d92656d5a5eb315f12eb5fe2c97a66249aa7b5f562528a3be38c", size = 5400927, upload-time = "2026-03-29T13:21:44.747Z" },
    { url = "https://files.pythonhosted.org/packages/d6/77/063baa20b08b431038c7f9ff5435540c7b7265c78cf56012a483019ca72d/numpy-2.4.4-pp311-pypy311_pp73-macosx_14_0_x86_64.whl", hash = "sha256:28a650663f7314afc3e6ec620f44f333c386aad9f6fc472030865dc0ebb26ee3", size = 6715557, upload-time = "2026-03-29T13:21:47.406Z" },
    { url = "https://files.pythonhosted.org/packages/c7/a8/379542d45a14f149444c5c4c4e7714707239ce9cc1de8c2803958889da14/numpy-2.4.4-pp311-pypy311_pp73-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:19710a9ca9992d7174e9c52f643d4272dcd1558c5f7af7f6f8190f633bd651a7", size = 15804253, upload-time = "2026-03-29T13:21:50.753Z" },
    { url = "https://files.pythonhosted.org/packages/a2/c8/f0a45426d6d21e7ea3310a15cf90c43a14d9232c31a837702dba437f3373/numpy-2.4.4-pp311-pypy311_pp73-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:9b2aec6af35c113b05695ebb5749a787acd63cafc83086a05771d1e1cd1e555f", size = 16753552, upload-time = "2026-03-29T13:21:54.344Z" },
    { url = "https://files.pythonhosted.org/packages/04/74/f4c001f4714c3ad9ce037e18cf2b9c64871a84951eaa0baf683a9ca9301c/numpy-2.4.4-pp311-pypy311_pp73-win_amd64.whl", hash = "sha256:f2cf083b324a467e1ab358c105f6cad5ea950f50524668a80c486ff1db24e119", size = 12509075, upload-time = "2026-03-29T13:21:57.644Z" },
]

[[package]]
name = "packaging"
version = "26.2"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/d7/f1/e7a6dd94a8d4a5626c03e4e99c87f241ba9e350cd9e6d75123f992427270/packaging-26.2.tar.gz", hash = "sha256:ff452ff5a3e828ce110190feff1178bb1f2ea2281fa2075aadb987c2fb221661", size = 228134, upload-time = "2026-04-24T20:15:23.917Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/df/b2/87e62e8c3e2f4b32e5fe99e0b86d576da1312593b39f47d8ceef365e95ed/packaging-26.2-py3-none-any.whl", hash = "sha256:5fc45236b9446107ff2415ce77c807cee2862cb6fac22b8a73826d0693b0980e", size = 100195, upload-time = "2026-04-24T20:15:22.081Z" },
]

[[package]]
name = "pillow"
version = "12.2.0"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/8c/21/c2bcdd5906101a30244eaffc1b6e6ce71a31bd0742a01eb89e660ebfac2d/pillow-12.2.0.tar.gz", hash = "sha256:a830b1a40919539d07806aa58e1b114df53ddd43213d9c8b75847eee6c0182b5", size = 46987819, upload-time = "2026-04-01T14:46:17.687Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/68/e1/748f5663efe6edcfc4e74b2b93edfb9b8b99b67f21a854c3ae416500a2d9/pillow-12.2.0-cp311-cp311-macosx_10_10_x86_64.whl", hash = "sha256:8be29e59487a79f173507c30ddf57e733a357f67881430449bb32614075a40ab", size = 5354347, upload-time = "2026-04-01T14:42:44.255Z" },
    { url = "https://files.pythonhosted.org/packages/47/a1/d5ff69e747374c33a3b53b9f98cca7889fce1fd03d79cdc4e1bccc6c5a87/pillow-12.2.0-cp311-cp311-macosx_11_0_arm64.whl", hash = "sha256:71cde9a1e1551df7d34a25462fc60325e8a11a82cc2e2f54578e5e9a1e153d65", size = 4695873, upload-time = "2026-04-01T14:42:46.452Z" },
    { url = "https://files.pythonhosted.org/packages/df/21/e3fbdf54408a973c7f7f89a23b2cb97a7ef30c61ab4142af31eee6aebc88/pillow-12.2.0-cp311-cp311-manylinux2014_aarch64.manylinux_2_17_aarch64.whl", hash = "sha256:f490f9368b6fc026f021db16d7ec2fbf7d89e2edb42e8ec09d2c60505f5729c7", size = 6280168, upload-time = "2026-04-01T14:42:49.228Z" },
    { url = "https://files.pythonhosted.org/packages/d3/f1/00b7278c7dd52b17ad4329153748f87b6756ec195ff786c2bdf12518337d/pillow-12.2.0-cp311-cp311-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:8bd7903a5f2a4545f6fd5935c90058b89d30045568985a71c79f5fd6edf9b91e", size = 8088188, upload-time = "2026-04-01T14:42:51.735Z" },
    { url = "https://files.pythonhosted.org/packages/ad/cf/220a5994ef1b10e70e85748b75649d77d506499352be135a4989c957b701/pillow-12.2.0-cp311-cp311-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:3997232e10d2920a68d25191392e3a4487d8183039e1c74c2297f00ed1c50705", size = 6394401, upload-time = "2026-04-01T14:42:54.343Z" },
    { url = "https://files.pythonhosted.org/packages/e9/bd/e51a61b1054f09437acfbc2ff9106c30d1eb76bc1453d428399946781253/pillow-12.2.0-cp311-cp311-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:e74473c875d78b8e9d5da2a70f7099549f9eb37ded4e2f6a463e60125bccd176", size = 7079655, upload-time = "2026-04-01T14:42:56.954Z" },
    { url = "https://files.pythonhosted.org/packages/6b/3d/45132c57d5fb4b5744567c3817026480ac7fc3ce5d4c47902bc0e7f6f853/pillow-12.2.0-cp311-cp311-musllinux_1_2_aarch64.whl", hash = "sha256:56a3f9c60a13133a98ecff6197af34d7824de9b7b38c3654861a725c970c197b", size = 6503105, upload-time = "2026-04-01T14:42:59.847Z" },
    { url = "https://files.pythonhosted.org/packages/7d/2e/9df2fc1e82097b1df3dce58dc43286aa01068e918c07574711fcc53e6fb4/pillow-12.2.0-cp311-cp311-musllinux_1_2_x86_64.whl", hash = "sha256:90e6f81de50ad6b534cab6e5aef77ff6e37722b2f5d908686f4a5c9eba17a909", size = 7203402, upload-time = "2026-04-01T14:43:02.664Z" },
    { url = "https://files.pythonhosted.org/packages/bd/2e/2941e42858ebb67e50ae741473de81c2984e6eff7b397017623c676e2e8d/pillow-12.2.0-cp311-cp311-win32.whl", hash = "sha256:8c984051042858021a54926eb597d6ee3012393ce9c181814115df4c60b9a808", size = 6378149, upload-time = "2026-04-01T14:43:05.274Z" },
    { url = "https://files.pythonhosted.org/packages/69/42/836b6f3cd7f3e5fa10a1f1a5420447c17966044c8fbf589cc0452d5502db/pillow-12.2.0-cp311-cp311-win_amd64.whl", hash = "sha256:6e6b2a0c538fc200b38ff9eb6628228b77908c319a005815f2dde585a0664b60", size = 7082626, upload-time = "2026-04-01T14:43:08.557Z" },
    { url = "https://files.pythonhosted.org/packages/c2/88/549194b5d6f1f494b485e493edc6693c0a16f4ada488e5bd974ed1f42fad/pillow-12.2.0-cp311-cp311-win_arm64.whl", hash = "sha256:9a8a34cc89c67a65ea7437ce257cea81a9dad65b29805f3ecee8c8fe8ff25ffe", size = 2463531, upload-time = "2026-04-01T14:43:10.743Z" },
    { url = "https://files.pythonhosted.org/packages/58/be/7482c8a5ebebbc6470b3eb791812fff7d5e0216c2be3827b30b8bb6603ed/pillow-12.2.0-cp312-cp312-macosx_10_13_x86_64.whl", hash = "sha256:2d192a155bbcec180f8564f693e6fd9bccff5a7af9b32e2e4bf8c9c69dbad6b5", size = 5308279, upload-time = "2026-04-01T14:43:13.246Z" },
    { url = "https://files.pythonhosted.org/packages/d8/95/0a351b9289c2b5cbde0bacd4a83ebc44023e835490a727b2a3bd60ddc0f4/pillow-12.2.0-cp312-cp312-macosx_11_0_arm64.whl", hash = "sha256:f3f40b3c5a968281fd507d519e444c35f0ff171237f4fdde090dd60699458421", size = 4695490, upload-time = "2026-04-01T14:43:15.584Z" },
    { url = "https://files.pythonhosted.org/packages/de/af/4e8e6869cbed569d43c416fad3dc4ecb944cb5d9492defaed89ddd6fe871/pillow-12.2.0-cp312-cp312-manylinux2014_aarch64.manylinux_2_17_aarch64.whl", hash = "sha256:03e7e372d5240cc23e9f07deca4d775c0817bffc641b01e9c3af208dbd300987", size = 6284462, upload-time = "2026-04-01T14:43:18.268Z" },
    { url = "https://files.pythonhosted.org/packages/e9/9e/c05e19657fd57841e476be1ab46c4d501bffbadbafdc31a6d665f8b737b6/pillow-12.2.0-cp312-cp312-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:b86024e52a1b269467a802258c25521e6d742349d760728092e1bc2d135b4d76", size = 8094744, upload-time = "2026-04-01T14:43:20.716Z" },
    { url = "https://files.pythonhosted.org/packages/2b/54/1789c455ed10176066b6e7e6da1b01e50e36f94ba584dc68d9eebfe9156d/pillow-12.2.0-cp312-cp312-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:7371b48c4fa448d20d2714c9a1f775a81155050d383333e0a6c15b1123dda005", size = 6398371, upload-time = "2026-04-01T14:43:23.443Z" },
    { url = "https://files.pythonhosted.org/packages/43/e3/fdc657359e919462369869f1c9f0e973f353f9a9ee295a39b1fea8ee1a77/pillow-12.2.0-cp312-cp312-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:62f5409336adb0663b7caa0da5c7d9e7bdbaae9ce761d34669420c2a801b2780", size = 7087215, upload-time = "2026-04-01T14:43:26.758Z" },
    { url = "https://files.pythonhosted.org/packages/8b/f8/2f6825e441d5b1959d2ca5adec984210f1ec086435b0ed5f52c19b3b8a6e/pillow-12.2.0-cp312-cp312-musllinux_1_2_aarch64.whl", hash = "sha256:01afa7cf67f74f09523699b4e88c73fb55c13346d212a59a2db1f86b0a63e8c5", size = 6509783, upload-time = "2026-04-01T14:43:29.56Z" },
    { url = "https://files.pythonhosted.org/packages/67/f9/029a27095ad20f854f9dba026b3ea6428548316e057e6fc3545409e86651/pillow-12.2.0-cp312-cp312-musllinux_1_2_x86_64.whl", hash = "sha256:fc3d34d4a8fbec3e88a79b92e5465e0f9b842b628675850d860b8bd300b159f5", size = 7212112, upload-time = "2026-04-01T14:43:32.091Z" },
    { url = "https://files.pythonhosted.org/packages/be/42/025cfe05d1be22dbfdb4f264fe9de1ccda83f66e4fc3aac94748e784af04/pillow-12.2.0-cp312-cp312-win32.whl", hash = "sha256:58f62cc0f00fd29e64b29f4fd923ffdb3859c9f9e6105bfc37ba1d08994e8940", size = 6378489, upload-time = "2026-04-01T14:43:34.601Z" },
    { url = "https://files.pythonhosted.org/packages/5d/7b/25a221d2c761c6a8ae21bfa3874988ff2583e19cf8a27bf2fee358df7942/pillow-12.2.0-cp312-cp312-win_amd64.whl", hash = "sha256:7f84204dee22a783350679a0333981df803dac21a0190d706a50475e361c93f5", size = 7084129, upload-time = "2026-04-01T14:43:37.213Z" },
    { url = "https://files.pythonhosted.org/packages/10/e1/542a474affab20fd4a0f1836cb234e8493519da6b76899e30bcc5d990b8b/pillow-12.2.0-cp312-cp312-win_arm64.whl", hash = "sha256:af73337013e0b3b46f175e79492d96845b16126ddf79c438d7ea7ff27783a414", size = 2463612, upload-time = "2026-04-01T14:43:39.421Z" },
    { url = "https://files.pythonhosted.org/packages/4a/01/53d10cf0dbad820a8db274d259a37ba50b88b24768ddccec07355382d5ad/pillow-12.2.0-cp313-cp313-ios_13_0_arm64_iphoneos.whl", hash = "sha256:8297651f5b5679c19968abefd6bb84d95fe30ef712eb1b2d9b2d31ca61267f4c", size = 4100837, upload-time = "2026-04-01T14:43:41.506Z" },
    { url = "https://files.pythonhosted.org/packages/0f/98/f3a6657ecb698c937f6c76ee564882945f29b79bad496abcba0e84659ec5/pillow-12.2.0-cp313-cp313-ios_13_0_arm64_iphonesimulator.whl", hash = "sha256:50d8520da2a6ce0af445fa6d648c4273c3eeefbc32d7ce049f22e8b5c3daecc2", size = 4176528, upload-time = "2026-04-01T14:43:43.773Z" },
    { url = "https://files.pythonhosted.org/packages/69/bc/8986948f05e3ea490b8442ea1c1d4d990b24a7e43d8a51b2c7d8b1dced36/pillow-12.2.0-cp313-cp313-ios_13_0_x86_64_iphonesimulator.whl", hash = "sha256:766cef22385fa1091258ad7e6216792b156dc16d8d3fa607e7545b2b72061f1c", size = 3640401, upload-time = "2026-04-01T14:43:45.87Z" },
    { url = "https://files.pythonhosted.org/packages/34/46/6c717baadcd62bc8ed51d238d521ab651eaa74838291bda1f86fe1f864c9/pillow-12.2.0-cp313-cp313-macosx_10_13_x86_64.whl", hash = "sha256:5d2fd0fa6b5d9d1de415060363433f28da8b1526c1c129020435e186794b3795", size = 5308094, upload-time = "2026-04-01T14:43:48.438Z" },
    { url = "https://files.pythonhosted.org/packages/71/43/905a14a8b17fdb1ccb58d282454490662d2cb89a6bfec26af6d3520da5ec/pillow-12.2.0-cp313-cp313-macosx_11_0_arm64.whl", hash = "sha256:56b25336f502b6ed02e889f4ece894a72612fe885889a6e8c4c80239ff6e5f5f", size = 4695402, upload-time = "2026-04-01T14:43:51.292Z" },
    { url = "https://files.pythonhosted.org/packages/73/dd/42107efcb777b16fa0393317eac58f5b5cf30e8392e266e76e51cff28c3d/pillow-12.2.0-cp313-cp313-manylinux2014_aarch64.manylinux_2_17_aarch64.whl", hash = "sha256:f1c943e96e85df3d3478f7b691f229887e143f81fedab9b20205349ab04d73ed", size = 6280005, upload-time = "2026-04-01T14:43:54.242Z" },
    { url = "https://files.pythonhosted.org/packages/a8/68/b93e09e5e8549019e61acf49f65b1a8530765a7f812c77a7461bca7e4494/pillow-12.2.0-cp313-cp313-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:03f6fab9219220f041c74aeaa2939ff0062bd5c364ba9ce037197f4c6d498cd9", size = 8090669, upload-time = "2026-04-01T14:43:57.335Z" },
    { url = "https://files.pythonhosted.org/packages/4b/6e/3ccb54ce8ec4ddd1accd2d89004308b7b0b21c4ac3d20fa70af4760a4330/pillow-12.2.0-cp313-cp313-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:5cdfebd752ec52bf5bb4e35d9c64b40826bc5b40a13df7c3cda20a2c03a0f5ed", size = 6395194, upload-time = "2026-04-01T14:43:59.864Z" },
    { url = "https://files.pythonhosted.org/packages/67/ee/21d4e8536afd1a328f01b359b4d3997b291ffd35a237c877b331c1c3b71c/pillow-12.2.0-cp313-cp313-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:eedf4b74eda2b5a4b2b2fb4c006d6295df3bf29e459e198c90ea48e130dc75c3", size = 7082423, upload-time = "2026-04-01T14:44:02.74Z" },
    { url = "https://files.pythonhosted.org/packages/78/5f/e9f86ab0146464e8c133fe85df987ed9e77e08b29d8d35f9f9f4d6f917ba/pillow-12.2.0-cp313-cp313-musllinux_1_2_aarch64.whl", hash = "sha256:00a2865911330191c0b818c59103b58a5e697cae67042366970a6b6f1b20b7f9", size = 6505667, upload-time = "2026-04-01T14:44:05.381Z" },
    { url = "https://files.pythonhosted.org/packages/ed/1e/409007f56a2fdce61584fd3acbc2bbc259857d555196cedcadc68c015c82/pillow-12.2.0-cp313-cp313-musllinux_1_2_x86_64.whl", hash = "sha256:1e1757442ed87f4912397c6d35a0db6a7b52592156014706f17658ff58bbf795", size = 7208580, upload-time = "2026-04-01T14:44:08.39Z" },
    { url = "https://files.pythonhosted.org/packages/23/c4/7349421080b12fb35414607b8871e9534546c128a11965fd4a7002ccfbee/pillow-12.2.0-cp313-cp313-win32.whl", hash = "sha256:144748b3af2d1b358d41286056d0003f47cb339b8c43a9ea42f5fea4d8c66b6e", size = 6375896, upload-time = "2026-04-01T14:44:11.197Z" },
    { url = "https://files.pythonhosted.org/packages/3f/82/8a3739a5e470b3c6cbb1d21d315800d8e16bff503d1f16b03a4ec3212786/pillow-12.2.0-cp313-cp313-win_amd64.whl", hash = "sha256:390ede346628ccc626e5730107cde16c42d3836b89662a115a921f28440e6a3b", size = 7081266, upload-time = "2026-04-01T14:44:13.947Z" },
    { url = "https://files.pythonhosted.org/packages/c3/25/f968f618a062574294592f668218f8af564830ccebdd1fa6200f598e65c5/pillow-12.2.0-cp313-cp313-win_arm64.whl", hash = "sha256:8023abc91fba39036dbce14a7d6535632f99c0b857807cbbbf21ecc9f4717f06", size = 2463508, upload-time = "2026-04-01T14:44:16.312Z" },
    { url = "https://files.pythonhosted.org/packages/4d/a4/b342930964e3cb4dce5038ae34b0eab4653334995336cd486c5a8c25a00c/pillow-12.2.0-cp313-cp313t-macosx_10_13_x86_64.whl", hash = "sha256:042db20a421b9bafecc4b84a8b6e444686bd9d836c7fd24542db3e7df7baad9b", size = 5309927, upload-time = "2026-04-01T14:44:18.89Z" },
    { url = "https://files.pythonhosted.org/packages/9f/de/23198e0a65a9cf06123f5435a5d95cea62a635697f8f03d134d3f3a96151/pillow-12.2.0-cp313-cp313t-macosx_11_0_arm64.whl", hash = "sha256:dd025009355c926a84a612fecf58bb315a3f6814b17ead51a8e48d3823d9087f", size = 4698624, upload-time = "2026-04-01T14:44:21.115Z" },
    { url = "https://files.pythonhosted.org/packages/01/a6/1265e977f17d93ea37aa28aa81bad4fa597933879fac2520d24e021c8da3/pillow-12.2.0-cp313-cp313t-manylinux2014_aarch64.manylinux_2_17_aarch64.whl", hash = "sha256:88ddbc66737e277852913bd1e07c150cc7bb124539f94c4e2df5344494e0a612", size = 6321252, upload-time = "2026-04-01T14:44:23.663Z" },
    { url = "https://files.pythonhosted.org/packages/3c/83/5982eb4a285967baa70340320be9f88e57665a387e3a53a7f0db8231a0cd/pillow-12.2.0-cp313-cp313t-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:d362d1878f00c142b7e1a16e6e5e780f02be8195123f164edf7eddd911eefe7c", size = 8126550, upload-time = "2026-04-01T14:44:26.772Z" },
    { url = "https://files.pythonhosted.org/packages/4e/48/6ffc514adce69f6050d0753b1a18fd920fce8cac87620d5a31231b04bfc5/pillow-12.2.0-cp313-cp313t-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:2c727a6d53cb0018aadd8018c2b938376af27914a68a492f59dfcaca650d5eea", size = 6433114, upload-time = "2026-04-01T14:44:29.615Z" },
    { url = "https://files.pythonhosted.org/packages/36/a3/f9a77144231fb8d40ee27107b4463e205fa4677e2ca2548e14da5cf18dce/pillow-12.2.0-cp313-cp313t-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:efd8c21c98c5cc60653bcb311bef2ce0401642b7ce9d09e03a7da87c878289d4", size = 7115667, upload-time = "2026-04-01T14:44:32.773Z" },
    { url = "https://files.pythonhosted.org/packages/c1/fc/ac4ee3041e7d5a565e1c4fd72a113f03b6394cc72ab7089d27608f8aaccb/pillow-12.2.0-cp313-cp313t-musllinux_1_2_aarch64.whl", hash = "sha256:9f08483a632889536b8139663db60f6724bfcb443c96f1b18855860d7d5c0fd4", size = 6538966, upload-time = "2026-04-01T14:44:35.252Z" },
    { url = "https://files.pythonhosted.org/packages/c0/a8/27fb307055087f3668f6d0a8ccb636e7431d56ed0750e07a60547b1e083e/pillow-12.2.0-cp313-cp313t-musllinux_1_2_x86_64.whl", hash = "sha256:dac8d77255a37e81a2efcbd1fc05f1c15ee82200e6c240d7e127e25e365c39ea", size = 7238241, upload-time = "2026-04-01T14:44:37.875Z" },
    { url = "https://files.pythonhosted.org/packages/ad/4b/926ab182c07fccae9fcb120043464e1ff1564775ec8864f21a0ebce6ac25/pillow-12.2.0-cp313-cp313t-win32.whl", hash = "sha256:ee3120ae9dff32f121610bb08e4313be87e03efeadfc6c0d18f89127e24d0c24", size = 6379592, upload-time = "2026-04-01T14:44:40.336Z" },
    { url = "https://files.pythonhosted.org/packages/c2/c4/f9e476451a098181b30050cc4c9a3556b64c02cf6497ea421ac047e89e4b/pillow-12.2.0-cp313-cp313t-win_amd64.whl", hash = "sha256:325ca0528c6788d2a6c3d40e3568639398137346c3d6e66bb61db96b96511c98", size = 7085542, upload-time = "2026-04-01T14:44:43.251Z" },
    { url = "https://files.pythonhosted.org/packages/00/a4/285f12aeacbe2d6dc36c407dfbbe9e96d4a80b0fb710a337f6d2ad978c75/pillow-12.2.0-cp313-cp313t-win_arm64.whl", hash = "sha256:2e5a76d03a6c6dcef67edabda7a52494afa4035021a79c8558e14af25313d453", size = 2465765, upload-time = "2026-04-01T14:44:45.996Z" },
    { url = "https://files.pythonhosted.org/packages/4e/b7/2437044fb910f499610356d1352e3423753c98e34f915252aafecc64889f/pillow-12.2.0-pp311-pypy311_pp73-macosx_10_15_x86_64.whl", hash = "sha256:0538bd5e05efec03ae613fd89c4ce0368ecd2ba239cc25b9f9be7ed426b0af1f", size = 5273969, upload-time = "2026-04-01T14:45:55.538Z" },
    { url = "https://files.pythonhosted.org/packages/f6/f4/8316e31de11b780f4ac08ef3654a75555e624a98db1056ecb2122d008d5a/pillow-12.2.0-pp311-pypy311_pp73-macosx_11_0_arm64.whl", hash = "sha256:394167b21da716608eac917c60aa9b969421b5dcbbe02ae7f013e7b85811c69d", size = 4659674, upload-time = "2026-04-01T14:45:58.093Z" },
    { url = "https://files.pythonhosted.org/packages/d4/37/664fca7201f8bb2aa1d20e2c3d5564a62e6ae5111741966c8319ca802361/pillow-12.2.0-pp311-pypy311_pp73-manylinux2014_aarch64.manylinux_2_17_aarch64.whl", hash = "sha256:5d04bfa02cc2d23b497d1e90a0f927070043f6cbf303e738300532379a4b4e0f", size = 5288479, upload-time = "2026-04-01T14:46:01.141Z" },
    { url = "https://files.pythonhosted.org/packages/49/62/5b0ed78fce87346be7a5cfcfaaad91f6a1f98c26f86bdbafa2066c647ef6/pillow-12.2.0-pp311-pypy311_pp73-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:0c838a5125cee37e68edec915651521191cef1e6aa336b855f495766e77a366e", size = 7032230, upload-time = "2026-04-01T14:46:03.874Z" },
    { url = "https://files.pythonhosted.org/packages/c3/28/ec0fc38107fc32536908034e990c47914c57cd7c5a3ece4d8d8f7ffd7e27/pillow-12.2.0-pp311-pypy311_pp73-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:4a6c9fa44005fa37a91ebfc95d081e8079757d2e904b27103f4f5fa6f0bf78c0", size = 5355404, upload-time = "2026-04-01T14:46:06.33Z" },
    { url = "https://files.pythonhosted.org/packages/5e/8b/51b0eddcfa2180d60e41f06bd6d0a62202b20b59c68f5a132e615b75aecf/pillow-12.2.0-pp311-pypy311_pp73-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:25373b66e0dd5905ed63fa3cae13c82fbddf3079f2c8bf15c6fb6a35586324c1", size = 6002215, upload-time = "2026-04-01T14:46:08.83Z" },
    { url = "https://files.pythonhosted.org/packages/bc/60/5382c03e1970de634027cee8e1b7d39776b778b81812aaf45b694dfe9e28/pillow-12.2.0-pp311-pypy311_pp73-win_amd64.whl", hash = "sha256:bfa9c230d2fe991bed5318a5f119bd6780cda2915cca595393649fc118ab895e", size = 7080946, upload-time = "2026-04-01T14:46:11.734Z" },
]

[[package]]
name = "pyparsing"
version = "3.3.2"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/f3/91/9c6ee907786a473bf81c5f53cf703ba0957b23ab84c264080fb5a450416f/pyparsing-3.3.2.tar.gz", hash = "sha256:c777f4d763f140633dcb6d8a3eda953bf7a214dc4eff598413c070bcdc117cbc", size = 6851574, upload-time = "2026-01-21T03:57:59.36Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/10/bd/c038d7cc38edc1aa5bf91ab8068b63d4308c66c4c8bb3cbba7dfbc049f9c/pyparsing-3.3.2-py3-none-any.whl", hash = "sha256:850ba148bd908d7e2411587e247a1e4f0327839c40e2e5e6d05a007ecc69911d", size = 122781, upload-time = "2026-01-21T03:57:55.912Z" },
]

[[package]]
name = "python-dateutil"
version = "2.9.0.post0"
source = { registry = "https://pypi.org/simple" }
dependencies = [
    { name = "six" },
]
sdist = { url = "https://files.pythonhosted.org/packages/66/c0/0c8b6ad9f17a802ee498c46e004a0eb49bc148f2fd230864601a86dcf6db/python-dateutil-2.9.0.post0.tar.gz", hash = "sha256:37dd54208da7e1cd875388217d5e00ebd4179249f90fb72437e91a35459a0ad3", size = 342432, upload-time = "2024-03-01T18:36:20.211Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/ec/57/56b9bcc3c9c6a792fcbaf139543cee77261f3651ca9da0c93f5c1221264b/python_dateutil-2.9.0.post0-py2.py3-none-any.whl", hash = "sha256:a8b2bc7bffae282281c8140a97d3aa9c14da0b136dfe83f850eea9a5f7470427", size = 229892, upload-time = "2024-03-01T18:36:18.57Z" },
]

[[package]]
name = "python-flint"
version = "0.8.0"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/21/fa/2ec5a03719fa9214ba139296ec1c5f663bb0f90c5e582fbda8ba751e7212/python_flint-0.8.0.tar.gz", hash = "sha256:3da125cd780e09510b0fb5f455646013f2b49072ea43eea806f6af77b450fa39", size = 408552, upload-time = "2025-08-29T16:41:01.319Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/79/b7/9b211ab840f21188d9a0fe4f4dc5a33470aa1fa93880ad238c409734da8a/python_flint-0.8.0-cp311-cp311-macosx_10_9_x86_64.whl", hash = "sha256:204f8bb7c00a6b4540089b69d09c05665864b418e4dbdfd61bff5cc29db46cea", size = 8663065, upload-time = "2025-08-29T16:39:32.662Z" },
    { url = "https://files.pythonhosted.org/packages/57/4b/2e1c8f6da672a7cbd4f8739e466e2edf504bc814ba63c415373ad9b918c9/python_flint-0.8.0-cp311-cp311-macosx_11_0_arm64.whl", hash = "sha256:82529bb66a300b0b88878448e198a7d9a04504bfb9c99723a2e1d900321acad7", size = 7470316, upload-time = "2025-08-29T16:39:35.705Z" },
    { url = "https://files.pythonhosted.org/packages/0a/e3/f646d147e23000d44bbcb537b282a6ce28ff4b1df0f8916d33a199f5bc4e/python_flint-0.8.0-cp311-cp311-manylinux2014_aarch64.manylinux_2_17_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:372b80508afc683944971ea7a0198abcaecb09760819da6586b9915d01cb83c5", size = 9689165, upload-time = "2025-08-29T16:39:38.264Z" },
    { url = "https://files.pythonhosted.org/packages/3f/7b/d6021742b6637ae8f20241789d8bd85c2ae46e93b94cc94412b962359e0d/python_flint-0.8.0-cp311-cp311-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:782e0059c759d1321844dd28e1342057d094014b0dc0a5d42128f5115c82691c", size = 9699803, upload-time = "2025-08-29T16:39:40.888Z" },
    { url = "https://files.pythonhosted.org/packages/c8/72/1efb1b88319269e8cb6bba709cf95b9de54b6bc0129ad623b6dd6e630433/python_flint-0.8.0-cp311-cp311-win_amd64.whl", hash = "sha256:4a52f084051d5e1fd1279ec11435c9d389eaae5f9937015818cea4a97d715d17", size = 10440370, upload-time = "2025-08-29T16:39:43.58Z" },
    { url = "https://files.pythonhosted.org/packages/1d/90/f6b55ff96a61227b71cd3f16eb3070b56d0bdd7a585c7611dd7bd3ad80d8/python_flint-0.8.0-cp312-cp312-macosx_10_13_x86_64.whl", hash = "sha256:3e637105ea2be78c22c6d7b3766fc481c1fd83b6387d40c77667e9f3d7232fdc", size = 8639878, upload-time = "2025-08-29T16:39:45.781Z" },
    { url = "https://files.pythonhosted.org/packages/7a/59/8008087112a9dcbdb0ae21543c97d8f50be8a5763799fa50e3f0efad121f/python_flint-0.8.0-cp312-cp312-macosx_11_0_arm64.whl", hash = "sha256:884a75da741e4ebbfdf5c638629d9e8a34f5bbbbb315b815b08a7d664f7720b2", size = 7439966, upload-time = "2025-08-29T16:39:48.363Z" },
    { url = "https://files.pythonhosted.org/packages/51/8c/dd74f15b76e1e58ab70231f6853f9527027412d4e133c637c5f5a99e0f6c/python_flint-0.8.0-cp312-cp312-manylinux2014_aarch64.manylinux_2_17_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:e211b11e0434d9d91e0b93326e7f677751248ef5540bff68785d9690724fc546", size = 9599649, upload-time = "2025-08-29T16:39:50.356Z" },
    { url = "https://files.pythonhosted.org/packages/6d/33/787db4e05bbda59a5850d9d7ef9a4ba61c82cde3830ab78d067c3088012b/python_flint-0.8.0-cp312-cp312-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:af60dbed2b0e3bedef2875ff3a2b32afec12f7152595d65fcd674713ac09a208", size = 9616611, upload-time = "2025-08-29T16:39:52.866Z" },
    { url = "https://files.pythonhosted.org/packages/25/60/a0973510633a9b16d6110c75372bad4aae702a00071fc40aafeca2586d3c/python_flint-0.8.0-cp312-cp312-win_amd64.whl", hash = "sha256:4fd8958674a9b09c35d2470c9e88ccdd4a63cb351b8595f6aa46639458f57623", size = 10333208, upload-time = "2025-08-29T16:39:55.515Z" },
    { url = "https://files.pythonhosted.org/packages/81/70/d6e6c79a4b310ad2f37d4b9b13ed248370671f8c40340094f652d2fa5e0a/python_flint-0.8.0-cp313-cp313-macosx_10_13_x86_64.whl", hash = "sha256:0c1957c2ac79d365a37c23d2b3ce105b0c15e9adbfc0c20f731380c34d0b80fc", size = 8610448, upload-time = "2025-08-29T16:39:58.064Z" },
    { url = "https://files.pythonhosted.org/packages/78/bc/b50ef9332e46eeff516e2a170949a197a19341e1f8bc40462f416992caec/python_flint-0.8.0-cp313-cp313-macosx_11_0_arm64.whl", hash = "sha256:1609340b41ffa5dc06afa7dc137be857792d9c4b359e2108339a45bfcc896550", size = 7410741, upload-time = "2025-08-29T16:40:00.261Z" },
    { url = "https://files.pythonhosted.org/packages/05/12/f2c10e4dcfccd74d20b1f6983b3d28e84388207db9ddb1b7833ca4377461/python_flint-0.8.0-cp313-cp313-manylinux2014_aarch64.manylinux_2_17_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:8d145b6088ac79e356359a6b295dcc86c09e4236c2c133142413cff5d6d5ab68", size = 9587655, upload-time = "2025-08-29T16:40:02.458Z" },
    { url = "https://files.pythonhosted.org/packages/9f/82/85fe62cc7d22bb2050c4ae2d73efab8cad1376426e6638abc43acc88667d/python_flint-0.8.0-cp313-cp313-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:d2d9a7bf6e7523a7f529feae74ae8c8eefe5ccde8fa49a74a593bba9b049748e", size = 9606946, upload-time = "2025-08-29T16:40:05.218Z" },
    { url = "https://files.pythonhosted.org/packages/e1/6c/0557545ef27255abd424dee5398daef07ec84f796fa7a41edf7f336f07e9/python_flint-0.8.0-cp313-cp313-win_amd64.whl", hash = "sha256:1d68b3c9d71192aa18a92f1a4cc08913cffa805245ee44fafa0b20b769138518", size = 10325742, upload-time = "2025-08-29T16:40:08.133Z" },
    { url = "https://files.pythonhosted.org/packages/5a/b6/e5c5ed2953594c0b77f7347cd07c8b92f3d8efd7fd339fbb95fa426ce1f5/python_flint-0.8.0-cp313-cp313t-macosx_10_13_x86_64.whl", hash = "sha256:3830438faf6ab04d44094327820205f61af12dedc58bafee91f25f011a64c164", size = 8791404, upload-time = "2025-08-29T16:40:10.89Z" },
    { url = "https://files.pythonhosted.org/packages/81/ea/586c22adfcd0796430ce4f5aca9cae1f8fd7c33665a69ca1c5384e999193/python_flint-0.8.0-cp313-cp313t-macosx_11_0_arm64.whl", hash = "sha256:7275c029f188668b24c2ff604d3bf6e29c59273da648f3a79c625c22bcb21910", size = 7661454, upload-time = "2025-08-29T16:40:13.728Z" },
    { url = "https://files.pythonhosted.org/packages/70/75/dc6d711a0a0f3c77fcb7b384e58e6c7d92a1ab3c16d0a7a69cc803206e06/python_flint-0.8.0-cp313-cp313t-manylinux2014_aarch64.manylinux_2_17_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:a820438d373de1b2b451c71820d35871610785bd9cfcbb843578fda9b1e522c1", size = 9675395, upload-time = "2025-08-29T16:40:16.833Z" },
    { url = "https://files.pythonhosted.org/packages/4a/62/89a4b128d7b5525aa6be84cd4581327e61eb6e4334820ce75ab51a09edfd/python_flint-0.8.0-cp313-cp313t-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:ffea7c53f814864dd0d0286d897d72b67adfe0796e39ff8812f306704030bb1d", size = 9663912, upload-time = "2025-08-29T16:40:19.285Z" },
    { url = "https://files.pythonhosted.org/packages/2e/6b/3ba93cbec54bccc623cb57e3aa1e779c3b78001cdb7c742540f7f035dff6/python_flint-0.8.0-cp313-cp313t-win_amd64.whl", hash = "sha256:e50bf6733ccf09e08da5bfafdaaa81a2d5511083838f39b88f3cc00c2dae6653", size = 10373694, upload-time = "2025-08-29T16:40:21.777Z" },
    { url = "https://files.pythonhosted.org/packages/9f/2b/834aacf24bbf1e68dc11c4c0237528c03eb39b71cca8d504c5557c7a237e/python_flint-0.8.0-pp311-pypy311_pp73-macosx_10_15_x86_64.whl", hash = "sha256:109a9371a91e2041e0dae81a050d81d07c286755c8208dbd9df5bb663629c26e", size = 8341805, upload-time = "2025-08-29T16:40:49.197Z" },
    { url = "https://files.pythonhosted.org/packages/15/30/d693668949396beed414ccec5f61fcc8c4cde22d6eba36f2b619a56b963c/python_flint-0.8.0-pp311-pypy311_pp73-macosx_11_0_arm64.whl", hash = "sha256:f3bdd3eedf71d5f6016806a33e96337ca81fd355ac2c875a1b22fb07cbe6a6eb", size = 7241738, upload-time = "2025-08-29T16:40:51.81Z" },
    { url = "https://files.pythonhosted.org/packages/2e/07/d357be778a3de340c26635bbe1309c0052829e0f5c096f3c6d9480b6bae7/python_flint-0.8.0-pp311-pypy311_pp73-manylinux2014_aarch64.manylinux_2_17_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:e1cf150a261563f7f9ba7c1179bdfee446a12b1bba92f226a4a7fbb223642260", size = 9367874, upload-time = "2025-08-29T16:40:54.339Z" },
    { url = "https://files.pythonhosted.org/packages/91/df/e8ddb1f51ff8d7c2754d568f992be25cecd9a7dfe5cbb12f46bf35c6ab7c/python_flint-0.8.0-pp311-pypy311_pp73-manylinux2014_x86_64.manylinux_2_17_x86_64.whl", hash = "sha256:a87be712c69658c2a60bcb9b4c37095485164378f4a979e8897f08ff095b99ac", size = 9381188, upload-time = "2025-08-29T16:40:56.859Z" },
    { url = "https://files.pythonhosted.org/packages/ef/2c/20bdae1e8e177654f33c2d652c537285ec647e9c7774060a7ea37a1e4679/python_flint-0.8.0-pp311-pypy311_pp73-win_amd64.whl", hash = "sha256:b1d6b9a9b4d039eb360270e941ea810c88e78b879db36cd464ccfca90dc5dbb0", size = 10157926, upload-time = "2025-08-29T16:40:59.354Z" },
]

[[package]]
name = "scipy"
version = "1.17.1"
source = { registry = "https://pypi.org/simple" }
dependencies = [
    { name = "numpy" },
]
sdist = { url = "https://files.pythonhosted.org/packages/7a/97/5a3609c4f8d58b039179648e62dd220f89864f56f7357f5d4f45c29eb2cc/scipy-1.17.1.tar.gz", hash = "sha256:95d8e012d8cb8816c226aef832200b1d45109ed4464303e997c5b13122b297c0", size = 30573822, upload-time = "2026-02-23T00:26:24.851Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/df/75/b4ce781849931fef6fd529afa6b63711d5a733065722d0c3e2724af9e40a/scipy-1.17.1-cp311-cp311-macosx_10_14_x86_64.whl", hash = "sha256:1f95b894f13729334fb990162e911c9e5dc1ab390c58aa6cbecb389c5b5e28ec", size = 31613675, upload-time = "2026-02-23T00:16:00.13Z" },
    { url = "https://files.pythonhosted.org/packages/f7/58/bccc2861b305abdd1b8663d6130c0b3d7cc22e8d86663edbc8401bfd40d4/scipy-1.17.1-cp311-cp311-macosx_12_0_arm64.whl", hash = "sha256:e18f12c6b0bc5a592ed23d3f7b891f68fd7f8241d69b7883769eb5d5dfb52696", size = 28162057, upload-time = "2026-02-23T00:16:09.456Z" },
    { url = "https://files.pythonhosted.org/packages/6d/ee/18146b7757ed4976276b9c9819108adbc73c5aad636e5353e20746b73069/scipy-1.17.1-cp311-cp311-macosx_14_0_arm64.whl", hash = "sha256:a3472cfbca0a54177d0faa68f697d8ba4c80bbdc19908c3465556d9f7efce9ee", size = 20334032, upload-time = "2026-02-23T00:16:17.358Z" },
    { url = "https://files.pythonhosted.org/packages/ec/e6/cef1cf3557f0c54954198554a10016b6a03b2ec9e22a4e1df734936bd99c/scipy-1.17.1-cp311-cp311-macosx_14_0_x86_64.whl", hash = "sha256:766e0dc5a616d026a3a1cffa379af959671729083882f50307e18175797b3dfd", size = 22709533, upload-time = "2026-02-23T00:16:25.791Z" },
    { url = "https://files.pythonhosted.org/packages/4d/60/8804678875fc59362b0fb759ab3ecce1f09c10a735680318ac30da8cd76b/scipy-1.17.1-cp311-cp311-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:744b2bf3640d907b79f3fd7874efe432d1cf171ee721243e350f55234b4cec4c", size = 33062057, upload-time = "2026-02-23T00:16:36.931Z" },
    { url = "https://files.pythonhosted.org/packages/09/7d/af933f0f6e0767995b4e2d705a0665e454d1c19402aa7e895de3951ebb04/scipy-1.17.1-cp311-cp311-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:43af8d1f3bea642559019edfe64e9b11192a8978efbd1539d7bc2aaa23d92de4", size = 35349300, upload-time = "2026-02-23T00:16:49.108Z" },
    { url = "https://files.pythonhosted.org/packages/b4/3d/7ccbbdcbb54c8fdc20d3b6930137c782a163fa626f0aef920349873421ba/scipy-1.17.1-cp311-cp311-musllinux_1_2_aarch64.whl", hash = "sha256:cd96a1898c0a47be4520327e01f874acfd61fb48a9420f8aa9f6483412ffa444", size = 35127333, upload-time = "2026-02-23T00:17:01.293Z" },
    { url = "https://files.pythonhosted.org/packages/e8/19/f926cb11c42b15ba08e3a71e376d816ac08614f769b4f47e06c3580c836a/scipy-1.17.1-cp311-cp311-musllinux_1_2_x86_64.whl", hash = "sha256:4eb6c25dd62ee8d5edf68a8e1c171dd71c292fdae95d8aeb3dd7d7de4c364082", size = 37741314, upload-time = "2026-02-23T00:17:12.576Z" },
    { url = "https://files.pythonhosted.org/packages/95/da/0d1df507cf574b3f224ccc3d45244c9a1d732c81dcb26b1e8a766ae271a8/scipy-1.17.1-cp311-cp311-win_amd64.whl", hash = "sha256:d30e57c72013c2a4fe441c2fcb8e77b14e152ad48b5464858e07e2ad9fbfceff", size = 36607512, upload-time = "2026-02-23T00:17:23.424Z" },
    { url = "https://files.pythonhosted.org/packages/68/7f/bdd79ceaad24b671543ffe0ef61ed8e659440eb683b66f033454dcee90eb/scipy-1.17.1-cp311-cp311-win_arm64.whl", hash = "sha256:9ecb4efb1cd6e8c4afea0daa91a87fbddbce1b99d2895d151596716c0b2e859d", size = 24599248, upload-time = "2026-02-23T00:17:34.561Z" },
    { url = "https://files.pythonhosted.org/packages/35/48/b992b488d6f299dbe3f11a20b24d3dda3d46f1a635ede1c46b5b17a7b163/scipy-1.17.1-cp312-cp312-macosx_10_14_x86_64.whl", hash = "sha256:35c3a56d2ef83efc372eaec584314bd0ef2e2f0d2adb21c55e6ad5b344c0dcb8", size = 31610954, upload-time = "2026-02-23T00:17:49.855Z" },
    { url = "https://files.pythonhosted.org/packages/b2/02/cf107b01494c19dc100f1d0b7ac3cc08666e96ba2d64db7626066cee895e/scipy-1.17.1-cp312-cp312-macosx_12_0_arm64.whl", hash = "sha256:fcb310ddb270a06114bb64bbe53c94926b943f5b7f0842194d585c65eb4edd76", size = 28172662, upload-time = "2026-02-23T00:18:01.64Z" },
    { url = "https://files.pythonhosted.org/packages/cf/a9/599c28631bad314d219cf9ffd40e985b24d603fc8a2f4ccc5ae8419a535b/scipy-1.17.1-cp312-cp312-macosx_14_0_arm64.whl", hash = "sha256:cc90d2e9c7e5c7f1a482c9875007c095c3194b1cfedca3c2f3291cdc2bc7c086", size = 20344366, upload-time = "2026-02-23T00:18:12.015Z" },
    { url = "https://files.pythonhosted.org/packages/35/f5/906eda513271c8deb5af284e5ef0206d17a96239af79f9fa0aebfe0e36b4/scipy-1.17.1-cp312-cp312-macosx_14_0_x86_64.whl", hash = "sha256:c80be5ede8f3f8eded4eff73cc99a25c388ce98e555b17d31da05287015ffa5b", size = 22704017, upload-time = "2026-02-23T00:18:21.502Z" },
    { url = "https://files.pythonhosted.org/packages/da/34/16f10e3042d2f1d6b66e0428308ab52224b6a23049cb2f5c1756f713815f/scipy-1.17.1-cp312-cp312-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:e19ebea31758fac5893a2ac360fedd00116cbb7628e650842a6691ba7ca28a21", size = 32927842, upload-time = "2026-02-23T00:18:35.367Z" },
    { url = "https://files.pythonhosted.org/packages/01/8e/1e35281b8ab6d5d72ebe9911edcdffa3f36b04ed9d51dec6dd140396e220/scipy-1.17.1-cp312-cp312-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:02ae3b274fde71c5e92ac4d54bc06c42d80e399fec704383dcd99b301df37458", size = 35235890, upload-time = "2026-02-23T00:18:49.188Z" },
    { url = "https://files.pythonhosted.org/packages/c5/5c/9d7f4c88bea6e0d5a4f1bc0506a53a00e9fcb198de372bfe4d3652cef482/scipy-1.17.1-cp312-cp312-musllinux_1_2_aarch64.whl", hash = "sha256:8a604bae87c6195d8b1045eddece0514d041604b14f2727bbc2b3020172045eb", size = 35003557, upload-time = "2026-02-23T00:18:54.74Z" },
    { url = "https://files.pythonhosted.org/packages/65/94/7698add8f276dbab7a9de9fb6b0e02fc13ee61d51c7c3f85ac28b65e1239/scipy-1.17.1-cp312-cp312-musllinux_1_2_x86_64.whl", hash = "sha256:f590cd684941912d10becc07325a3eeb77886fe981415660d9265c4c418d0bea", size = 37625856, upload-time = "2026-02-23T00:19:00.307Z" },
    { url = "https://files.pythonhosted.org/packages/a2/84/dc08d77fbf3d87d3ee27f6a0c6dcce1de5829a64f2eae85a0ecc1f0daa73/scipy-1.17.1-cp312-cp312-win_amd64.whl", hash = "sha256:41b71f4a3a4cab9d366cd9065b288efc4d4f3c0b37a91a8e0947fb5bd7f31d87", size = 36549682, upload-time = "2026-02-23T00:19:07.67Z" },
    { url = "https://files.pythonhosted.org/packages/bc/98/fe9ae9ffb3b54b62559f52dedaebe204b408db8109a8c66fdd04869e6424/scipy-1.17.1-cp312-cp312-win_arm64.whl", hash = "sha256:f4115102802df98b2b0db3cce5cb9b92572633a1197c77b7553e5203f284a5b3", size = 24547340, upload-time = "2026-02-23T00:19:12.024Z" },
    { url = "https://files.pythonhosted.org/packages/76/27/07ee1b57b65e92645f219b37148a7e7928b82e2b5dbeccecb4dff7c64f0b/scipy-1.17.1-cp313-cp313-macosx_10_14_x86_64.whl", hash = "sha256:5e3c5c011904115f88a39308379c17f91546f77c1667cea98739fe0fccea804c", size = 31590199, upload-time = "2026-02-23T00:19:17.192Z" },
    { url = "https://files.pythonhosted.org/packages/ec/ae/db19f8ab842e9b724bf5dbb7db29302a91f1e55bc4d04b1025d6d605a2c5/scipy-1.17.1-cp313-cp313-macosx_12_0_arm64.whl", hash = "sha256:6fac755ca3d2c3edcb22f479fceaa241704111414831ddd3bc6056e18516892f", size = 28154001, upload-time = "2026-02-23T00:19:22.241Z" },
    { url = "https://files.pythonhosted.org/packages/5b/58/3ce96251560107b381cbd6e8413c483bbb1228a6b919fa8652b0d4090e7f/scipy-1.17.1-cp313-cp313-macosx_14_0_arm64.whl", hash = "sha256:7ff200bf9d24f2e4d5dc6ee8c3ac64d739d3a89e2326ba68aaf6c4a2b838fd7d", size = 20325719, upload-time = "2026-02-23T00:19:26.329Z" },
    { url = "https://files.pythonhosted.org/packages/b2/83/15087d945e0e4d48ce2377498abf5ad171ae013232ae31d06f336e64c999/scipy-1.17.1-cp313-cp313-macosx_14_0_x86_64.whl", hash = "sha256:4b400bdc6f79fa02a4d86640310dde87a21fba0c979efff5248908c6f15fad1b", size = 22683595, upload-time = "2026-02-23T00:19:30.304Z" },
    { url = "https://files.pythonhosted.org/packages/b4/e0/e58fbde4a1a594c8be8114eb4aac1a55bcd6587047efc18a61eb1f5c0d30/scipy-1.17.1-cp313-cp313-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:2b64ca7d4aee0102a97f3ba22124052b4bd2152522355073580bf4845e2550b6", size = 32896429, upload-time = "2026-02-23T00:19:35.536Z" },
    { url = "https://files.pythonhosted.org/packages/f5/5f/f17563f28ff03c7b6799c50d01d5d856a1d55f2676f537ca8d28c7f627cd/scipy-1.17.1-cp313-cp313-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:581b2264fc0aa555f3f435a5944da7504ea3a065d7029ad60e7c3d1ae09c5464", size = 35203952, upload-time = "2026-02-23T00:19:42.259Z" },
    { url = "https://files.pythonhosted.org/packages/8d/a5/9afd17de24f657fdfe4df9a3f1ea049b39aef7c06000c13db1530d81ccca/scipy-1.17.1-cp313-cp313-musllinux_1_2_aarch64.whl", hash = "sha256:beeda3d4ae615106d7094f7e7cef6218392e4465cc95d25f900bebabfded0950", size = 34979063, upload-time = "2026-02-23T00:19:47.547Z" },
    { url = "https://files.pythonhosted.org/packages/8b/13/88b1d2384b424bf7c924f2038c1c409f8d88bb2a8d49d097861dd64a57b2/scipy-1.17.1-cp313-cp313-musllinux_1_2_x86_64.whl", hash = "sha256:6609bc224e9568f65064cfa72edc0f24ee6655b47575954ec6339534b2798369", size = 37598449, upload-time = "2026-02-23T00:19:53.238Z" },
    { url = "https://files.pythonhosted.org/packages/35/e5/d6d0e51fc888f692a35134336866341c08655d92614f492c6860dc45bb2c/scipy-1.17.1-cp313-cp313-win_amd64.whl", hash = "sha256:37425bc9175607b0268f493d79a292c39f9d001a357bebb6b88fdfaff13f6448", size = 36510943, upload-time = "2026-02-23T00:20:50.89Z" },
    { url = "https://files.pythonhosted.org/packages/2a/fd/3be73c564e2a01e690e19cc618811540ba5354c67c8680dce3281123fb79/scipy-1.17.1-cp313-cp313-win_arm64.whl", hash = "sha256:5cf36e801231b6a2059bf354720274b7558746f3b1a4efb43fcf557ccd484a87", size = 24545621, upload-time = "2026-02-23T00:20:55.871Z" },
    { url = "https://files.pythonhosted.org/packages/6f/6b/17787db8b8114933a66f9dcc479a8272e4b4da75fe03b0c282f7b0ade8cd/scipy-1.17.1-cp313-cp313t-macosx_10_14_x86_64.whl", hash = "sha256:d59c30000a16d8edc7e64152e30220bfbd724c9bbb08368c054e24c651314f0a", size = 31936708, upload-time = "2026-02-23T00:19:58.694Z" },
    { url = "https://files.pythonhosted.org/packages/38/2e/524405c2b6392765ab1e2b722a41d5da33dc5c7b7278184a8ad29b6cb206/scipy-1.17.1-cp313-cp313t-macosx_12_0_arm64.whl", hash = "sha256:010f4333c96c9bb1a4516269e33cb5917b08ef2166d5556ca2fd9f082a9e6ea0", size = 28570135, upload-time = "2026-02-23T00:20:03.934Z" },
    { url = "https://files.pythonhosted.org/packages/fd/c3/5bd7199f4ea8556c0c8e39f04ccb014ac37d1468e6cfa6a95c6b3562b76e/scipy-1.17.1-cp313-cp313t-macosx_14_0_arm64.whl", hash = "sha256:2ceb2d3e01c5f1d83c4189737a42d9cb2fc38a6eeed225e7515eef71ad301dce", size = 20741977, upload-time = "2026-02-23T00:20:07.935Z" },
    { url = "https://files.pythonhosted.org/packages/d9/b8/8ccd9b766ad14c78386599708eb745f6b44f08400a5fd0ade7cf89b6fc93/scipy-1.17.1-cp313-cp313t-macosx_14_0_x86_64.whl", hash = "sha256:844e165636711ef41f80b4103ed234181646b98a53c8f05da12ca5ca289134f6", size = 23029601, upload-time = "2026-02-23T00:20:12.161Z" },
    { url = "https://files.pythonhosted.org/packages/6d/a0/3cb6f4d2fb3e17428ad2880333cac878909ad1a89f678527b5328b93c1d4/scipy-1.17.1-cp313-cp313t-manylinux_2_27_aarch64.manylinux_2_28_aarch64.whl", hash = "sha256:158dd96d2207e21c966063e1635b1063cd7787b627b6f07305315dd73d9c679e", size = 33019667, upload-time = "2026-02-23T00:20:17.208Z" },
    { url = "https://files.pythonhosted.org/packages/f3/c3/2d834a5ac7bf3a0c806ad1508efc02dda3c8c61472a56132d7894c312dea/scipy-1.17.1-cp313-cp313t-manylinux_2_27_x86_64.manylinux_2_28_x86_64.whl", hash = "sha256:74cbb80d93260fe2ffa334efa24cb8f2f0f622a9b9febf8b483c0b865bfb3475", size = 35264159, upload-time = "2026-02-23T00:20:23.087Z" },
    { url = "https://files.pythonhosted.org/packages/4d/77/d3ed4becfdbd217c52062fafe35a72388d1bd82c2d0ba5ca19d6fcc93e11/scipy-1.17.1-cp313-cp313t-musllinux_1_2_aarch64.whl", hash = "sha256:dbc12c9f3d185f5c737d801da555fb74b3dcfa1a50b66a1a93e09190f41fab50", size = 35102771, upload-time = "2026-02-23T00:20:28.636Z" },
    { url = "https://files.pythonhosted.org/packages/bd/12/d19da97efde68ca1ee5538bb261d5d2c062f0c055575128f11a2730e3ac1/scipy-1.17.1-cp313-cp313t-musllinux_1_2_x86_64.whl", hash = "sha256:94055a11dfebe37c656e70317e1996dc197e1a15bbcc351bcdd4610e128fe1ca", size = 37665910, upload-time = "2026-02-23T00:20:34.743Z" },
    { url = "https://files.pythonhosted.org/packages/06/1c/1172a88d507a4baaf72c5a09bb6c018fe2ae0ab622e5830b703a46cc9e44/scipy-1.17.1-cp313-cp313t-win_amd64.whl", hash = "sha256:e30bdeaa5deed6bc27b4cc490823cd0347d7dae09119b8803ae576ea0ce52e4c", size = 36562980, upload-time = "2026-02-23T00:20:40.575Z" },
    { url = "https://files.pythonhosted.org/packages/70/b0/eb757336e5a76dfa7911f63252e3b7d1de00935d7705cf772db5b45ec238/scipy-1.17.1-cp313-cp313t-win_arm64.whl", hash = "sha256:a720477885a9d2411f94a93d16f9d89bad0f28ca23c3f8daa521e2dcc3f44d49", size = 24856543, upload-time = "2026-02-23T00:20:45.313Z" },
]

[[package]]
name = "six"
version = "1.17.0"
source = { registry = "https://pypi.org/simple" }
sdist = { url = "https://files.pythonhosted.org/packages/94/e7/b2c673351809dca68a0e064b6af791aa332cf192da575fd474ed7d6f16a2/six-1.17.0.tar.gz", hash = "sha256:ff70335d468e7eb6ec65b95b99d3a2836546063f63acc5171de367e834932a81", size = 34031, upload-time = "2024-12-04T17:35:28.174Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/b7/ce/149a00dd41f10bc29e5921b496af8b574d8413afcd5e30dfa0ed46c2cc5e/six-1.17.0-py2.py3-none-any.whl", hash = "sha256:4721f391ed90541fddacab5acf947aa0d3dc7d27b2e1e8eda2be8970586c3274", size = 11050, upload-time = "2024-12-04T17:35:26.475Z" },
]

[[package]]
name = "sympy"
version = "1.14.0"
source = { registry = "https://pypi.org/simple" }
dependencies = [
    { name = "mpmath" },
]
sdist = { url = "https://files.pythonhosted.org/packages/83/d3/803453b36afefb7c2bb238361cd4ae6125a569b4db67cd9e79846ba2d68c/sympy-1.14.0.tar.gz", hash = "sha256:d3d3fe8df1e5a0b42f0e7bdf50541697dbe7d23746e894990c030e2b05e72517", size = 7793921, upload-time = "2025-04-27T18:05:01.611Z" }
wheels = [
    { url = "https://files.pythonhosted.org/packages/a2/09/77d55d46fd61b4a135c444fc97158ef34a095e5681d0a6c10b75bf356191/sympy-1.14.0-py3-none-any.whl", hash = "sha256:e091cc3e99d2141a0ba2847328f5479b05d94a6635cb96148ccb3f34671bd8f5", size = 6299353, upload-time = "2025-04-27T18:04:59.103Z" },
]

